RTop-K: Ultra-Fast Row-Wise Top-K Selection for Neural Network Acceleration on GPUs

Top-k selection algorithms are fundamental in a wide range of applications, including high-performance computing, information retrieval, big data processing, and neural network model training. In this paper, we present RTop-K, a highly efficient parallel row-wise top-k selection algorithm specifically designed for GPUs. RTop-K leverages a binary search-based approach to optimize row-wise top-k selection, providing a scalable and accelerated solution. We conduct a detailed analysis of early stopping in our algorithm, showing that it effectively maintains the testing accuracy of neural network models while substantially improving performance. Our GPU implementation of RTop-K demonstrates superior performance over state-of-the-art row-wise top-k GPU implementations, achieving an average speed-up of up to 11.49$\times$ with early stopping and 7.29$\times$ without early stopping. Moreover, RTop-K accelerates the overall training workflow of MaxK-GNNs, delivering speed-ups ranging from 11.97% to 33.29% across different models and datasets.

==> figs/rtopk_plot_kernel_speed.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Filtered data is empty.\n"
     ]
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "# 加载kernel的数据\n",
    "kernel_data = pd.read_csv('output_kernel.txt', delim_whitespace=True, header=None, names=[\"N\", \"dim_origin\", \"dim_k\", \"max_iter\", \"time\"])\n",
    "\n",
    "# 加载torch的数据（移除了'ms'单位）\n",
    "torch_data = pd.read_csv('output_torch.txt', delim_whitespace=True, header=None, names=[\"N\", \"dim_origin\", \"dim_k\", \"time\"])\n",
    "\n",
    "# 对N=16384和dim_origin=256的组合进行过滤\n",
    "kernel_subset_specific = kernel_data[(kernel_data['N'] == 16384) & (kernel_data['dim_origin'] == 256)]\n",
    "torch_subset_specific = torch_data[(torch_data['N'] == 16384) & (torch_data['dim_origin'] == 256)]\n",
    "\n",
    "# 检查过滤后的数据是否为空\n",
    "kernel_subset_specific_empty = kernel_subset_specific.empty\n",
    "torch_subset_specific_empty = torch_subset_specific.empty\n",
    "\n",
    "# 如果数据不为空，则绘制图表\n",
    "if not kernel_subset_specific_empty and not torch_subset_specific_empty:\n",
    "    plt.figure(figsize=(10, 6))\n",
    "    sns.barplot(\n",
    "        data=kernel_subset_specific,\n",
    "        x='dim_k',\n",
    "        y='time',\n",
    "        hue='max_iter',\n",
    "        palette='Blues',\n",
    "        dodge=True\n",
    "    )\n",
    "\n",
    "    sns.barplot(\n",
    "        data=torch_subset_specific,\n",
    "        x='dim_k',\n",
    "        y='time',\n",
    "        color='red',\n",
    "        label='torch',\n",
    "        dodge=True\n",
    "    )\n",
    "\n",
    "    plt.title(f'Kernel vs Torch Execution Time (N=16384, dim_origin=256)')\n",
    "    plt.xlabel('dim_k')\n",
    "    plt.ylabel('Time (ms)')\n",
    "    plt.legend(title='max_iter / torch')\n",
    "    plt.show()\n",
    "else:\n",
    "    print(\"Filtered data is empty.\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'kernel_vs_torch_comparison.pdf'"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2000x1500 with 21 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "\n",
    "# Define a function to manually parse kernel data\n",
    "def parse_kernel_data(file_path):\n",
    "    kernel_data = []\n",
    "    with open(file_path, 'r') as file:\n",
    "        for line in file:\n",
    "            parts = line.strip().split(', ')\n",
    "            entry = {\n",
    "                \"N\": int(parts[0].split('=')[1]),\n",
    "                \"dim_origin\": int(parts[1].split('=')[1]),\n",
    "                \"dim_k\": int(parts[2].split('=')[1]),\n",
    "                \"max_iter\": int(parts[3].split('=')[1]),\n",
    "                \"time\": float(parts[4].split('=')[1])\n",
    "            }\n",
    "            kernel_data.append(entry)\n",
    "    return kernel_data\n",
    "\n",
    "# Define a function to manually parse torch data\n",
    "def parse_torch_data(file_path):\n",
    "    torch_data = []\n",
    "    with open(file_path, 'r') as file:\n",
    "        for line in file:\n",
    "            parts = line.strip().split(', ')\n",
    "            entry = {\n",
    "                \"N\": int(parts[0].split('=')[1]),\n",
    "                \"dim_origin\": int(parts[1].split('=')[1]),\n",
    "                \"dim_k\": int(parts[2].split('=')[1]),\n",
    "                \"time\": float(parts[3].split('=')[1])\n",
    "            }\n",
    "            torch_data.append(entry)\n",
    "    return torch_data\n",
    "\n",
    "# Manually parse the provided data\n",
    "kernel_data_parsed = parse_kernel_data('output_kernel.txt')\n",
    "torch_data_parsed = parse_torch_data('output_torch.txt')\n",
    "\n",
    "# Convert parsed data into DataFrames for further processing\n",
    "kernel_data_df = pd.DataFrame(kernel_data_parsed)\n",
    "torch_data_df = pd.DataFrame(torch_data_parsed)\n",
    "\n",
    "# Setup unique values and filters\n",
    "unique_k = sorted(kernel_data_df['dim_k'].unique())\n",
    "unique_N = sorted(kernel_data_df['N'].unique())\n",
    "unique_N_labels = [f'$2^{{{int(np.log2(n))}}}$' for n in unique_N]\n",
    "filtered_dim_origin = [d for d in sorted(kernel_data_df['dim_origin'].unique()) if d != 1024]\n",
    "\n",
    "# Setup color palette and bar width\n",
    "custom_palette = sns.color_palette('Blues', len(kernel_data_df['max_iter'].unique()))\n",
    "bar_width = 0.1\n",
    "\n",
    "# Setup the subplot grid\n",
    "fig, axes = plt.subplots(len(unique_N), len(filtered_dim_origin), figsize=(20, 15), sharex=True)\n",
    "\n",
    "for i, N in enumerate(unique_N):\n",
    "    max_time = max(\n",
    "        kernel_data_df[kernel_data_df['N'] == N]['time'].max(),\n",
    "        torch_data_df[torch_data_df['N'] == N]['time'].max()\n",
    "    )\n",
    "    y_limit = max_time * 1.1  # Add some padding to the max value\n",
    "\n",
    "    for j, dim_origin in enumerate(filtered_dim_origin):\n",
    "        ax = axes[i, j]\n",
    "        kernel_subset = kernel_data_df[(kernel_data_df['N'] == N) & (kernel_data_df['dim_origin'] == dim_origin)]\n",
    "        torch_subset = torch_data_df[(torch_data_df['N'] == N) & (torch_data_df['dim_origin'] == dim_origin)]\n",
    "        \n",
    "        # Plot kernel data\n",
    "        for idx, max_iter in enumerate(kernel_subset['max_iter'].unique()):\n",
    "            subset = kernel_subset[kernel_subset['max_iter'] == max_iter]\n",
    "            ax.bar(\n",
    "                np.arange(len(unique_k)) + idx * bar_width,\n",
    "                subset['time'],\n",
    "                width=bar_width,\n",
    "                color=custom_palette[idx],\n",
    "                label=f'max_iter={max_iter}' if i == 0 and j == 0 else \"\"\n",
    "            )\n",
    "        \n",
    "        # Plot torch data\n",
    "        ax.bar(\n",
    "            np.arange(len(unique_k)) + len(kernel_subset['max_iter'].unique()) * bar_width,\n",
    "            torch_subset['time'],\n",
    "            width=bar_width,\n",
    "            color='red',\n",
    "            label='torch' if i == 0 and j == 0 else \"\"\n",
    "        )\n",
    "        \n",
    "        ax.set_ylim(0, y_limit)\n",
    "        ax.set_xlabel('k')\n",
    "        ax.set_xticks(np.arange(len(unique_k)) + bar_width * len(kernel_subset['max_iter'].unique()) / 2)\n",
    "        ax.set_xticklabels(unique_k)\n",
    "        ax.set_title(f'N={unique_N_labels[i]}, M={dim_origin}')\n",
    "\n",
    "# Add y-axis label only to the leftmost plots\n",
    "for ax in axes[:, 0]:\n",
    "    ax.set_ylabel('Time (ms)')\n",
    "\n",
    "# Place the legend above the subplots without the \"Legend\" title\n",
    "fig.legend(bbox_to_anchor=(0.5, 1.02), loc='upper center', ncol=len(custom_palette) + 1)\n",
    "plt.tight_layout(rect=[0, 0, 1, 0.97])\n",
    "\n",
    "# Save the figure as a PDF\n",
    "output_path = 'kernel_vs_torch_comparison.pdf'\n",
    "plt.savefig(output_path)\n",
    "\n",
    "output_path\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'kernel_vs_torch_comparison.pdf'"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2000x1500 with 21 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Re-plot with grid lines enabled for better visualization\n",
    "fig, axes = plt.subplots(len(unique_N), len(filtered_dim_origin), figsize=(20, 15), sharex=True)\n",
    "\n",
    "for i, N in enumerate(unique_N):\n",
    "    max_time = max(\n",
    "        kernel_data_df[kernel_data_df['N'] == N]['time'].max(),\n",
    "        torch_data_df[torch_data_df['N'] == N]['time'].max()\n",
    "    )\n",
    "    y_limit = max_time * 1.1  # Add some padding to the max value\n",
    "\n",
    "    for j, dim_origin in enumerate(filtered_dim_origin):\n",
    "        ax = axes[i, j]\n",
    "        kernel_subset = kernel_data_df[(kernel_data_df['N'] == N) & (kernel_data_df['dim_origin'] == dim_origin)]\n",
    "        torch_subset = torch_data_df[(torch_data_df['N'] == N) & (torch_data_df['dim_origin'] == dim_origin)]\n",
    "        \n",
    "        # Enable grid lines\n",
    "        ax.grid(True, which='both', linestyle='--', linewidth=0.5, color='gray')\n",
    "        \n",
    "        # Plot kernel data\n",
    "        for idx, max_iter in enumerate(kernel_subset['max_iter'].unique()):\n",
    "            subset = kernel_subset[kernel_subset['max_iter'] == max_iter]\n",
    "            ax.bar(\n",
    "                np.arange(len(unique_k)) + idx * bar_width,\n",
    "                subset['time'],\n",
    "                width=bar_width,\n",
    "                color=custom_palette[idx],\n",
    "                label=f'max_iter={max_iter}' if i == 0 and j == 0 else \"\"\n",
    "            )\n",
    "        \n",
    "        # Plot torch data\n",
    "        ax.bar(\n",
    "            np.arange(len(unique_k)) + len(kernel_subset['max_iter'].unique()) * bar_width,\n",
    "            torch_subset['time'],\n",
    "            width=bar_width,\n",
    "            color='red',\n",
    "            label='torch' if i == 0 and j == 0 else \"\"\n",
    "        )\n",
    "        \n",
    "        ax.set_ylim(0, y_limit)\n",
    "        ax.set_xlabel('k')\n",
    "        ax.set_xticks(np.arange(len(unique_k)) + bar_width * len(kernel_subset['max_iter'].unique()) / 2)\n",
    "        ax.set_xticklabels(unique_k)\n",
    "        ax.set_title(f'N={unique_N_labels[i]}, M={dim_origin}')\n",
    "\n",
    "# Add y-axis label only to the leftmost plots\n",
    "for ax in axes[:, 0]:\n",
    "    ax.set_ylabel('Time (ms)')\n",
    "\n",
    "# Place the legend above the subplots without the \"Legend\" title\n",
    "fig.legend(bbox_to_anchor=(0.5, 1.02), loc='upper center', ncol=len(custom_palette) + 1)\n",
    "plt.tight_layout(rect=[0, 0, 1, 0.97])\n",
    "\n",
    "# Save the figure as a PDF with grid lines\n",
    "output_path_with_grid = 'kernel_vs_torch_comparison.pdf'\n",
    "plt.savefig(output_path_with_grid)\n",
    "\n",
    "output_path_with_grid\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'kernel_vs_torch_comparison.pdf'"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2000x1500 with 21 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Re-plot with increased font sizes and ensure the legend is properly visible in the PDF\n",
    "\n",
    "# Set font size for the plots\n",
    "plt.rcParams.update({'font.size': 14})\n",
    "\n",
    "fig, axes = plt.subplots(len(unique_N), len(filtered_dim_origin), figsize=(20, 15), sharex=True)\n",
    "\n",
    "for i, N in enumerate(unique_N):\n",
    "    max_time = max(\n",
    "        kernel_data_df[kernel_data_df['N'] == N]['time'].max(),\n",
    "        torch_data_df[torch_data_df['N'] == N]['time'].max()\n",
    "    )\n",
    "    y_limit = max_time * 1.1  # Add some padding to the max value\n",
    "\n",
    "    for j, dim_origin in enumerate(filtered_dim_origin):\n",
    "        ax = axes[i, j]\n",
    "        kernel_subset = kernel_data_df[(kernel_data_df['N'] == N) & (kernel_data_df['dim_origin'] == dim_origin)]\n",
    "        torch_subset = torch_data_df[(torch_data_df['N'] == N) & (torch_data_df['dim_origin'] == dim_origin)]\n",
    "        \n",
    "        # Enable grid lines\n",
    "        ax.grid(True, which='both', linestyle='--', linewidth=0.5, color='gray')\n",
    "        \n",
    "        # Plot kernel data\n",
    "        for idx, max_iter in enumerate(kernel_subset['max_iter'].unique()):\n",
    "            subset = kernel_subset[kernel_subset['max_iter'] == max_iter]\n",
    "            ax.bar(\n",
    "                np.arange(len(unique_k)) + idx * bar_width,\n",
    "                subset['time'],\n",
    "                width=bar_width,\n",
    "                color=custom_palette[idx],\n",
    "                label=f'max_iter={max_iter}' if i == 0 and j == 0 else \"\"\n",
    "            )\n",
    "        \n",
    "        # Plot torch data\n",
    "        ax.bar(\n",
    "            np.arange(len(unique_k)) + len(kernel_subset['max_iter'].unique()) * bar_width,\n",
    "            torch_subset['time'],\n",
    "            width=bar_width,\n",
    "            color='red',\n",
    "            label='torch' if i == 0 and j == 0 else \"\"\n",
    "        )\n",
    "        \n",
    "        ax.set_ylim(0, y_limit)\n",
    "        ax.set_xlabel('k')\n",
    "        ax.set_xticks(np.arange(len(unique_k)) + bar_width * len(kernel_subset['max_iter'].unique()) / 2)\n",
    "        ax.set_xticklabels(unique_k)\n",
    "        ax.set_title(f'N={unique_N_labels[i]}, M={dim_origin}')\n",
    "\n",
    "# Add y-axis label only to the leftmost plots\n",
    "for ax in axes[:, 0]:\n",
    "    ax.set_ylabel('Time (ms)')\n",
    "\n",
    "# Place the legend above the subplots without the \"Legend\" title\n",
    "lgd = fig.legend(bbox_to_anchor=(0.5, 1.03), loc='upper center', ncol=len(custom_palette) + 1)\n",
    "plt.tight_layout()\n",
    "\n",
    "# Save the figure as a PDF with larger font sizes and visible legend\n",
    "output_path_with_larger_font = 'kernel_vs_torch_comparison.pdf'\n",
    "plt.savefig(output_path_with_larger_font, bbox_extra_artists=(lgd, ), bbox_inches='tight')\n",
    "\n",
    "output_path_with_larger_font\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2000x1500 with 21 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "\n",
    "# Define a function to manually parse kernel data\n",
    "def parse_kernel_data(file_path):\n",
    "    kernel_data = []\n",
    "    with open(file_path, 'r') as file:\n",
    "        for line in file:\n",
    "            parts = line.strip().split(', ')\n",
    "            entry = {\n",
    "                \"N\": int(parts[0].split('=')[1]),\n",
    "                \"dim_origin\": int(parts[1].split('=')[1]),\n",
    "                \"dim_k\": int(parts[2].split('=')[1]),\n",
    "                \"max_iter\": int(parts[3].split('=')[1]),\n",
    "                \"time\": float(parts[4].split('=')[1])\n",
    "            }\n",
    "            kernel_data.append(entry)\n",
    "    return kernel_data\n",
    "\n",
    "# Define a function to manually parse torch data\n",
    "def parse_torch_data(file_path):\n",
    "    torch_data = []\n",
    "    with open(file_path, 'r') as file:\n",
    "        for line in file:\n",
    "            parts = line.strip().split(', ')\n",
    "            entry = {\n",
    "                \"N\": int(parts[0].split('=')[1]),\n",
    "                \"dim_origin\": int(parts[1].split('=')[1]),\n",
    "                \"dim_k\": int(parts[2].split('=')[1]),\n",
    "                \"time\": float(parts[3].split('=')[1])\n",
    "            }\n",
    "            torch_data.append(entry)\n",
    "    return torch_data\n",
    "\n",
    "# Define a function to manually parse no early stop data\n",
    "def parse_no_early_stop_data(file_path):\n",
    "    no_early_stop_data = []\n",
    "    with open(file_path, 'r') as file:\n",
    "        for line in file:\n",
    "            parts = line.strip().split(', ')\n",
    "            entry = {\n",
    "                \"N\": int(parts[0].split('=')[1]),\n",
    "                \"dim_origin\": int(parts[1].split('=')[1]),\n",
    "                \"dim_k\": int(parts[2].split('=')[1]),\n",
    "                \"time\": float(parts[3].split('=')[1])\n",
    "            }\n",
    "            no_early_stop_data.append(entry)\n",
    "    return no_early_stop_data\n",
    "\n",
    "# Load and parse the provided data files\n",
    "kernel_data_parsed = parse_kernel_data('output_kernel.txt')\n",
    "torch_data_parsed = parse_torch_data('output_torch.txt')\n",
    "no_early_stop_data_parsed = parse_no_early_stop_data('output_no_early_stop.txt')\n",
    "\n",
    "# Convert parsed data into DataFrames for further processing\n",
    "kernel_data_df = pd.DataFrame(kernel_data_parsed)\n",
    "torch_data_df = pd.DataFrame(torch_data_parsed)\n",
    "no_early_stop_data_df = pd.DataFrame(no_early_stop_data_parsed)\n",
    "\n",
    "# Setup unique values and filters\n",
    "unique_k = sorted(kernel_data_df['dim_k'].unique())\n",
    "unique_N = sorted(kernel_data_df['N'].unique())\n",
    "unique_N_labels = [f'$2^{{{int(np.log2(n))}}}$' for n in unique_N]\n",
    "filtered_dim_origin = [d for d in sorted(kernel_data_df['dim_origin'].unique()) if d != 1024]\n",
    "\n",
    "# Setup color palette and bar width\n",
    "custom_palette = sns.color_palette('Blues', len(kernel_data_df['max_iter'].unique()))\n",
    "bar_width = 0.1\n",
    "\n",
    "# Set font size for the plots\n",
    "plt.rcParams.update({'font.size': 14})\n",
    "\n",
    "# Setup the subplot grid and include no early stop data\n",
    "fig, axes = plt.subplots(len(unique_N), len(filtered_dim_origin), figsize=(20, 15), sharex=True)\n",
    "\n",
    "for i, N in enumerate(unique_N):\n",
    "    max_time = max(\n",
    "        kernel_data_df[kernel_data_df['N'] == N]['time'].max(),\n",
    "        torch_data_df[torch_data_df['N'] == N]['time'].max(),\n",
    "        no_early_stop_data_df[no_early_stop_data_df['N'] == N]['time'].max()\n",
    "    )\n",
    "    y_limit = max_time * 0.9  # Add some padding to the max value\n",
    "\n",
    "    for j, dim_origin in enumerate(filtered_dim_origin):\n",
    "        ax = axes[i, j]\n",
    "        kernel_subset = kernel_data_df[(kernel_data_df['N'] == N) & (kernel_data_df['dim_origin'] == dim_origin)]\n",
    "        torch_subset = torch_data_df[(torch_data_df['N'] == N) & (torch_data_df['dim_origin'] == dim_origin)]\n",
    "        no_early_stop_subset = no_early_stop_data_df[(no_early_stop_data_df['N'] == N) & (no_early_stop_data_df['dim_origin'] == dim_origin)]\n",
    "        \n",
    "        # Enable grid lines\n",
    "        ax.grid(True, which='both', linestyle='--', linewidth=0.5, color='gray')\n",
    "        \n",
    "        # Plot kernel data\n",
    "        for idx, max_iter in enumerate(kernel_subset['max_iter'].unique()):\n",
    "            subset = kernel_subset[kernel_subset['max_iter'] == max_iter]\n",
    "            ax.bar(\n",
    "                np.arange(len(unique_k)) + idx * bar_width,\n",
    "                subset['time'],\n",
    "                width=bar_width,\n",
    "                color=custom_palette[idx],\n",
    "                label=f'max_iter={max_iter}' if i == 0 and j == 0 else \"\"\n",
    "            )\n",
    "        \n",
    "        # Plot no early stop data (placing it to the left of torch)\n",
    "        ax.bar(\n",
    "            np.arange(len(unique_k)) + len(kernel_subset['max_iter'].unique()) * bar_width,\n",
    "            no_early_stop_subset['time'],\n",
    "            width=bar_width,\n",
    "            color='orange',\n",
    "            label='no early stopping' if i == 0 and j == 0 else \"\"\n",
    "        )\n",
    "        \n",
    "        # Plot torch data\n",
    "        ax.bar(\n",
    "            np.arange(len(unique_k)) + (len(kernel_subset['max_iter'].unique()) + 1) * bar_width,\n",
    "            torch_subset['time'],\n",
    "            width=bar_width,\n",
    "            color='red',\n",
    "            label='torch' if i == 0 and j == 0 else \"\"\n",
    "        )\n",
    "        \n",
    "        ax.set_ylim(0, y_limit)\n",
    "        ax.set_xlabel('k')\n",
    "        ax.set_xticks(np.arange(len(unique_k)) + bar_width * (len(kernel_subset['max_iter'].unique()) + 1) / 2)\n",
    "        ax.set_xticklabels(unique_k)\n",
    "        ax.set_title(f'N={unique_N_labels[i]}, M={dim_origin}')\n",
    "\n",
    "# Add y-axis label only to the leftmost plots\n",
    "for ax in axes[:, 0]:\n",
    "    ax.set_ylabel('Time (ms)')\n",
    "\n",
    "# Place the legend above the subplots without the \"Legend\" title\n",
    "lgd = fig.legend(bbox_to_anchor=(0.5, 1.03), loc='upper center', ncol=len(custom_palette) + 2)\n",
    "plt.tight_layout()\n",
    "\n",
    "# Save the figure as a PDF with larger font sizes and visible legend\n",
    "output_path_with_no_early_stop = 'kernel_vs_torch_with_no_early_stop.pdf'\n",
    "\n",
    "plt.savefig(output_path_with_no_early_stop, bbox_extra_artists=(lgd, ), bbox_inches='tight')\n",
    "\n",
    "# You can open the PDF file after running this code in your local environment.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "算术平均speed up (kernel_max_iter=2, 不包括dim_origin=1024): 9.5063\n",
      "算术平均speed up (kernel_max_iter=3, 不包括dim_origin=1024): 8.2163\n",
      "算术平均speed up (kernel_max_iter=4, 不包括dim_origin=1024): 6.9650\n",
      "算术平均speed up (kernel_max_iter=5, 不包括dim_origin=1024): 6.0019\n",
      "算术平均speed up (kernel_max_iter=6, 不包括dim_origin=1024): 5.2561\n",
      "算术平均speed up (kernel_max_iter=7, 不包括dim_origin=1024): 4.6988\n",
      "算术平均speed up (kernel_max_iter=8, 不包括dim_origin=1024): 4.2449\n",
      "算术平均speed up (no_early_stop, 不包括dim_origin=1024): 3.9357\n"
     ]
    }
   ],
   "source": [
    "import pandas as pd\n",
    "\n",
    "# 假设你已经解析并加载了数据：kernel_data_df, torch_data_df, no_early_stop_data_df\n",
    "\n",
    "# 过滤掉 dim_origin=1024 的数据\n",
    "kernel_data_df_filtered = kernel_data_df[kernel_data_df['dim_origin'] != 1024]\n",
    "torch_data_df_filtered = torch_data_df[torch_data_df['dim_origin'] != 1024]\n",
    "no_early_stop_data_df_filtered = no_early_stop_data_df[no_early_stop_data_df['dim_origin'] != 1024]\n",
    "\n",
    "# 创建字典来保存每个max_iter的speed up结果\n",
    "kernel_speed_up_results = {max_iter: [] for max_iter in range(2, 9)}\n",
    "no_early_stop_speed_up_results = []\n",
    "\n",
    "# 计算每种max_iter和no early stop相对于torch的speed up\n",
    "for _, torch_row in torch_data_df_filtered.iterrows():\n",
    "    N = torch_row['N']\n",
    "    dim_origin = torch_row['dim_origin']\n",
    "    dim_k = torch_row['dim_k']\n",
    "    torch_time = torch_row['time']\n",
    "    \n",
    "    # Kernel speed up (for each max_iter)\n",
    "    kernel_subset = kernel_data_df_filtered[(kernel_data_df_filtered['N'] == N) & \n",
    "                                            (kernel_data_df_filtered['dim_origin'] == dim_origin) &\n",
    "                                            (kernel_data_df_filtered['dim_k'] == dim_k)]\n",
    "    \n",
    "    for _, kernel_row in kernel_subset.iterrows():\n",
    "        max_iter = kernel_row['max_iter']\n",
    "        if max_iter in kernel_speed_up_results:\n",
    "            kernel_time = kernel_row['time']\n",
    "            speed_up = torch_time / kernel_time\n",
    "            kernel_speed_up_results[max_iter].append(speed_up)\n",
    "    \n",
    "    # No early stop speed up\n",
    "    no_early_stop_row = no_early_stop_data_df_filtered[(no_early_stop_data_df_filtered['N'] == N) & \n",
    "                                                       (no_early_stop_data_df_filtered['dim_origin'] == dim_origin) &\n",
    "                                                       (no_early_stop_data_df_filtered['dim_k'] == dim_k)]\n",
    "    \n",
    "    if not no_early_stop_row.empty:\n",
    "        no_early_stop_time = no_early_stop_row['time'].values[0]\n",
    "        speed_up = torch_time / no_early_stop_time\n",
    "        no_early_stop_speed_up_results.append(speed_up)\n",
    "\n",
    "# 分别计算每个max_iter和no early stop的算术平均值\n",
    "average_speed_up = {max_iter: sum(speeds) / len(speeds) for max_iter, speeds in kernel_speed_up_results.items()}\n",
    "average_no_early_stop_speed_up = sum(no_early_stop_speed_up_results) / len(no_early_stop_speed_up_results)\n",
    "\n",
    "# 输出算术平均值\n",
    "for max_iter, avg_speed_up in average_speed_up.items():\n",
    "    print(f'算术平均speed up (kernel_max_iter={max_iter}, 不包括dim_origin=1024): {avg_speed_up:.4f}')\n",
    "print(f'算术平均speed up (no_early_stop, 不包括dim_origin=1024): {average_no_early_stop_speed_up:.4f}')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Kernel Speed Up Results:\n",
      "算术平均speed up (kernel_max_iter=2, dim_origin=256): 12.3907\n",
      "算术平均speed up (kernel_max_iter=3, dim_origin=256): 11.2722\n",
      "算术平均speed up (kernel_max_iter=4, dim_origin=256): 9.9055\n",
      "算术平均speed up (kernel_max_iter=5, dim_origin=256): 8.6632\n",
      "算术平均speed up (kernel_max_iter=6, dim_origin=256): 7.6325\n",
      "算术平均speed up (kernel_max_iter=7, dim_origin=256): 6.8303\n",
      "算术平均speed up (kernel_max_iter=8, dim_origin=256): 6.1862\n",
      "算术平均speed up (kernel_max_iter=2, dim_origin=512): 7.3276\n",
      "算术平均speed up (kernel_max_iter=3, dim_origin=512): 5.6866\n",
      "算术平均speed up (kernel_max_iter=4, dim_origin=512): 4.6401\n",
      "算术平均speed up (kernel_max_iter=5, dim_origin=512): 3.9285\n",
      "算术平均speed up (kernel_max_iter=6, dim_origin=512): 3.4125\n",
      "算术平均speed up (kernel_max_iter=7, dim_origin=512): 3.0132\n",
      "算术平均speed up (kernel_max_iter=8, dim_origin=512): 2.7001\n",
      "算术平均speed up (kernel_max_iter=2, dim_origin=768): 8.8005\n",
      "算术平均speed up (kernel_max_iter=3, dim_origin=768): 7.6902\n",
      "算术平均speed up (kernel_max_iter=4, dim_origin=768): 6.3493\n",
      "算术平均speed up (kernel_max_iter=5, dim_origin=768): 5.4141\n",
      "算术平均speed up (kernel_max_iter=6, dim_origin=768): 4.7234\n",
      "算术平均speed up (kernel_max_iter=7, dim_origin=768): 4.2528\n",
      "算术平均speed up (kernel_max_iter=8, dim_origin=768): 3.8484\n",
      "\n",
      "No Early Stop Speed Up Results:\n",
      "算术平均speed up (no_early_stop, dim_origin=256): 6.0522\n",
      "算术平均speed up (no_early_stop, dim_origin=512): 2.4318\n",
      "算术平均speed up (no_early_stop, dim_origin=768): 3.3231\n"
     ]
    }
   ],
   "source": [
    "import pandas as pd\n",
    "\n",
    "# 假设你已经解析并加载了数据：kernel_data_df, torch_data_df, no_early_stop_data_df\n",
    "\n",
    "# 定义需要计算的 dim_origin 值\n",
    "dim_origin_values = [256, 512, 768]\n",
    "\n",
    "# 创建嵌套字典来保存每个 max_iter 和 dim_origin 组合的 speed up 结果\n",
    "kernel_speed_up_results = {dim_origin: {max_iter: [] for max_iter in range(2, 9)} for dim_origin in dim_origin_values}\n",
    "no_early_stop_speed_up_results = {dim_origin: [] for dim_origin in dim_origin_values}\n",
    "\n",
    "# 计算每个 max_iter 和 no early stop 相对于 torch 的 speed up，分 dim_origin 计算\n",
    "for _, torch_row in torch_data_df.iterrows():\n",
    "    N = torch_row['N']\n",
    "    dim_origin = torch_row['dim_origin']\n",
    "    dim_k = torch_row['dim_k']\n",
    "    torch_time = torch_row['time']\n",
    "    \n",
    "    # 只计算指定 dim_origin 的数据\n",
    "    if dim_origin not in dim_origin_values:\n",
    "        continue\n",
    "    \n",
    "    # Kernel speed up (for each max_iter)\n",
    "    kernel_subset = kernel_data_df[(kernel_data_df['N'] == N) & \n",
    "                                   (kernel_data_df['dim_origin'] == dim_origin) &\n",
    "                                   (kernel_data_df['dim_k'] == dim_k)]\n",
    "    \n",
    "    for _, kernel_row in kernel_subset.iterrows():\n",
    "        max_iter = kernel_row['max_iter']\n",
    "        if max_iter in kernel_speed_up_results[dim_origin]:\n",
    "            kernel_time = kernel_row['time']\n",
    "            speed_up = torch_time / kernel_time\n",
    "            kernel_speed_up_results[dim_origin][max_iter].append(speed_up)\n",
    "    \n",
    "    # No early stop speed up\n",
    "    no_early_stop_row = no_early_stop_data_df[(no_early_stop_data_df['N'] == N) & \n",
    "                                              (no_early_stop_data_df['dim_origin'] == dim_origin) &\n",
    "                                              (no_early_stop_data_df['dim_k'] == dim_k)]\n",
    "    \n",
    "    if not no_early_stop_row.empty:\n",
    "        no_early_stop_time = no_early_stop_row['time'].values[0]\n",
    "        speed_up = torch_time / no_early_stop_time\n",
    "        no_early_stop_speed_up_results[dim_origin].append(speed_up)\n",
    "\n",
    "# 分别计算每个 dim_origin 的 max_iter 和 no early stop 的算术平均值\n",
    "average_speed_up = {dim_origin: {max_iter: (sum(speeds) / len(speeds)) if speeds else 0 \n",
    "                                 for max_iter, speeds in kernel_speed_up_results[dim_origin].items()} \n",
    "                    for dim_origin in dim_origin_values}\n",
    "\n",
    "average_no_early_stop_speed_up = {dim_origin: (sum(speeds) / len(speeds)) if speeds else 0 \n",
    "                                  for dim_origin, speeds in no_early_stop_speed_up_results.items()}\n",
    "\n",
    "# 输出算术平均值\n",
    "print(\"Kernel Speed Up Results:\")\n",
    "for dim_origin, avg_speed_up_by_iter in average_speed_up.items():\n",
    "    for max_iter, avg_speed_up in avg_speed_up_by_iter.items():\n",
    "        print(f'算术平均speed up (kernel_max_iter={max_iter}, dim_origin={dim_origin}): {avg_speed_up:.4f}')\n",
    "\n",
    "print(\"\\nNo Early Stop Speed Up Results:\")\n",
    "for dim_origin, avg_speed_up in average_no_early_stop_speed_up.items():\n",
    "    print(f'算术平均speed up (no_early_stop, dim_origin={dim_origin}): {avg_speed_up:.4f}')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2000x1000 with 12 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "\n",
    "# Define a function to manually parse kernel data\n",
    "def parse_kernel_data(file_path):\n",
    "    kernel_data = []\n",
    "    with open(file_path, 'r') as file:\n",
    "        for line in file:\n",
    "            parts = line.strip().split(', ')\n",
    "            entry = {\n",
    "                \"N\": int(parts[0].split('=')[1]),\n",
    "                \"dim_origin\": int(parts[1].split('=')[1]),\n",
    "                \"dim_k\": int(parts[2].split('=')[1]),\n",
    "                \"max_iter\": int(parts[3].split('=')[1]),\n",
    "                \"time\": float(parts[4].split('=')[1])\n",
    "            }\n",
    "            kernel_data.append(entry)\n",
    "    return kernel_data\n",
    "\n",
    "# Define a function to manually parse torch data\n",
    "def parse_torch_data(file_path):\n",
    "    torch_data = []\n",
    "    with open(file_path, 'r') as file:\n",
    "        for line in file:\n",
    "            parts = line.strip().split(', ')\n",
    "            entry = {\n",
    "                \"N\": int(parts[0].split('=')[1]),\n",
    "                \"dim_origin\": int(parts[1].split('=')[1]),\n",
    "                \"dim_k\": int(parts[2].split('=')[1]),\n",
    "                \"time\": float(parts[3].split('=')[1])\n",
    "            }\n",
    "            torch_data.append(entry)\n",
    "    return torch_data\n",
    "\n",
    "# Define a function to manually parse no early stop data\n",
    "def parse_no_early_stop_data(file_path):\n",
    "    no_early_stop_data = []\n",
    "    with open(file_path, 'r') as file:\n",
    "        for line in file:\n",
    "            parts = line.strip().split(', ')\n",
    "            entry = {\n",
    "                \"N\": int(parts[0].split('=')[1]),\n",
    "                \"dim_origin\": int(parts[1].split('=')[1]),\n",
    "                \"dim_k\": int(parts[2].split('=')[1]),\n",
    "                \"time\": float(parts[3].split('=')[1])\n",
    "            }\n",
    "            no_early_stop_data.append(entry)\n",
    "    return no_early_stop_data\n",
    "\n",
    "# Load and parse the provided data files\n",
    "kernel_data_parsed = parse_kernel_data('output_kernel.txt')\n",
    "torch_data_parsed = parse_torch_data('output_torch.txt')\n",
    "no_early_stop_data_parsed = parse_no_early_stop_data('output_no_early_stop.txt')\n",
    "\n",
    "# Convert parsed data into DataFrames for further processing\n",
    "kernel_data_df = pd.DataFrame(kernel_data_parsed)\n",
    "torch_data_df = pd.DataFrame(torch_data_parsed)\n",
    "no_early_stop_data_df = pd.DataFrame(no_early_stop_data_parsed)\n",
    "\n",
    "# Filter data to include only N=2^14, 2^16, 2^18, 2^20\n",
    "target_N_values = [2**14, 2**16, 2**18, 2**20]\n",
    "kernel_data_df = kernel_data_df[kernel_data_df['N'].isin(target_N_values)]\n",
    "torch_data_df = torch_data_df[torch_data_df['N'].isin(target_N_values)]\n",
    "no_early_stop_data_df = no_early_stop_data_df[no_early_stop_data_df['N'].isin(target_N_values)]\n",
    "\n",
    "# Setup unique values and filters\n",
    "unique_k = sorted(kernel_data_df['dim_k'].unique())\n",
    "unique_N = sorted(kernel_data_df['N'].unique())\n",
    "unique_N_labels = [f'$2^{{{int(np.log2(n))}}}$' for n in unique_N]\n",
    "filtered_dim_origin = [d for d in sorted(kernel_data_df['dim_origin'].unique()) if d != 1024]\n",
    "\n",
    "# Setup color palette and bar width\n",
    "custom_palette = sns.color_palette('Blues', len(kernel_data_df['max_iter'].unique()))\n",
    "bar_width = 0.1\n",
    "\n",
    "# Set font size for the plots\n",
    "plt.rcParams.update({'font.size': 18})\n",
    "\n",
    "# Setup the subplot grid and include no early stop data\n",
    "fig, axes = plt.subplots(len(unique_N), len(filtered_dim_origin), figsize=(20, 10), sharex=True)\n",
    "\n",
    "for i, N in enumerate(unique_N):\n",
    "    max_time = max(\n",
    "        kernel_data_df[kernel_data_df['N'] == N]['time'].max(),\n",
    "        torch_data_df[torch_data_df['N'] == N]['time'].max(),\n",
    "        no_early_stop_data_df[no_early_stop_data_df['N'] == N]['time'].max()\n",
    "    )\n",
    "    y_limit = max_time * 0.9  # Add some padding to the max value\n",
    "\n",
    "    for j, dim_origin in enumerate(filtered_dim_origin):\n",
    "        ax = axes[i, j]\n",
    "        kernel_subset = kernel_data_df[(kernel_data_df['N'] == N) & (kernel_data_df['dim_origin'] == dim_origin)]\n",
    "        torch_subset = torch_data_df[(torch_data_df['N'] == N) & (torch_data_df['dim_origin'] == dim_origin)]\n",
    "        no_early_stop_subset = no_early_stop_data_df[(no_early_stop_data_df['N'] == N) & (no_early_stop_data_df['dim_origin'] == dim_origin)]\n",
    "        \n",
    "        # Enable grid lines\n",
    "        ax.grid(True, which='both', linestyle='--', linewidth=0.5, color='gray')\n",
    "        \n",
    "        # Plot kernel data\n",
    "        for idx, max_iter in enumerate(kernel_subset['max_iter'].unique()):\n",
    "            subset = kernel_subset[kernel_subset['max_iter'] == max_iter]\n",
    "            ax.bar(\n",
    "                np.arange(len(unique_k)) + idx * bar_width,\n",
    "                subset['time'],\n",
    "                width=bar_width,\n",
    "                color=custom_palette[idx],\n",
    "                label=f'max_iter={max_iter}' if i == 0 and j == 0 else \"\"\n",
    "            )\n",
    "        \n",
    "        # Plot no early stop data (placing it to the left of torch)\n",
    "        ax.bar(\n",
    "            np.arange(len(unique_k)) + len(kernel_subset['max_iter'].unique()) * bar_width,\n",
    "            no_early_stop_subset['time'],\n",
    "            width=bar_width,\n",
    "            color='orange',\n",
    "            label='no early stopping' if i == 0 and j == 0 else \"\"\n",
    "        )\n",
    "        \n",
    "        # Plot torch data\n",
    "        ax.bar(\n",
    "            np.arange(len(unique_k)) + (len(kernel_subset['max_iter'].unique()) + 1) * bar_width,\n",
    "            torch_subset['time'],\n",
    "            width=bar_width,\n",
    "            color='red',\n",
    "            label='Pytorch' if i == 0 and j == 0 else \"\"  # Changed \"torch\" to \"Pytorch\"\n",
    "        )\n",
    "        \n",
    "        ax.set_ylim(0, y_limit)\n",
    "        ax.set_xlabel('k')\n",
    "        ax.set_xticks(np.arange(len(unique_k)) + bar_width * (len(kernel_subset['max_iter'].unique()) + 1) / 2)\n",
    "        ax.set_xticklabels(unique_k)\n",
    "        ax.set_title(f'N={unique_N_labels[i]}, M={dim_origin}')\n",
    "\n",
    "# Add y-axis label only to the leftmost plots\n",
    "for ax in axes[:, 0]:\n",
    "    ax.set_ylabel('Time (ms)')\n",
    "\n",
    "# Place the legend above the subplots without the \"Legend\" title\n",
    "lgd = fig.legend(bbox_to_anchor=(0.5, 1.08), loc='upper center', ncol=5)\n",
    "plt.tight_layout()\n",
    "\n",
    "# Save the figure as a PDF with larger font sizes and visible legend\n",
    "output_path_with_no_early_stop = 'kernel_vs_torch_with_no_early_stop.pdf'\n",
    "\n",
    "plt.savefig(output_path_with_no_early_stop, bbox_extra_artists=(lgd, ), bbox_inches='tight')\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "distill",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.16"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/rtopk_plot_speed_acc.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1400x1200 with 8 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# Data extracted from the provided images\n",
    "max_iter = [2, 3, 4, 5, 6, 7, 8]\n",
    "\n",
    "# Accuracies\n",
    "accuracies = {\n",
    "    'reddit': [0.9648, 0.9666, 0.9659, 0.9663, 0.9659, 0.9657, 0.9658],\n",
    "    'flickr': [0.5318, 0.5348, 0.5359, 0.5327, 0.5348, 0.5321, 0.5360],\n",
    "    'ogbn-products': [0.783, 0.8002, 0.7912, 0.7929, 0.7829, 0.7973, 0.7938],\n",
    "    'yelp': [0.6071, 0.6229, 0.6218, 0.6146, 0.6198, 0.6086, 0.6096]\n",
    "}\n",
    "\n",
    "# Speed-ups calculated earlier\n",
    "speed_up_ratios = {\n",
    "    'reddit': [1.116488, 1.114092, 1.110937, 1.107632, 1.104260, 1.101062, 1.097854],\n",
    "    'flickr': [1.316386, 1.308742, 1.298762, 1.288408, 1.277950, 1.268133, 1.258377],\n",
    "    'ogbn-products': [1.215452, 1.210637, 1.204323, 1.197740, 1.191057, 1.184753, 1.178458],\n",
    "    'yelp': [1.304553, 1.297261, 1.287733, 1.277843, 1.267847, 1.258459, 1.249125]\n",
    "}\n",
    "\n",
    "# Optimal Top-K Accuracies\n",
    "optimal_topk_accuracies = {\n",
    "    'reddit': 96.65,\n",
    "    'flickr': 53.6,\n",
    "    'ogbn-products': 80.59,\n",
    "    'yelp': 61.0\n",
    "}\n",
    "\n",
    "# Plotting\n",
    "fig, axes = plt.subplots(2, 2, figsize=(14, 12))\n",
    "graphs = ['reddit', 'flickr', 'ogbn-products', 'yelp']\n",
    "\n",
    "for i, graph in enumerate(graphs):\n",
    "    ax1 = axes[i // 2, i % 2]\n",
    "    ax1.plot(max_iter, accuracies[graph], marker='o', linestyle='-', color='blue', label='Accuracy')\n",
    "    ax1.set_xlabel('Max Iter', fontsize=16)\n",
    "    ax1.set_ylabel('Accuracy', color='blue', fontsize=16)\n",
    "    ax1.tick_params(axis='y', labelcolor='blue', labelsize=14)\n",
    "    ax1.tick_params(axis='x', labelsize=14)\n",
    "    ax1.set_ylim(min(accuracies[graph]) * 0.97, max(accuracies[graph]) * 1.07)\n",
    "    ax1.set_xlim(2, 8)\n",
    "    ax1.set_xticks(max_iter)\n",
    "    ax1.set_xticklabels([str(x) for x in max_iter])\n",
    "\n",
    "    ax2 = ax1.twinx()\n",
    "    ax2.plot(max_iter, speed_up_ratios[graph], marker='^', linestyle='--', color='red', label='Speed-up Ratio')\n",
    "    ax2.set_ylabel('Speed-up Ratio', color='red', fontsize=16)\n",
    "    ax2.tick_params(axis='y', labelcolor='red', labelsize=14)\n",
    "    ax2.set_ylim(min(speed_up_ratios[graph]) * 0.93, max(speed_up_ratios[graph]) * 1.03)\n",
    "\n",
    "    # Adding a dashed line for optimal Top-K accuracy\n",
    "    optimal_acc = optimal_topk_accuracies[graph]\n",
    "    ax1.axhline(y=optimal_acc / 100, color='green', linestyle='--', label='Optimal Top-K Accuracy')\n",
    "\n",
    "    lines1, labels1 = ax1.get_legend_handles_labels()\n",
    "    lines2, labels2 = ax2.get_legend_handles_labels()\n",
    "    ax1.legend(lines1 + lines2, labels1 + labels2, loc='lower left', fontsize=14)\n",
    "\n",
    "    ax1.set_title(f'{graph.capitalize()}', fontsize=18)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABKUAAAPdCAYAAABba9tpAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/NK7nSAAAACXBIWXMAAA9hAAAPYQGoP6dpAAEAAElEQVR4nOzdd3hTZRsG8Dvdg5ZVRmnL3ltkKXvI3rJEpgtRPxRwVZEWB4jiQHGgIFOUPUX23jJEoIyySlvKKGBbWujM98fj6UmapE3SJum4f9d1rjTnvDk5adOcN8953ufVaLVaLYiIiIiIiIiIiOzIydEHQERERERERERERQ+DUkREREREREREZHcMShERERERERERkd0xKEVERERERERERHbHoBQREREREREREdkdg1JERERERERERGR3DEoREREREREREZHdMShFRERERERERER2x6AUERERERERERHZHYNSRJTvaTQaaDQa7N692+LHXrt2LfPx165d09u2e/fuzG1ERERE9pBd3yS7bdYKDQ2FRqNB+/bt82R/RER5iUEpIsrsrGRd3N3dUaFCBXTt2hVz585Famqqow/Vbv7++2+Ehobi66+/dvShEBERUT5lqg9lbCEiIkMujj4AIspfypUrl/lzQkICYmJiEBMTg61bt2LOnDnYunUrSpYs6cAjzDteXl6oVauW0W1///03pk6dikqVKuGNN96w74ERERFRgaPbh7KWq6trZt/E1dU11/sjIsrvGJQiIj03b97Uu3/9+nV8/PHH+Pnnn3Hs2DGMHz8eixcvdtDR5a3mzZvj/Pnzjj4MIiIiKgSy9qGsERAQwL4JERUpHL5HRNmqWLEifvrpJ3Ts2BEAsHz5cjx48MDBR0VEREREREQFHYNSRGSWbt26AQBSUlIQHh5usD0hIQGffvopnnjiCZQqVQru7u4ICgrC0KFDcejQoWz3ff/+fbz11luoVq0aPDw84O/vj0GDBuH48eNmHVt0dDTGjh2LoKAguLu7IzAwEGPGjMGlS5eyfZypQucajQZjxowBAERERBjUhAgNDTXruIiIiIgsYU6h84yMDCxfvhz9+vVDQEAA3N3dUaZMGTz++ON45513cObMGYue8+TJkyhfvjw0Gg26du2qd/FRd7KZ27dvY+LEiahZsya8vLxYJ4uI8gSH7xGRWbRabebP6enpetv+/vtv9O7dG1FRUQAAZ2dneHl5ISoqCsuWLcPy5cvxySefIDg42GC/165dQ/v27REREQEAcHNzQ1JSElauXIn169djxYoV2R7XiRMn0LlzZ9y/fx8A4Onpibi4OCxYsACrV6/Gzz//bPFrLVeuHB4+fIj4+Hg4OTmhTJkyetuLFStm8T6JiIiIcis2NhZPP/009u7dm7muRIkSePToEU6cOIETJ07gwoULWLt2rVn72759OwYMGICEhAQMHz4cv/zyi9FaVpcuXcLQoUNx69YteHh4sN4VEeUZZkoRkVm2bNkCQK6YValSJXN9TEwMunbtiqioKAwYMADHjh3LDOjcunULH3zwAZydnfHee+8ZdJDS09MxaNAgREREoGTJkli+fDkSExMRFxeHs2fPokWLFhg1apTJY0pISED//v1x//59VKxYEVu3bkViYiISEhJw8OBBBAUFYezYsRa/1ps3b2LWrFkAgKCgINy8eVNvefPNNy3eJxEREVFupKWloV+/fti7dy/c3d0xY8YM3L59G/fv30dCQgKio6MxZ84c1K1b16z9/fbbb+jZsycSEhIwadIkLFq0yGSwacKECShRogR27NiBxMRExMfH48KFC3n58oioiGKmFBFlSyl0vnPnTgBA7969Ubp06cztkydPxu3btzFs2DD8+uuveo8tW7YsPvzwQ5QsWRITJ05EaGgo+vXrl7l91apVOHbsGABgxYoV6NSpU+a2unXrYvPmzWjYsCH+/fdfo8f2ww8/4Pr163Bzc8PmzZtRp06dzG1PPPEEtm/fbnbHjIiIiCg3ypcvb3Lbjh07UK9evVztf+HChThw4AA0Gg1Wr16NHj166G2vUKECXnrpJbP29eWXX2ZeZPviiy8wceLEbNs7OTlh+/btCAwMzFxXs2ZNC18BEZEhZkoRkZ7y5ctnLt7e3qhUqVLmELjatWvj+++/z2z76NEjLF26FADwzjvvmNznyJEjAQCnTp3CrVu3Mtf//vvvAIBWrVrpBaQUXl5eePvtt03uV3n8oEGD9AJSuq/l5ZdfNvl4IiIiorxy69Ytk0tqamqu9//LL78AAHr06GEQkDKXVqvFW2+9hUmTJsHFxQVLlizJMSAFACNGjNALSBER5RVmShGRHt2gka6RI0dizpw58PDwyFx3/PhxPHr0CADQpUsXs/YfERGBcuXKAUBmlpQys58xpralpKTg9OnTZj1++vTpZh0bERERkbV062/mtbS0NPz1118AJGvdGqmpqRg5ciSWLFmCYsWKYfXq1XjqqafMemyrVq2sek4iopwwKEVEepQOlVarxc2bN7F+/Xq8++67WLRoERo0aKBXT+nGjRuZP5sKZmWVlJSU+fPt27cBAAEBASbbm7oqd+/ePaSlpVn9eCIiIqKC4u7du5nZVpUqVbJqHwcPHsTBgwcBAPPnzzc7IAVISQYiIlvg8D0iMkqj0cDf3x9jx47FmjVroNFo8Pbbb2fWlgL0Z+F7+PAhtFptjkv79u0d8GqIiIiICi6NRpPrfTRo0AANGzYEAEycOBGXL182+7HOzs65fn4iImMYlCKiHLVv3x4jRoyAVqvF//73v8xglG5Bz4iICIv3q1x1i46ONtnG1LZSpUpldpCseTwRERFRQVGqVKnMmfGs6XMp+9i5cycaN26MyMhItGvXDhcvXszLwyQishiDUkRklilTpsDZ2RlhYWFYuHAhAKBZs2Zwc3MDAGzYsMHifTZt2hQAsGvXLpNtdDOzdLm5uWVe7bPm8TlxcpKPR1vWhyAiIiIyh4uLC5o3bw7Auj6XonTp0tixYweaNGmC6OhotG/fHhcuXMirwyQishiDUkRklmrVqmHIkCEAgI8++gipqanw9vbGsGHDAAAzZszA9evXs93HvXv39O4r+9u/fz92795t0P7hw4f4/PPPTe5PefyKFSuMdqhu376NH3/8MdtjMsXX1xcA8O+//1r1eCIiIqK89PzzzwMANm3ahE2bNlm9n1KlSmHHjh1o1qwZYmJi0L59e5w7dy6vDpOIyCIMShGR2YKDg6HRaHDt2jXMmzcPADBt2jRUqFABsbGxeOKJJ7B48WIkJCRkPubOnTtYtWoV+vfvj2eeeUZvf08//TSaNGmS+fOqVasyhwaeO3cO3bt3x507d0wez7hx4xAYGIjk5GR069YNO3bsyMxsOnLkCDp37oyMjAyrXmv9+vUBAPHx8Vi+fLlV+yAiIiLKKyNGjEDr1q2h1Wrx9NNP4/PPP0dsbGzm9hs3buCrr77CO++8k+O+SpQogW3btqFly5a4efMm2rdvjzNnztjy8ImIjGJQiojMVr9+ffTp0wcA8MknnyA5ORn+/v7Yvn07atasiRs3bmDkyJEoUaIESpcujWLFiqFs2bIYOHAg1q5daxAgcnFxwYoVKxAUFIR79+5h4MCB8Pb2RokSJVC3bl0cOnQoc6igMb6+vlizZg1KlCiBa9euoXPnzihWrBh8fHzQsmVLXLt2DXPmzLHqtVavXh2dOnUCIBlZvr6+qFy5MipXroyvv/7aqn0SERERWcvFxQVr1qxBmzZt8OjRI7z99tsoW7YsSpYsCR8fHwQEBGDixIlmD8crXrw4tm7diieffBK3b99Ghw4d8M8//9j4VRAR6WNQiogs8v777wMAoqKiMgM+derUwT///IM5c+agS5cu8PPzQ3x8PLRaLapXr45Bgwbhp59+MppxVLVqVfz999+YOHEiqlSpAq1WCw8PDwwcOBAHDx7MDIKZ0rRpU/zzzz944YUXEBAQgLS0NBQvXhyjRo3CiRMnMusvWGPlypWYMGECatasidTUVERERCAiIoJD+oiIiMgh/Pz8sHv3bixZsgTdu3dHmTJlkJiYCC8vLzz++ON49913MW3aNLP35+Pjgy1btqBNmzaIjY1Fx44dcfLkSRu+AiIifRotq/gSEREREREREZGdMVOKiIiIiIiIiIjsjkEpIiIiIiIiIiKyOwaliIiIiIiIiIjI7hiUIiIiIiIiIiIiu2NQioiIiIiIiIiI7M7F0QdQ2KWlpeHkyZMoV64cnJwYAyQiItvJyMjArVu38Nhjj8HFhad4yv/YTyIiIntiXyn/4V/Bxk6ePInmzZs7+jCIiKgIOXr0KJo1a+bowyDKEftJRETkCOwr5R8MStlYuXLlAMib3t/f38FHQ0REhVlMTAyaN2+eee4hyu/YTyIiIntiXyn/YVDKxpRUdH9/fwQGBjr4aIiIqCjgMCgqKNhPIiIiR2BfKf/gX4KIiIiIiIiIiOyOQSkiIiIiIiIiIrI7BqWIiIiIiIiIiMjuGJQiIiIiIiIiIiK7Y1CKiIiIiIiIiMiYJUuAsWOBpk0Bd3dAowEWLLBsH0eOAKNGAfXrA6VKAR4eQPXqwJAhwLFjxh9TubI8l7GlfXvjj0lOBj78EKhRQ56jQgXgpZeA27ctO1474ux7RERERERERETGTJ4MREQAfn6Av7/8bKl9+4Bt24CWLYGOHQEvL+DKFWD9emDFCmDhQmDECMPHFS8OvPGG4frKlQ3XZWQAffsCW7bI8zz9NBAeDsydC+zYARw+DJQpY/mx2xiDUkRERERERERExsydK5lHlSoBn34KBAdbvo/XXgPefNNw/ZkzQLNmsm34cMmC0lWiBBAaat5zLFwoAalnngF+/VXd148/AuPGSXBtzhzLj93GOHyPiIiIiIiIiMiYzp0lIJUbHh7G19evD9SpI8Pr4uNz9xw//yy306frB7fGjgWqVpVA1cOHuXsOG2BQioiIiIiIiIjI3i5fBi5cAIKCZKheVsnJUr9q2jRg9mypTWXMo0eyrVYtwwCaRgM89RSQmGi6fpUDcfgeERERERERERUZCQkJiNfJTHJ3d4e7u7vtn/joUWDTJiA1VWpTrV8v63/80Xj7mzeBMWP01zVrBvz2G1Ctmrru8mWpKVWjhvH9KOvDw4E2bXL3GvIYM6WIiIiIiIiIqMioW7cuihcvnrlMnz7dPk989CgwdapkPv36qxQ8X7MG6NHDsO2YMVKg/NYtyXI6eVKKof/1F9CpE5CQoLaNi5NbY9lWAODrq98uH2FQioiIiIiIiIiKjLCwMMTFxWUuwdYUL7fGa68BWi2QlAScOgV06wZ07w7MnGnYNiREZuorW1aCV40bA4sWSWAqIkKtIVXAMShFREREREREREWGj48PfH19Mxe7DN3T5ekJNGwo9aK6dQPeeUdm4jPH2LFye+CAuk7JkDKVCaUMVTSVSeVADEoRERERERERETlCly5SD2rfPvPa+/nJbWKiuq5qVcDJSWpGGaOsN1VzyoEYlCIiIiIiIiIicoQbN+TW1dW89soMfJUrq+s8PYHmzWUmv4gI/fZaLbBtG+DtDTRtmuvDzWsMShERERERERER5VZsLHD+vNzqOnbMePu//5aZ91xdgc6d1fXnz0vdqazOn5ehfgAwbJj+tpdektvgYAlEKebMAa5cAZ59VoJX+YyLow+AiIiIiCz3119SA/XgQZlZukEDYOJEYPBg8x6/YIHhLNO6du0C2rc3vz0g9Vh37DDv+YmIiAqEuXOB/fvl59On1XW7d8vPrVsDL7wgP8+eLbPrhYQAoaHqPgYOBFxcgMcfBypWBFJSJKtp2zYJIM2apZ/59PvvwJdfAm3bApUqSZbTxYvApk1y0g8Olm26Ro0Cli0DfvsNuHoVaNcOuHQJWL0aqFIF+PhjG/xyco9BKSIiIqICZtcuoGtXwMMDGDoU8PEBVq0ChgwBIiOBSZPM31ffvjKhT1a6fWNA2oSEGN/HypXA2bNyTERERIXK/v3AwoX66w4c0C80rgSlTHnvPWDjRuDwYWDDBqkh5e8v2U6vvQa0aKHfvkMH4Nw54ORJqTWVlCS1pHr0AF55RepQZeXkBKxbB3z6KbB4MfDVV0CpUsDzz0tAqkwZ616/jWm0Wt28LsprUVFRCAoKQmRkJAIDAx19OEREVIjxnFM0pKUBtWsDUVHSt1UCSnFxUk7i2jW5mFqpUvb7UTKf5s8HRo+2/nhSUoAKFeT5o6KAcuXMfyzfs0REZE887+Q/rClFREREVIDs3AlcviwXV3UznIoXlwuxKSmGF3Rtae1a4O5doFcvywJSRERERBy+R0RERFSAKCUsjGXuK8Pn9uwxf38nT0pQKS1Nhux17gyULm3+4+fOlducRi4AQHJyMpKTkzPvJyQkmP9EREREVOgwKEVERERUgISHy22NGobbypcHihVT25jjm2/073t6Su0oZXKf7ERESGHzwECgW7ec20+fPh1Tp041/+CIiIioUOPwPSIioqJsyRJg7FigaVPA3R3QaKTYkCVu3wamT5eZZapUkX1oNJbtY8YM9XGHD1v22CImLk5uixc3vt3XV22TnSpVgG+/lfpTSUlSD2rRIqmJ+u67si0n8+dLrdbRowFn55zbBwcHIy4uLnMJCwvL+UFERERUaDFTioiIqCibPFnSXfz8ZBaYiAjL9xEWJsWMNBpJ3/HykiiHuc6ckdQcb28gMdHy5yertGsniyIgABgxAmjSRGKUoaHAuHEyg7UxGRkSlNJogOeeM+853d3d4e7unnk/Pj7e+hdAREREBR4zpYiIiIqyuXNlurY7d4CXX7ZuH3XqSBGjuDjgwgUgKMj8x6amAqNGScXu/v2te/4iRsmQMpUNFR9vOovKHPXqAa1bA/fuyWzUpmzfDly/DnTsKFlXRERERJZiUIqIiKgo69wZqFQpd/soVw5o2xbw8bH8sZ98Apw9C/zyi3njvyizlpSxulE3bwIPHhivN2UJPz+5zS5xzZIC50RERETGMChFREREjnHihASlQkKAunUdfTQFhjLkbutWw21btui3sUZ6OnDsmPxsKl559y6wbp3Un2KCGxEREVmLQSkiIqJCJiEhAfHx8ZlLcnKyow/JUHIyMHKkDNt7+21HH02B0qkTULUqsHQp8Pff6vq4OGDaNMDNTX61ipgY4Px5w+F+x48b7js9XYqcX7oEdOggZcaMWbwYSEkBhg+X+vhERERE1mChcyIiokKmbpaso5CQEISGhjrmYEyZMkXGnx0/zmF7FnJxkaFzXbvKqMmhQ2Xk5KpVUqd+5kygcmW1fXAwsHChFCUfPVpd37Qp0LChLAEBUkNqzx6ZjS8wUB2eZ8y8eXLLoXtERESUGwxKERERFTJhYWEICAjIvO+e31JZDh2SyEloKFC/vqOPpkDq0AHYv19GPi5bJvXiGzQAZswAhgwxbx+TJgGHDwPbtklAys0NqF5dJmScOBEoWdL4444elQkTmzeX5yQiIiKyFoNSREREhYyPjw98fX0dfRjGpaXJbHsNG8o4MbJa8+bAn3/m3G7BAlmymjnT+ufVaq17LBEREZEuBqWIiIjIfh48UKeNc3Mz3uaJJ+R2zRqgXz+7HBYRERER2R+DUkRERGQ/7u7A888b37Z3rwSs+vQBypTRL4xERERERIUOg1JERERknthYWfz8ZLGGp6fpCtqjR0tQKjgYaNnS6sMkIiIiooKBQSkiIqKibO5cqZgNAKdPq+t275afW7dWp1ibPRuYOlWqa2edzU93WreYGMN1774L1K6dt8dORERERAUag1JERERF2f79wMKF+usOHJBFoQSlspN1H1nXjR7NoBQRERER6WFQioiIqCgzNTWbMaGhhhlSiryYjs2SYyEiIiKiAs/J0QdARERERERERERFD4NSRERERERERERkdwxKERERERERERGR3TEoRUREREREREREdsegFBERERERERER2R2DUkREREREREREZHcMShERERERERERkd0xKEVERERERERERHbHoBQREREREREREdkdg1JERERERERERGR3DEoREREREREREZHdMShFRERERERERER2l2+DUkuWAGPHAk2bAu7ugEYDLFhg+X4yMoBvvwUaNAA8PYEyZYBnngGuXDFsGx4OTJsGtG0LVKgAuLkBQUHAyJHA+fO5fklERERERERERPSffBuUmjwZ+OknICIC8Pe3fj9jxwLjxwNardx26wasXg00ayZBKF0ffAC8/z5w/z7Qty8wYYIEsxYvBpo0Afbuzd1rIiIiIiIiIiIi4eLoAzBl7lygRg2gUiXg00+B4GDL97Frl+ynbVtg2zbJfAKAYcOAHj2A114DtmxR23frBrzzDvDYY/r7+f13ya4aNw44e9b610RERERERERERCLfZkp17iwBqdz4+We5/egjNSAFAN27A+3bA1u3Atevq+tHjzYMSAHA0KFAzZpAWBgQG5u7YyIiIiIiIiIionwclMoLu3cD3t5Aq1aG27p2lds9e8zbl6ur3Lrk29wyIiIiIiIiIqKCo9CGWBITgZgYoH59wNnZcHuNGnKbta6UMUePyrC9Zs2AEiWyb5ucnIzk5OTM+wkJCeYfNBERERERERFREVFoM6Xi4uS2eHHj23199dtlt59RowAnJ+Czz3J+3unTp6N48eKZS926dc0/aCIiIiIiIiKiIqLQBqXywsOHQP/+wPnzUpeqffucHxMcHIy4uLjMJSwszObHSURERERERERU0BTa4XtKhpSpTKj4eP12WT16BPTtKzP4BQcD771n3vO6u7vD3d1d53nizTxiIiIiIiIiIqKio9BmSnl7A/7+wNWrQHq64XallpRSW0rXw4dAnz7Atm3A228D06bZ9liJiIiIiIiIKB9asgQYOxZo2hRwdwc0GmDBAsv2ceSI1AWqXx8oVQrw8ACqVweGDAGOHTNsHx0NfP010KULULEi4OYGlC8PPP207MuY0FA5NlPLtWuWHbOdFNpMKQBo1w74/XfgwAGgbVv9bVu2yG3W9Q8fSobUtm3Am28CM2bY51iJiIiIiIiIKJ+ZPBmIiAD8/CTzJSLC8n3s2ydBhpYtgY4dAS8v4MoVYP16YMUKYOFCYMQItf2330owolo1CUyVKSOZNWvXyrJ0qQS0jBk1Cqhc2XB9TrO2OUihCErFxsri5yeL4qWXJCj1wQfy93dzk/V//gns3i1/20qV1PbKkL1t24CJE4HPP7fryyAiIiIiIiKi/GTuXBliVakS8OmnUt/HUq+9JlkvWZ05AzRrJtuGD5eMJgBo3lyCFu3a6bfftw/o1AkYNw7o108yt7IaPdq8gtj5RL4NSs2dC+zfLz+fPq2u271bfm7dGnjhBfl59mxg6lQgJEQy1hQdOkibuXOBJk2Anj2BmBhg2TLJmPv2W/3nfPllCUiVLw/4+OjvSzF6tPGgIxEREREREREVMp07534fHh7G19evD9SpA5w8KYWvlaLXAwYYb9+mjQQ6tm6VQEnTprk/NgfLt0Gp/fslg03XgQOyKJSgVHbmzAEaNAB++gmYNQsoVkxm1PvkE8mE06UMsbx5U4JcxrRvz6AUERERERERUUGVkJCgNylZ1gnL7ObyZeDCBSAoyPQsbFm5usqti4lwzt69UnfKyUkyvDp3lkBIPpVvg1ILFphfOyw01HhWEyB/h/HjZcmJkoVFRERERERERIVT3bp19e6HhIQg1FRQIS8dPQps2gSkpkptqvXrZf2PP5r3+OvXge3bpbZVgwbG24SE6N8vUUIydEaOtPqwbSnfBqWIiIiIiIiIiPJaWFgYAgICMu/bLUvq6FH9YVnlygGLFknB65ykpkox9ORkKYLu7Ky/vVEj4JdfZHiXv78MAdu4EZgyReoQlSgB9OmThy8mbzg5+gCIiIiIiIiIiOzFx8cHvr6+mYvdglKvvQZotUBSEnDqFNCtG9C9OzBzZvaPy8iQwNLevcCLL+rP1Kfo3x8YMwaoUkVqWFWuLM+3YoVsnzw5r19NnmBQioiIiIiIiIjIXjw9gYYNpWZRt27AO+/ITHzGZGQAzz0HLF0qM/SZO9RP0amTFNQ+fVqKqeczDEoRERERERERETlCly4SeNq3z3BbRoZkPy1cCDzzjASxnKwI4/j5yW1SUq4O1RYYlCIiIiIiIiIicoQbN+RWmVVPoQSkFi0ChgwBFi82rCNljsRE4OxZwNtbDU7lIwxKERERERERERHlVmwscP683Oo6dsx4+7//luF4rq5A587qemXI3qJFwKBBwJIl2QekEhKAixcN1z98KDWoEhKAwYMBl/w3113+OyIiIiIiIiIiovxg7lxg/375+fRpdd3u3fJz69bACy/Iz7Nny+x6ISFAaKi6j4EDJSD0+ONAxYpASgpw4QKwbZsUPp81SwqTKz78UIbsFSsG1KwJfPyx4XH16wc0biw/370L1K4NNGsG1KkDlC8P3LoFbN8OREUBDRoAn3+eZ7+SvMSgFBERERERERGRMfv3S4BI14EDsiiUoJQp770HbNwIHD4MbNggmVD+/sCwYTJDXosW+u2vXZPbBw+ATz4xvs/KldWgVKlSwCuvAEePAps2AffvSzH1OnWA8ePlOTw9zXzB9qXRarVaRx9EYRYVFYWgoCBERkYiMDDQ0YdDRESFGM85VNDwPUtERPbE807+w5pSRERERERERERkdwxKERERERERERGR3TEoRUREREQO5bxvn6MPgYiIiByAQSkiIiIicij3mTNl9iEiIiIqUhiUIiIiIiKHcjlxAti61dGHQURERHbGoBQREREROVRakyZAaCizpYiIiIoYBqWIiIiIyKGSJ0wADh9mthQREVERw6AUERERETlURvXqQMuWzJYiIiIqYhiUIiIiIiKH8nniCeDSJcmWGj8eOHMGyMhw9GERERGRjTEoRUREREQOpXV2BmJj5c7s2UCDBoCfH/Dtt449MCIiIrIpBqWIiIiIyKESwsKAHTuA4cNlhbs7cP8+ULy42uj4caBtW+D994E//wTi4hxzsERERJRnXBx9AERERORAS5YA+/bJF/7Tp4GUFGD+fGD0aPP3cfs2MG+e7OP4ceDaNVlvqjZQdDSwYgWwaRNw/jxw8yZQqhTQqhXw9ttAixa5fVVU0Hh5AR07Ah06yDA+rRb45hugWjW1zZ498l7dt0/uazRAw4ZAmzZA69ZAly5AyZKOOX4iIiKyCjOliIiIirLJk4GffgIiIgB/f+v2ERYGvPcesHo14OYmAYbsfPstMGECcOWKBBImTZKgwrp1wJNPAsuWWXccRcxffwE9egAlSgDe3lInfPly8x+/YIHEdUwtu3ebfuyaNcBTTwGlSwMeHkCVKsAzzwCRkbl8URqNFDs/ckQypUqXVrcNHAjMnSsB02rVJHB16pQM9xs6VIKqiitXJODJoulERET5GjOliIiIirK5c4EaNYBKlYBPPwWCgy3fR506ksXy2GOAjw9QuzZw4YLp9s2bS8SjXTv99fv2AZ06AePGAf36yRAuMmrXLqBrVwkIDR0qv/ZVq4AhQyQwNGmS+fvq2xdo3NhwfeXKhuu0WuDllyWOWa2a+tw3bshbICICCAqy9lX9p0sXdSa+Ll0kUAUAFSsCzz8vCwDExAD798ty6JC8rxRffy3BTz8/CXi2bi0ZVY89Bri65vIAiYiIKK8wKEVERFSUde6c+32UKyeLuQYMML6+TRsZvrV1q2S9NG2a+2MrhNLSgBdfBJycgL171YDSlCkSl3nvPUkqqlTJvP3162f+aM1vvpGA1CuvyM/OzobHlmtKtlS3bvJe6NrVeDt/f2DQIFmySk6WiF1sLLB2rSyAZPG1bAmsXy/pZURERORQHL5HRERUyCQkJCA+Pj5zSU5OdvQhmU/JYnHhdTNTdu4ELl8Ghg3Tz3AqXlwCUikpwMKFef+8Dx8CU6cCVasCs2YZBqQA6/9sTqdPAydOqIufn6RihYZaNwRvzhwphH7wIPDZZ0Dv3lJvKilJalbpBqTefFOGk65eDdy6Zd0LICIiIquwx0dERFTI1K1bV+9+SEgIQkNDHXMwlrh+Hdi+XTJgGjRw9NHkW0qtpy5dDLcpSUV79pi/v5Mngbt3JcupcmVJntMt5aTYulXKPI0ZA6SnS7LRxYtS06pzZ6B69ZyfKzk5WS9ImpCQAAAo1qOH8QekpMhizVBONzfgiSdkeestICMDOHdOCusrMjKAX36RF/b117KuZk11uF+bNvrF1omIiChPMShFRERUyISFhSEgICDzvntBqM2UmgqMGCHDrmbMMJ6GQwCA8HC5rVHDcFv58kCxYmobc3zzjf59T08gJAR45x399cePy62zs0x6d/Gius3JSZKNZs7M/rmmT5+OqVOnGqx/sGkTfI0NAS1bNu9qizk5AfXqyaJITwe++07qme3fD5w5Iy/s4kUJVrVtqx/hCwsDatXi+5OIiCiPcPgeERFRIePj4wNfX9/MJd8HpTIypKjR3r1SLGnECEcfUb4WFye3xYsb3+7rq7bJTpUqUgv84kUZ1RYVBSxaBJQqBbz7rmzTdfu23H75pTz30aNAQoL82WrWBL74Avjhh+yfMzg4GHFxcZlLWFgYACCjQQOgSRPDJTAw5xeSG66uMm3g998D//wjKWMbN0pErlUr/Zpr9+5JQKtkSal39fHHErB6+DBvj2n7dhmXuX173u6XiIgoH2KmFBERETlORgbw3HPA0qXA8OHAjz86+oiKjHbt9CdADAiQeGCTJlJjPjRUJkJU6kRlZMitm5vUDa9QQe63aQOsWAE0aiSBqXHjTD+nu7u7XpA0Pj4+T19TrpUsCfTsKUtWFy9KxC8+HtiyRRZAAltNmwJvvAEMHpy759dqgQ8+AE6dkttOndTZB4mIiAohZkrZifO+fY4+BCIiovwlI0MKFC1cKNkqCxbIECvKlpIhZSobKj7edBaVOerVk5JK9+5JCaasz9u0qRqQUtSvLwXQL18G/v3X+ufO11q2lF/KyZOSRjZ4sNQ/S00FDh2StDHFuXPAyy8Dv/4KRESY/xxbtwKHD8tYyMOH5T4REVEhxp6fnbjPnGnd7DFERESFkRKQWrQIGDIEWLyYdXrMpNSSMlY36uZN4MED4/WmLOHnJ7eJieq6WrXktkQJ449R1uf1aLZ8xdlZhta99hqwbBkQHQ1cuSKBVaXKPCBD7+bMkey/ypWBihWBZ5+V8Y1nzqhpZ7q0WklPa9lSUs5atrR+9kEiIqICgkEpO3E5cYJXu4iIqGCLjQXOn5fb3FCG7C1aBAwaBCxZwoCUBZQhd8a6FcqIMt1heZZKTweOHZOfK1VS13foILe62VOK1FTg0iXA2xsoU8b65y5wNBopzjVypH79qxYtgIkTgebN5b0dGSlDVF95RWaWVKZQBGTmv+RkNUsqNFT2GxrKbCkiIir0WFPKTtKaNJHORZcurA1ARET5x9y5MusYAJw+ra5TvjS3bg288IL8PHs2MHWqTM0WGqq/n9Gj1Z9jYgzXvfsuULu2/Pzhh5JZUqyYVMj++GPD4+rXTzJSyECnTjJUbulSYPx49dcUFwdMmyY1n0aOVNvHxMg2f3/9YX3HjwOPP66/7/R0+VNduiRBKH9/dVu1atKN2bpV3iLK2wIAPv1Uhu0NH67WoCrSmjeXBZB0syNH1Bn+jh2ToJXi44/lf8vdXcZFpqfLUMAuXdRsKfYfiYiokGK3wU6SJ0yQ6qFbt+qndxMRETnS/v0SINJ14IAsCt3ogylZ95F13ejRalDq2jW5ffAA+OQT4/urXJlBKRNcXCQo1LUr0LYtMHQo4OMDrFol5YtmzpRfnyI4WP4U8+frxwmbNgUaNpQlIEDKJe3ZI/W8AwPlObL6/nvgySdlksS1a+VPevIksHOnZFV9/rmNX3xB5O0NdOwoCyBBJ93MwDNngJQUWRISpMi6m5tEBZs2lYAV+49ERFRIabRaDlS3paioKAQFBSHy+nUEKjOyHDzIq11ERJTnMs85kZEI1B1KRIXS0aOStHbwoAyfa9BARowNGaLfbvRo40GpN9+U0WGXLklAys0NqF4d6N1b9lOypPHnjYwEpkwBNm8G7t4FypcH+vSRdWXLWvYa+J6FDGd9/HGpUN+mjWRUXbki28qWlbQ4QP7Qt24B5cqxH0lEZCWed/IfZkrZiedzzwGlSgGbNkkvsGtXuSxZrRrg4eHowyMiIqICpnlz4M8/c263YIEsWc2cad3zBgVJgIvyyLZtwN9/S5Sva1cpbH7+PLBunWRUNWwIdOsm2597DvDyAvr2laVVK46XJCKiAo2ZUjamRGLjAPgaa7Bnj+TeA8CGDcCKFZIzHxCgLoGBcqWssBSB3b5dAnMzZwKdOzv6aIiICg1e/aOCpsi/Z7VaGQ8JmM6kV9o8fChV5lNS1G2lSgG9ekmAqksXqdNGREQmFfnzTj7ESyt28nD6dPgmJUmhy61bpfBCXJwEnRRHjsiU2MY4O0vdj5Yt5f7+/cChQ/qBqwoVAE9P27+Y3NBqgQ8+AE6dkttOnZiCTkREREWTMuPe5s2m+0PKTHzdugFr1shwv3XrgI0bZdzlokWyvPUW8Nlndj18IiKi3GJQyk5Shw+XwJHuFbGrV/U7ID17SqXS6GhZoqLkNiZGimLqFmr480+ZYierUqUkSPXbb0C9erIuLEyKyioZWKVKOS4QpHS+JkwAvvqKhTuJiIioaNJqJdjUsqVkOWVHmYlvxgzJqBowAEhLkwkJ1q2TpW9ftf3WrVLkSxnmV6cOLwISEVG+xOF7NmY0PXDLFrU2gDkBmbQ0KWxZvrw6hG/FCumAKAGs6GggKUl9zOXLamHM99/XD2B5eEhWlRKkmjZNnabn1i1JCy9fHnB1zfXr15M1RT2ndHUiIrIIU9KpoCnS71lL+4PZtVe680p/atw44Mcf1e3Vq6sBqiefLDwlIYiILFSkzzv5FINSNmb0TW9O/QBLabXAv/+qAaoOHWQaHUAykhYtksyr2FjDx169qgal3nsPmD5djqlcOcP6Vi+8oGZsZZ3SOCdZO1OWdsaIiChb7GhRQVNk37NKX/DOHWDZMvP6glqtTK1YpkzO/ccbN4D16+UC5s6d+nWo/PyAf/4B/P1z/zqIiAqYInveyccYlLIxk296RwVkkpOlo6IMDYyKAsaPVwNYEyYAs2dLdpYxugGs4GDg++/161rp3nbooBbcNBaIs0VwjoioCGNHiwqaIvueTU6W7KWoKMsfGxQEhIcD7u7mtU9IkP7munXAH39IGYdLl9R+15dfAsWLA71765eKICIqhIrseScfY00pO3E6fRq4fVtd4ecHVKsmtQS6dLFfQMbdHahSRRZjvvoK+OILuXKXtbZVdLT+VbXoaCA+XpZz5wz3de2aGpR66SWpJdWmDTBpkgwtrF5d1j/3HGtLERERUdHh7i4X5O7csfyxZcuaH5ACpF7poEGypKYC16+r/c6UFGDqVOnLaTRysVAZ5lezpuXHRkREZCFmStmYEomNA+BrrIGlV7vykwcP9DOudOtbRUVJZ8vNTTKiypY1PnRQ8dhjwPHj0iE6ckTaVqsmwbOC+LshInIAXv2jgobvWQdLSJALkuvWASdO6G+rXRv43/+AV15xzLEREdkAzzv5DzOl7OTBpk3wLVfOcIOlV7vyk2LFpMNSu3b27bZulSDT++9LHYTr14ErVyR1/NIluUp38qSaLTV7NrBkiTxWowEqVpSsKmV55RXAy8v2r4+IiIioMPPxkVn6pkwBIiPVOlS7dwPnz+tfUExIkPWdOwOeno46YiIiKmSYKWVjRT4Sm1PdqIwMmfFvwAC1zQcfSM2DS5ckG0uXkxPw8KFaA2vSJODYMf2gVfXqkmXlazQ3jYio0Cry5xwqcPiezafi4qQOVdOm0qcCZObnwYPlwmCXLjLEr1cvKUlBRFRA8LyT/zBTimxr61apJbV5s/G6WU5OUqcqNFQKv2/dCnz8sSxardThUjKqLl8G7t9XA1KA7PvgQWDvXsN9ly8vV/1cXNS2Tk4StCpVyiYv12rbtwNvvgnMnClXIImIiIgcpXhxmelP18OHUnYiMhJYu1YWJyegVSsJUI0axQAVERFZjJlSNlakI7GWzK5n7Ux8J09KkXUlcKUsd+4AlSpJsXVF27bAvn3yc8mS+plVNWsCw4db/BLzhPLaDx8GWrbkTIREZLUifc6hAonv2QJGq5W+17p1spw6pW7TnaH53j2gRAkJWhER5SNWnXeWLJHvkcePA6dPS/mZ+fOB0aPNf+IjR2Tm+uPHgRs3gKQkmbX+8ceBt96SzFRj/voLCAmR74ipqUCDBsDEiZK5akxMDDB5MrBpkyR0VKoEjBwJvP024Opq/vHaETOlyHZyypLSpdHoZ0uZOxPfY4/JklVcnP5sh4DUs/L3l3/U+/flH/yvv2RbYKB+UGrsWGmTdVigv3/eB4yU39OECVJslDMREhERUX6k0QBNmsgydapc/Fu/Hjh7Vg1IAfIF6MQJoE8fyaLq0AHw8LD+eZlRTkSONHkyEBEh2aD+/vKzpfbtA7ZtkySEjh1lKPSVK/IZumIFsHAhMGKE/mN27ZLvhR4ewNChUgdw1SrJZI2MlFI2um7eBFq0kEnH+vcHatQA9uyR4z96VDJc82HyAzOlbKzIXgFUsn/u3AGWLTPvza/Vyj9YmTK2zRZKTJShgJcvq5lV3t7Al1+qbYKC5J85Ky8veV3btqnrTpwASpeWwJazs2XHkjVDzJpsMSKi/xTZc46uc+eAWbOkIxcdLesCAqQDOH48UKeOY4+P9PA9WwilpkqfSPfiYLFicuGxb1+gRw/Lyigwo5yI8pBV553t2yXAU6kS8OmnQHCw5ZlSjx4ZD86fOQM0ayb1kG/eVD/f0tJkQrGoKPn8a9xY1sfFAc2by0WBixflmBSjRgGLFgE//AC8/LKs02qBYcOA338Hli4FnnnG/GNW2LhvxUwpso2UFPkHiooynYqY3WNTUmw3K6G3N9CwoSym/PgjEB6uPyTw2jVJs0xJ0W/bv7/MKOjmBlStqp9ZVb8+0K6d6efJmk1mTbYYERGJBQukE5aaKp0wRXi4LPPnA3PmSKeNiGzD1VX6Rbt3yxC/9evlS8zKlbK0by9fbMzFjHIicrS8yNA0lS1av74EdU6eBOLjpaYfAOzcKUkUY8aoASlAtr/3ngTEFi6U2VMBmSF12TL5Pjp2rNpeo5FA2u+/Az//bHlQyg59KwalyDbc3eVK1p07lj+2bFnbBaTM1bOn4brUVEnVfPhQXZeeLkEuV1cJVp0/L4uiVStg/371/qhRknapzBD4wQeSYtmli2zv0kWuAoaGys+8EkhEZJ7jx4EXX5TP5V69gOefV2cNu3IFmDcP2LBB2tSrZ/kFEyIyn7u7BI66dgW++07+P5U6VH36qO3u3AGeegro3VuyqB5/XL/vo9VKn6hlS+CLL4BDh9hHIqLC5fJl4MIFGamjBKQACewD6vdEXUpgfs8edd2hQ0BysnymZv18rFQJqFULOHBA+knmju6xU9+KQSmynaAgWQoLV1cJJulydgbCwuQfNTLSsOB6gwZq2+RkKZKXkWG47ypVpDM2a5aaLbV4saRauvDflIgoR59/Lp+v8+bJVUVd9evLF+EFC4DnnpMvt7/95pDDJCpyNBr5otK0KfDRR/r9oI0bpVj6qVMy83JAgH4dql27mFFORDaRkJCA+Pj4zPvu7u5wt0dixNGjUoRcSXhYv17W//ijfrvwcLmtUcNwH+XLy7BopU1O7ZX1Fy7Ic1atat6x2qlvxW+7RHnB2VkKfFaubDq9MyMD+OknCVaFhwN//iljizMy5MPh/n1p16WLZE+NGiX/4NWqyeyANWvKh0nNmkDduvJhREREYt8+SW/P2mnSNXo0MHs2sHevvY6KiLLSnZGvb1+pf7J2LbBliwzz++EHWYoVk4ubLVsyo5yI8lzdunX17oeEhCA0NNT2T3z0qEwUoShXTj4Hs2ZExcXJrW72lC5fX7WNue1125nDTn0rBqWI7MXTU1IeAel4rVolganHHpMglY+PbNNogFdekWlD09OlgN3Fi/r7GjYM+PVX+Tk9XcYS16ihBq38/NhRI6KiJTZWMityUru2TOdMRI5XqpTMNjVihFyo27FDrUN165YU11WypNatkxmUx4+XfhCzpYgoF8LCwhAQEJB53y5ZUgDw2muyPHwo3wG//BLo3h2YMUNmGc1P7NS3YlCKyN506yN07SodrXLl9NuMGCFXCVNSgM8+kw8sJTh18aJkSikiIoBp0/QfX6KEGqDq3x94+mlbvyoiIscqUUKKK+fk+nXTVxGJyHE8PKSmZ8+e0gdq0kRmPVayB776Sq2fUqyYFPLdsUOtb0JEZAEfHx/4KtlDjuDpKRNvLVgg9fXeeUeGJ9evL9uVvoqpzKb4eKBkSfW+Oe1125nDTn0rp5ybEFGeUmaRCQ01nc2k1E04cUKmA335ZYmib9woQan331fbOjsD48bJsMGKFWXdv/8Cf/0l2VR//622vX5dhv21bStZWzNmAKtXy1SkugXc84Pt2yVddPt2Rx8JERUEzZrJBBs7d5pus3OnFPls0cJ+x0VEltu+HfjnH7WvpNVKMXTlf/fBA7koV726ZJx/9plDD5eIKFe6dJGSLvv2qeuU2lC6daMUN2/K56Bu/ajs2ivr3dzU74vmsFPfikEpInvSzZIyNpOCLt26CbrTb2ZVqRLw/ffAtm3SQUtKkvTJVauA6dMlHVRx8aKkw+/bB/zyC/Duu5JF1aCBzCI4fbraNi5OivCFh0shPnvSamVmwlOn5Da7109EBAD/+5906Hr3Bt5+Gzh7Vj4Pk5Ik8P7mm7JNaUtE+ZOxvpJGA0yaJBf1IiOBb75R66P8/bdhLZMzZ9h3IKKC48YNuXV1Vde1aye3W7catt+yRb8NIJ+Zbm7ynTDr519EhBQ5b9XKskm07NS34vA9IntSsqSU+gjZsXaWGU9PSftUUj91PfmkZFDpDgdUfo6L0y+efuKEpNAD8uFVtao6JLBmTaBTJ9OzO+SW8nuaMEHS9Vk3gohy0rWrZJF+8onMAPPFF4ZtlIB3ThcFiMhxcuorBQbKl5+aNaWPNHGi3CoiIuRiW1CQlDAYMABo3dr8KdCJiHIjNlYWPz9ZFMeOySykWf39t8y85+qqP2FWp07y/WvpUqml17ixrI+Lk9Itbm7AyJFqe19fYOhQKZo+Z46MtAGk7xMcLD+/+KJlr8VOfSuNVsvLCLYUFRWFoKAgREZGIjAw0NGHQ46k1UpQ6M4dYNky8wqRa7XAkCFAmTKSOmmr4uVarXx4ururVx63bpXo96VLxof2/fST+sF24oRkWekGrWrUsK7guvJ7AuQ16/7M4u1E2eI5B/JFduZM+cx49EjWubvLl9JJk/S/vJLD8T1LerL2AbI775tqu3GjfDFLTFTblikjM/0NGAB07CifCURUJFl13pk7F9i/X34+fVq++7RqJUOIAeljvPCC/BwaKrPrhYTIz4rKleVC/+OPyxC6lBTJXlIym2bNMsw22rVLAkMeHvK55uMjo2EiIqSvM2mSfvuYGBlGFxUln3fVq0stvsOHJaNp3Trrvk/ZuG/FTCkie0lJkQ+IqCjjUfKcHpuSYrtOlEYjHTZdXbpIPYeMDJmiOWt2VaNGatuTJ4GVKw33qxRcnz5dov2AdBLT09XgV1ZZr5Baky1GREVXt26ypKcDd+/KutKlmSVBVBDkRUZ5r15yAXDbNmDNGvkSdueOfKmcO1cuDA4ebPOXQkSFyP79wMKF+usOHJBFoQSlTHnvPQmaHz4MbNgg37H8/WU20ddeM16TqUMHee6QEPnsSk2VTNAZMyRxISt/f5nBffJk4I8/5HkqVQI++kiG31l7gd/GfStmStkYrwCSnshI6RhZqmxZSVfPr86dkw6hbtDq+nV1PPOOHXJlEpAZJsaMkRkHlYwqJbuqenXJvtJo1Kuellw1JSrieM6hgobvWcpkq4zy1FSpObV6NfDnn1Kv0sdHts2cKV/4BgyQLALdmayIqFDieSf/YaYUkT0FBclS2NSpI4uuhw+By5clQNWkibo+Kkpub91Si65npVwhPXpUrib06iUR/z//BHr0sN3rICIiIsewVUa5q6tka3fqJEEs3cDV0qWS7b1unQyr6dhR6lD166dfZ5OIiGyGQSkisg1TBdcnT5bx0spwQN1hgSdPAg0bqoXyNm6UdFNFr14S/KpVSzKrXnstf2eQEZHtfPih3L72GlCqlHrfHBqNFOUkovzD3V2ynazNKDenxEHWTKr582WI3+rVUidm61ZZXnlFhqr88QcztImo6HBQ34rD92yM6YFEZtqyRTqAf/6pFsv77TepVXXhggStUlP1HxMerhYY/PJLYPlyCVYpQatatWS7l5d9XwuRgxSpc46Tk3SAzp2T/3flfnbdGmW7RiN1EcjhitR7lvK38HA1QHXkCPDMM5JJBcjnxjffAE89JRfHGKgiKrB43smGg/pWzJQiIsfTaqVYacuW+sXMn3lGFgBISwOaN5dhgePGSeexcmW17YkT0ok8csRw/xUrSiFC5cRz9aq6nsWPiQqmKVOkA6RMt6zcJyKyRo0aUgj47bdlCKHuzMNnzwJvvCE/16olNagGDJBZtPi5Q0SFhYP6Vvk2U2rJEik1c/y4ZNOmpEiG7ejRlu0nIwP47juZvf7SJaBYMaBzZ+CTT4CqVY0/ZssWYNo0+Y6r0cj5ZvJkdfIwSzASS2QGJUtq8+bsZ9jLrt3FizJb4MWLambVhQvA/fsSeEpKAtzcpO2oUcCiRZLqX726Wmhdya5q0UJqSxAVMDznUEHD9ywVCCdPyrCUbdvkS4miYkWpQfXyy0Dt2o47PiIyG887+U++/dY1eTIQESFBOn9/+dkaY8fK7K/16gHjxwM3bsgIH2XG2Ro19NsvWQKMGCGTeCgBsGXLJFt3+XJg4MBcvSwiyko3S0qpJWVKly7SLjRUftaN3CtBpaxiY4Fr19SAFCBZV25uQHKyXP08e1bdptFIAEsJSv3yCxAT4/jhgNu3A2++KTMFde5s/+cnIiIqqh57TOpcxscDmzbJEL9Nm2Sm4Vmz5IKZEpT691/pJ+j2O4iIyCQnRx+AKXPnyvfIO3fk4oM1du2S/bRtK1lPM2YAixcDa9cC9+5J/S5d9+9L/WU/P2n/7beynDgBlC4tI4YSEnL7yohIjxIhDg3NOT1Uo5F2hw/L48zh52c4i8+vv0rg6coVybqaNQt49VUJ9rRqBXh4qG3nz5co+eDBQKNGgLc3UKmSRKr/9z9Jx1TYKvFUq5UrtKdOyW3+THAlcqyqVYF33sm5XXAwUK2a7Y+HiAofX19g6FC5Un3njsza98ILMmufYto0ubo9fLgErxITHXe8RES5Yae+Vb7NlMqLRICff5bbjz7Sv1jRvTvQvr18p71+XTJvAWDFCrm4MXWq/oRegYESwAoNlfqHI0fm/tiICGqWVLVqajQ4J35+0t5YtpQlnJ2BKlVkyW7I4ODB8nwXLqjDAa9fl+XCBYlcK7p3ByIj9QutKxlcfn7WH6sSuJswAfjqK7mf3TETFUXKlaycKNmTRES54ekJ9Okji66DByWj6tdfZfH0lEyqAQNkFuESJRxyuEREFrNT3yrfBqXywu7dktTQqpXhtq5dZfuePTJcT2kPGB9B1LWrfAfesyf7oFRycjKSk5Mz7ycwtYrItJQUKSYaFWWYzWTOY1NSzJsCOjf+9z/9+7Gxar2qtDT9badPyxjhsDDD/dStqz9McO9e6ZjWqCEdVlN0hzd+8QVw6FDuA3JERdmjR6wZR0S2s3evXEhavVqWq1flqvaaNXKl+/r1vDl/c1g/EeUXuexbFdpeWWKilIGpX9/45FpKLanwcHWd8nPWOlOm2hszffp0TJ061fIDJiqK3N3liqI5Efisypa1fUDKGD8/WZ580nDb/v1qkXXdguvXr0sqv67hwyWrCpB0Td2sqkaNgHbtZJuSJbV5szp8sVs3ZksRWSM9HTh2zPD/kYgorzg5SR/hySeBzz+XofdKgKp1azUglZEh2VPt2kmxdN0ZhXOSdVh/p068UEVEjpEHfatCG5SKi5Pb4sWNb/f11W+X02OMtTcmODgYEydOzLwfHR2NunXrmnHEREVUUJAshYEyHLBbN/31SUky7E+RliZXSx880B8OuG2bbG/VSgJcSpZU2bLAzp2ShVW9ukwJymwpIv06LoAEb7OuU6SlyZWl27eBYcNsf2xERBoN0LixLB9+KBOsKA4flppU69YBEycCTZpIkGrAAKBOnez3y2H9RGQrDuhbFdqglKO4u7vDXSd7Iz4+3oFHQ0T5gpeX/ox9Li6SIabVAnfvGmZXNWgg7ZROp0YDfPaZ4X6rV5cTwEcfqevu3Mld/SqigkQZdw/Ie/7mTVmy07QpMH26TQ+LiMgo3Qzv6tVlopXVq4F9+6Su5okTMrlK7drAl19KrcqsOKyfiGzJAX2rQhuUUrKdTGU2KbEi3awo3ceULp1zeyKiXNFo1OGAWYvfKZ3O5s0l8BQeLgGrS5fUQoJXrugXFUxJAcqXlxpV1avLuOPq1dWfa9eWrCuiwmLXLrnVauUqXrdupmeJcXOTDMXCkplJRAVb2bLA+PGy3L4NrF8vAart24Hz5/W/dJw7JzUtn3xStnNYPxHZigP6VoU2KOXtDfj7S23B9HTDulLG6kfVqCHDIcPDDYNS2dWbIiLKc7q1pLJ2MpOTgcWLgRdf1C8QHxUlt4mJUmfi1Cn9xz37LLBkifycliZXY3WDV/7+UguDqKBQaq8pP7dvr7+OiKggKFsWeOEFWeLi5NzfsqW6/ZtvgB9/lJotGo1cZGrfXrZ16SJtmS1FRHnBAX2rQv3to107+W524IDhti1b5LZtW/32gHwXNNWefV0isjnd1Hxj04G6uwPPPy/bf/9d2gNA1arAw4dyhXXjRqkz8eqrEtSqWlWKqSsiIoAZMySw1b69XOUoVgxo2FDqWfz2m/7xZGTY8hVbZ/t2qdOxfbujj4Tyg127gLffdvRREBHlTvHiwJAh+heJvL1lxt47dySr6vx5oFw5mTRl7VpgyhS5kGXsSwwRkbXs1LcqFJlSsbGyKKNgFC+9JN/XPvhA6ge7ucn6P/+UoZJdugCVKqntBw+WzLRvvwWee06+owGSfDB7tuy7f3+7vSwiKqqyzrhnjKmUfTc3CT7pBqCMcXUFXntNhgOGh8swwIcPgdOnZalXT20bEQHUrQtUq2Z8WGBAgP0zrDjzEBERFRUzZwLTpsmFmHv35Bx4+zbw669SUyo8XM2W6tBB/dJDRFQA5Nug1Ny5MvkUIN+PlHVK3a3WrSXDFZCA0dSpQEiIfBYrOnSQNnPnyoQWPXsCMTHAsmVAqVISfNJVsqTsa8QIaT9kiKxftkxqES9bBvj42OoVExEh5ywpXblJ2a9YUf9DMDVVAlOXLsnSooW6LTxcAlZnzsiS1fvvAx9/LD/fvQusXKkGrAIDbROw4sxDZEpMjMxmdeGCFIRUMgl1aTTAvHn2PzYiImvt2iW1pTZvBjp3lmDU6tVAhQpynlUuVJUrB7RpI1nPffrIlx4iotywcd8q3wal9u8HFi7UX3fggP5QPCUolZ05c2Qiq59+kgkuihWTbKdPPpGL/lkNHy4ZUdOmAfPny+/28cel9Ernzrl7TUREOTInS0qRlwVOXV0liGSscF6HDmpGle7tpUtSbF33w/TUKeDll9X77u4ydFDJrho0SL9OhjU48xCZ8u23wFtvSZBVoXSclPeGVsugFBEVLFkvWGk0coW+dWu1TZcuQJ06ErjasEEWFxc5hz/9NNCvnwSsiIgsYYe+lUarNRbmorwSFRWFoKAgREZGIlAZD0hEZIxWKzPr3LkjqZnmBFi0WknrLFMGOHjQ/kGZtDSZTUKZ5vrQIYn6KwEr3RMYAPz8s3pFYf9+qWmlBKx0hwVWrGg4Q4ViyxYJxClF4LPeL8KK9Dlnxw7gqacAX1+ppbZnj7wff/wRuHhRMgquXQNefx1o1AgYNcrRR0wo4u9ZInOZe57bvBno3l2usv/zjywKjUbOwc8/b/vjJcrHeN6xgJ36VgxK2Rjf9ERktuRkCcgos+hZIihIMpiU4FB+kJYGREbqZ1aNGSPpq4CMrX7xReOPdXWVdNlnnpH7N24AZ89KVtawYdK5VoJwSjAPcExgLh+x6pyzZAmwbx9w/LiMl09JkVTh0aPNf+Lbt+Xq2PHjsly7Jutz6mL89ZeMvT94UAKYDRoAEydKkUdL9ekD/PGH7KtFC3mvLVokQVNA/r/GjZMO1IkTksFHDsd+ElEOLDnHZW176ZJ85q1aJZ+3//yjnoN37QKOHpUsqurVbfsaiPIRnncsYKe+Vb4dvkdEVOS4u8uH/p07lj+2bNn8FZACZNhAlSqyGKuP1a8fULmy4bDAy5clMKI7zGDrVjkRKgIDgd691eyqV14BRo5kbSlrTJ4sxez9/AB/f/nZUmFhwHvvyZelGjUALy8gKSn7x+zaJX8rDw9g6FAp2rhqlWT+RUYCkyZZdgxHj0pBSN16aLrc3YEffgA2bQI+/BBYsMCy/RMROUJuh/W/844sUVEyMYni559lpt1335WZd59+WupQ1atXpC/uEJEOO/WtrApKZWTYf6IlIqIiIShIlqLAz0+K9WUt2JeeLp3nsmXVdc7OQO3aUmBRq5XtuhllW7aoRd8fPZJCgrrDAmvUkCGBLrwWY2DuXPn9VKoEfPopEBxs+T7q1JGU7scek+CS8rcyJS1NsuScnIC9e2VGKUCmNW/eXAJcAwfqT5Gbk/v3gfbt1fuurnL78CHg6Sk/u7tLAeAdOyx5dRZjP4mI8oRSS6paNTlnnjiR82P8/KR91lqLWTNCunWT6ct37lSH+oWEADVrSoDqo49MD6MnoqLBTn0rq3rnlSpJHdsXX9T/zkBERJRrzs6GwYgRI+SE062bDOsLCNDPrqpbV706vGyZXLHJytVVsraWLpUZLACZTeThw6IdsMqLWTzKlbOsgO7OnZIRN2aMGpACgOLFJSA1erT8nadMMX+fpUoBiYnq/ZIl5fb6daBWLXV9errMEmlD7CcRUZ5ISVEvwjRtavljU1JMZ1GPHCnLvXvA+vWSqbp1q9SJ+fNPmfVJce6cfI4y2k5UtNipb2VVDzw6WvqJH30kEym9+mruJ1MiIiIySXfmoREj5Mpvp076bQICZPvZs5JKfPmyfj2r5GTpbJcooT5mzhxg6lQ1YKWbWVW9usxs5O1tz1daNOzeLbfGhnUqwy/37LFsnxUryrA/Rf368r7ZuFHtOD14IPWzbFxDgv0kIsoT9hjWX6qUXAgYPVqmet+0CXBzU7cnJEgWbMmSMoX5008D7doV3Qs5REWJnfpWVn2aHDkCzJ4NLF8O/PqrXHRu0gR47TUpC5HfypoQEVEBZ05NDd1aGlWqSKqKIiNDIgXh4fpZWElJctJSAlYXL+rv8+JFCVABwO+/y4wjusMCK1XKVx1z5337AAAJCQmIj4/PXO/u7g73/HRyDg+XW+V3q6t8eaBYMbWNudq1A776Crh1S7K2evaUgOJ77wE3b0rHauFCyQoYOjT3ryEb7CcRUZ6x57B+X1/Dz8ezZ+VD6+ZNueDzww9A6dJA375Sg6pzZ36oERVWdupb5Wr2vbt3pUbejz9KBpdGI8H2F16QIuwVK1p9XIUGq/sTEeVSbmYeMqdYa0aGDI3QHQ4YHi6ZVsePq1eMR42SGUd0KcXca9SQGeuUsVrx8VLs254BK60W95o2RWkjNUdCQkIQGhqa8z6UmlKWzr6XlW79L2O6dAG2bZPfs7FZnwIC5MpbXJz5z/nXX9JJevNNNdvq55/1g5NarRTXP3ZMOiw2xn5SzthPIioAkpOlXszq1cDatfrDdL76CnjjDUcdGZHFeN6xgJ36VrkKSukex4YNwHffAdu3y31nZ6BXL7kqmHWERVHCNz0RUS5t2SLZT5s3mzeznqXtzbV+vaQn6watHj2SbU5OatYVILWSlixRA1bVq6vZVdWry5S5eV2bY8sWxHfrhuIAwsLCEKAzy5LZmVIFOShlyokTwIoVchWvTh352xQvnvv9WoD9JNPYTyIqYNLSZIKKVaskQHXggHwhBWQ2v1WrJIOqVy/JvCLKZ3jeyQN53LfKk6CUrvBw4IsvZOIj5QJ17drAxIlyrEWtPh7f9EREuaBkPt25IwXMzcl80mqBIUOAMmXMz5ayhjIk8NIluR0+XN3WsSOwa5fpxyYlqbOW/P67vD4lYFW5suUZVv/9nu6lpKD0iRPWn3PsFZQaNAhYuVKuqilF53X5+Ej9kuvXrT+GfCov+0l//SWTZR08CKSmAg0ayH4GDzbv8QsWyHOasmuX/qQ7gLw9IyKMt2/XTi0XZi72k4gKMK1W/xzbqxfwxx/ys5sb8NRTUoOqTx8Z8keUD/C8k//k6biCiAiZWXrVKrmv1UppiHPngJdekvoKGzbYvL4oEREVFraceSi3nJxM1/rYvl0NWOkOCbx0SaIHSkAKkPoce/eq95UhgdWry9TcX36pRiqyfgFQ/FdzK3nxYikEn98ptaTCww2DUjdvSpZU8+a2ee7wcKk99uuvttl/NvKyn7RrlyQCenhIGQcfH9nvkCFSk3TSJPOPq29f/UkQFUryQ1bFixsfrWOqPREVUlnPRx9/DDRqJB9GFy5IgOqPPyQ1tFMn+Tkf1WEkojySy75VnnwqbN0qHak//5TZAD08gOeeA8aPBxo2lL55SIjUh50wQTK9iIiIcmSPmYdsQTdg1aGD/ras2UPduskYfGWWwEeP5OQeHg6cOgV8/bV+2ytX9GcJrFYNeP99oEULpLdrZ/OXlifatQOmT5cORNbCmFu2qG3y0pUrMtPib79JZ8WOQam87ielpQEvvihvs7171YDSlCkSy3vvPWDgQP2a/tnp18+yxLgSJaTvSUSkp3FjWT75BAgLk+DUqlVyLnv0SD8gtXw50KKF+R9URJT/5FHfyuqgVHy8ZPf/8IP0m7VaKQExbhwwdqx+hmbnzjKSoXFjYOdOa5+RiIiKJHvOPGQPWa8sBwerP2dkADduqFlVaWn6bc+dkzSYS5ekZpYuPz/bDVVUxMbK4ucni7U6dZK6WkuXSmRGiarExQHTpsmwj5EjzdvXqlWSXqTMDNO3r0xbrrh1C/jgAxmrlp4uHZa8rDVmgi37STt3SkmzMWP0M5yKF5eA1OjRMhnOlCl5/KKIiMxVt64sH3wgH1j//qtuu3MHeOYZOec9/rgM8Xv6ackOJiLHs3Pfyqqg1LhxEgRLTJTnf+IJ6VMOHCjZmcY4OcnIi7NnrT5WIiKiws3JScZuBQYaZlgBkjWmOxTw4kXJLHr0CKhVy7rnnDsX2L9ffj59Wl2nFAdq3VqmiwMk3WfqVEnryZoqo5tqExNjuO7dd6V4EiBXy+fOlQ5M27b6488iIoCZM80bCzZ4sP5YOI0GWLxYZkr85RfpUI0aJcEurVauyk+fblgoKY/Zup+k/Gm6dDHcpvQJ9+wx/3hPnpTJtNLS5NfeuXP25V+Sk6UfeuOG1DFu1kx+tURERlWrpn//9m05t+zbJ7PcHj8uEfX69SU4NXy48UkwcrJ9u8wSNnOmfJARkeUc0LeyKig1Z45cxBw2DHj9dfPLfLRta7rmKREREeVACVgpJ/4tW2T2o02bpCB8QoLl+9y/X9JqdB04IItCCUplJ+s+sq4bPVoNSgESdNu/XwJcy5aplbpnzJDCSDn59Vcplg5IQK5+fUlPOnpUnrd2bUkVSkmRYY4zZsg4NTuwdT8pPFxuldJcusqXB4oVU9uY45tv9O97esqf5Z13jLe/edOwQHqzZpK9n/W7Z1bJyclITk7OvJ9gzXuWiAq2evUkcn7rFrBunXwB3rkTOHNGlsBANSiVkgK4uuacCazVSubGqVNy26mT7bOHiQobR/WttFYICdFqb9605pFFT2RkpBaANjIy0tGHQkREhUlGhlbbsqUsGRlarbaInXO6dtVqnZy02s8/119/+7b8TpycZBk+XKt99Miuh2brftJTT2m1gFYbHm58e4UKWq2vb8772b1bq/32W6324kWtNilJq42K0moXLdJqAwJk/998Y/iY0FCtdscOrfbWLa02MVGrPXlSqx0xQtpXqqTVxsdn/5whISFaAAZLkXjPEpFpd+9qtQsXarV9+8rnuOLrr7XaihW12jfe0Gr37tVq09KMP37zZvkgmjBBbjdvtsthU8FTpPpKlnJQ30qj1TJ3yZY45SQREdnEli1S+Hzz5swxW0XqnFO+vBSIDwsz3HbwoAwNKVtWanC5utr/+GyoSxdg2zbJhjI2wiUgQCYwjIuzbv9nz0p2l5eXJDKYM1nWyJGS3f/FF8DEiabbZc2Uio6ORt26dYvGe5aILKd84CnKlZPaNk8/LRNiuLpKltSTT8r2gwf1f2a2FGVRpPpKlnJQ38rJmgfdvy+zvURHm24THS1tdGvaERERUR7QaqWmU8uWxgsLFQX37slwP2OU6t8tWzokIGXrflLx4nJrKugUH6+2sUa9etLvvHdPauubY+xYudUd9WmMu7s7fH19MxcfHx/rD5SICr9162SY+ogR8sF26xbw44/AU0/JzH2pqTLF6eHDcl7UaOT28GFZT0Tmc1Dfyqqg1KxZUgpCqWNqTEyMtPnuO2sPjYiIiIzK2gEvitLSAG9v49u8vOS2VCn7HY8OW/eTlFpSxupG3bwpWVLG6k1ZQplcMTHRNu2JiMzi6Skzfy1aJAXS//wTePFFoEwZoEkTSeVULtLs3g2sWCE/t2wp6zkoiMh8DupbWRWU2rRJZnLOrnBn06ZAlSrAxo3WHhoREREZULKkqlWTSMCJE5mLkzJ7HjmUrftJ7drJrbEkgC1b9NtYIz0dOHZMfq5UybzHHDkit+ZMmkhEZBU3Nxm2/tNPMv3nL7+oF2lefhn49FOZOaxMGZkm9PBhGVdMRPmaVbPvXbsGNG+ec7vatdVODREREeWBlBQgKkqWLFGPYg46JIf5+2/gww+t2z5lii2OCIDt+0mdOknQa+lSYPx4NaM+Lg6YNk2+t40cqbaPiZFt/v76w/qOHwcef1x/3+npwLvvApcuSSaXv7+67fx5oGJF9WKp7nplpr5hwyx/PUREFnNxkeCTkiXVsSPw1lvA+vXAhQvAyZPSbtQoKXY3ZYrUoSKyxpIlwL59cuI8fVr6YvPny8zC5tq/H1izRjL6rl2T1OLKlSUTMDgYKFFCv/2CBYZT3WbVsSOwY4d6PzQUmDrVdPurV3O+euSAvpVVQSlzaxX4+rKmFBERUZ5yd5dik3fuGGx6cOsW0KOHAw7KQU6dksWa7TYMStm6n+TiAsydK/Xt27YFhg4FfHxkVvWICGDmTP0+Z3CwzOSctf/ctCnQsKEsAQFSSmLPHuDiRZmRfe5c/ef9/Xfgyy/lOStVkgz/ixclMyw1VZ6nbVvLXw8RkVWULKnNm4GgIOCzz2S5cAHYsEE++M6cAf75B8jIUB937ZrM6NCxowwPJMrJ5MlygvXzk6s1ERGW72PgQCA2Voo2jhwp5Rd275b37MqV0rcrV05t37gxEBJifF8rV8p7+L+JbgyMGmU8+JQ18GWMA/pWVgWlypSRq2I5uXDBYeUciIiICq+gIFmyyIiKcsDBOEjbtvm2npY9+kkdOshF15AQYNkyCQo1aADMmAEMGWLePiZNku9z27ZJQMrNTWbzmzxZZtArWdLwOc+dkwSEffuApCTpn/foAbzyStGtuU9EDpDdhB+1askyaZKkrd6/r99m8WL58uzlJQXT+/QBevbUDwgQ6Zo7V4o1Vqokw0SDgy3fx4QJUrC/QgV1nVYLvPoq8MMPkn2kW2iycWM1FVpXSgowe7ZcoRo1yvhzjR4NtG9v+TE6qG9lVVCqZUtg9WqZNcbUFbF9+6TT0q9fLo6OiIiIyJjdux19BCbZq5/UvLnU/M3JggWyZDVzpmXP165d7mpVERHlGd0sKVNfojUa4OOPpQ7V4cNqVom3t1zYiYyU2f3WrZO2LVoAvXvLuOhiRW5APGWnc+fc70MZ565LowE++ECCUnv2mLeftWuBu3elA5HXgVQH9a2sKnQ+bpwE9QYOlP/hrNatk20ajdScIyIiIioq2E8iIrKh7LKksurSxXAmvokTZfiVUhunaVPZdviwpJu6uamPv3RJUlGJbMXVVW5dzMwXUsbWv/CC6TZ798p7+fPPJYj14EGuDtHWrMqU6tgReO01yRobMEBSt2vVkm0XL0qZC61WOmVM5SYiIqKihP0kIiIbMidLSqHRSECqWzd5nJItpdEAjRrJ8sEHMpvfxo1S6E8JSmm18rjYWKB7d8mi6t7dcGwzFUgJCQmIj4/PvO/u7g53d3f7H8gvv8itOR2CiAgpbB4YKO9NU7LWoipRApg1S38WlHzEqqAUAHzzjQyr/Ogj6Vzp1lv18wPefx94/fW8OEQiIiKigoX9JCIiG1CypKpVkw/TEydyfoyfn7QPDZUv/sYCWRUqAC+9pL/u9m2ZuSIuTmZ6+P13wNlZxmX37i2zplWtmhevihygbt26evdDQkIQGhpq34P4+2+ZLa9sWeDtt3NuP3++FO0fPVrei1k1aiRBrvbtpSD7zZsSbJ0yRR5TooTUUMtnrA5KAcD//ieFLY8fVwvQV6woGZDGfkdERERERQX7SUREeSwlBYiKkqVpU8sfm5Iis9iao1w5ICYGOHpUZvNbv15mPNu1S5aLF6UWECCBAq2WH+4FSFhYGAICAjLv2z1L6soVKbCfni4BTz+/7NtnZEhQSqMBnnvOeJv+/fXvV64sqdt16khR/8mTC19QCpD/u+bNZSEiIiIiFftJRER5yN0dOHhQP/3UXGXLmh+QUjg7A088Icu0aRJIUAJUujNVHDokAYFeveRL/1NPSUF1yrd8fHzg6+vrmCe/elWmtI2NBVatkp9zsn07cP060KkTUKWKZc/XqZNkC54+Ldl/jnrdJuQ6KEVERERERERkF0FBsjhC1aoy9jrr+OtNmyRQNn++LO7uEgjo00cCVToZOVTEXbkiQaiYGGDFCnl/mMOcAufZ8fOTwv1JSYUvKHX+PHDhggTclAkNssqn9bSIiIiIbIr9JCKiIiA0VIJQGzbIFKtXr0qgatMm2f7331Lvh4o23YDUsmVSl8wcd+/K+6pUKcMheuZITJShp97eOQ8TdACrg1KHD0stuLNnTbfRamXIIztbREREVJSwn0REVIS4usrUqx07Al9+CYSFqcP8rl0DGjRQ237wAXDvnmRRtW9v+ZBCyt9iY2Xx89MPAClD9m7ckICUJcGlxYulHtrw4abfLwkJEuyqWVN//cOHwIsvyvYxYwCX/DdYzqojunhRhskmJsrw2lu35Hc8dCgQHi6B4PR0+T3ns8wwIiIiIptiP4mIqAjTaIB69WR5910ZLuXkJNsyMmQY1s2bwPffA8WKAV27SoCqR498mcVCkL/Z/v3y8+nT6rrdu+Xn1q3VYXWzZ8uMeiEhkkGn6NBBakK1bAn8848sWZma/W/ePLnNbuje3btA7dpAs2ZS2Lx8eemAbN8uEwM0aAB8/rmZL9i+rApKzZghHa3vvwdeflkCblevAr/+KtvPnpWrfuHhUvONiIiIyC5SU6Vo6O7d0gnTaoHAQLka/fTTgJubzQ+B/SQiIsrk5aX+rNVKgGH9elliYuSctWqVBK6GDwcWLnTcsZJx+/cb/l0OHJBFkVOtJ2Ua3sOHZTHGWFDq6FHgzBmZMUU34y6rUqVkyt+jR2XY6P37gKenBKjGj5dZ+Dw9sz9GU2zct9JotaYqHJhWtapMRBAeLvfHjAEWLZKrfoqYGKB6dakBN21aro6xQIuKikJQUBAiIyMRGBjo6MMhIqJCrMifc44cAZ55Rjp+Wbs3Gg1QsSKwdKmkL9kQ+0nmK/LvWSIqujIygBMn1GF+f/8NvPmmms2SnAxMmQL07Ak8+aR1w662b5d9zpwJdO6cp4dfUPG8YyE79K2sypSKiQG6dVPvOzvLbUqKGiTz9wfatQNWry7anS0iIiKygwsXZMzcgwcyy9GQIeqUydeuSf2GiAgZJnH0qKS42wj7SURElCMnJ6BpU1mmTpWhXcowP0CyUj77TJZSpWR4X58+ch4zZ+y3Viv1q06dkttOnSSIQGQuO/WtnHJuYsjTUz9Q6+Mjt7du6bfz9QUiI606LiIiIiLzTZkinabx44HLl+Wq8KuvyvL557Lu9delTUiITQ+F/SQiIrJYxYoyJEpRpoyM9S5dWgqjL1kCDB4sdae6dAGOHct+f1u3yjCxCRPkdutW2x4/FT526ltZFZQKCJBArqJ6dbnVrYug1Uo2YsmSVh8bERERkXl27gSqVQO++sp4bQNXV5kRqVo1aWtD7CcREVGuNWkidYxu3gT27gXeeguoVUvq+2zbBnh4qG3/+Qf46y8ZEgjISSY0VIpqf/GF3IaGGg6/IsqOnfpWVgWlWrSQWS4fPpT7Sor6hAnAH39IQfpx4yRw1qyZ1cdGREREZJ7ERCkCmt3QBI1GOiaJiTY9FPaTiIgoz7i4AG3ayDC+8+dlSNV338nsfopPP5VzYGAg8NJLwEcfSXZUaKic+0JDmS1FlrNT38qqoFSPHsCjR8DGjXK/WjV578fEyDDXxo2Bn36SYNrHH1t9bERERETmqVoViI3Nud3du2o9BBthP4mIiGymZk2ZZU03UFCsmIwVj4kBfv5ZhlJpNBK8+uUXqQvEbCmylJ36VlYFpQYMkKzBQYPUdd99J0MMmzeXNPU+fYA9e/QDuEREREQ2MXKkdDzOnjXd5uxZKRw7YoRND4X9JCIisquffgLu3AG2bAF695Z1Wq3M7Pfdd1JAXcmWWrSIgSkyj536Vhqtlu9IW+KUk0REZC9F+pyTni6zwuzbJ7MMjRypzk4UHw8sXizDGVq3BpYv15/hiBymSL9niYjymlYLPPmk/PzDDxKUCggAnntOtrVoIQXSAwPl6kjv3kD79oC7u0MP25543rGAnfpWVgWlnntOiv5/9plVz1mk8E1PRET2UqTPOVWryu21a+qQhhIl5Pbff9V2FSsa1kbQaKTAUx5hP8l8Rfo9S0SU17ZskUKGmzcDXbsabv/yS2DSJP11xYpJ2969gZ495QRWiPG8YwE79a1ccm5iaMkSoG9fax5JREREZAPXrqk/K9fb7t83bBcRYbguuwKeVmA/iYiI7E53xr0uXYy3mTABWLYMiIsD2raV4ocxMcCqVbLMmgWMHy9t09Ml8yWPz5FUgNipb2VVUKp8eb43iYiIKB+5etXRR5CJ/SQiIrK7rVulZtTmzaZPQhoN8OGHkk01axbw44/AiRMyzG/DBrUeFSAF0qdPV4f5tW0LuLra57VQ/mCnvpVVw/eef17e69eu8X2ZE6YHEhGRvfCckz+wn2Q+vmeJiPKAbi2pgwezvzJibtv+/YG1a9X7vr4SzOrTB+jeHShVKk8O3d543sl/rKpEFRoKJCcDL74IJCTk8RERERERFWDsJxERkV0pWVKhoTmn6mo06kx8W7eabrd4MbB6NTBmDFCmjBS2Xr4cGD4c8PfnCY7yjFXD9+bPlyDpokXAH38AnTsDlSsDnp6GbTUaKdROREREVBSwn0RERHaj1JKqVk2KlJ84kfNj/PykfWio1J8yFsgqVkyypfr3l/pSR4+qw/xKlgR8fNS2I0cCZcvKML9WrQAXq8IMVERZNXxPqXeW3SOV7RqNvIeLKqYHEhGRvRTpc44yQ4w58ni2vazYTzJfkX7PEhHlheRkoHp1ICrK8scGBQHh4YC7u2WPS0oCvLzk59hYoFw5ICND7pcsCfToIQGqbt2A4sUtPy4b4nnHAnbqW1kVwpwyhQU8iYiIKB/RnSHGFN1IkA2xn0RERHbj7i61oe7csfyxZctaHpAC1IAUAHh7A7//LhlUmzYBd+8Cv/4qi4sL8N57wNSplj8HOZ6d+lZWBaVCQ61+PiIiIqK8Z2qGmIwMmap440bg22+B4GCpj2FD7CcREZFdBQXJ4giensCgQbKkpQGHDqnD/M6fBypVUttevQr89JNkUbVoATg7O+aYyTx26ltxsCcREREVfLqd3qyqVAHat5cO8DPPAO3aZd+eiIiILOfiArRpI8tnnwGXLkmRdMXatcCnn8ri5wf07Cmz+XXpIjWsKH+xU9/Kqtn3iIiIiAqcQYOAOnWA6dMdfSRERESFX/Xq+jWlGjWSAEaJElKLauFC4OmngdKlpf6UOcPFKH/Jg76VVZlSH35oflvOKkNERET5Rp06wLZtNn0K9pOIiIiM6NhRltRU4MABYP16GeZ36RKwe7d+VtWOHTLDX9OmMoMI5V+57FtZXVPK1KwyuvWtlHpX7GwRERFRvhAdDaSk2PQp2E8iIiLKhqurDP1q3x744gvgwgXg9Gkpmq6YNAk4dQooX16G+fXuDXTurN/GCs779uXq8WRELvtWVgWlQkKMr1fqXe3aBURGAs8/D3CWRSIiIsoXliyRAqyPP27Tp2E/iYiIyEwaDVC7tiyKlBSgZk3gyhXg5k1g3jxZPDyATp1kCOCzz1r+XFot3GfOzLtjpzzpW+VpUErx8CHw4ovAli3AiRPWPAMRERGRBZ57zvS2hASZASgsTDq/r79u00NhP4mIiCgX3NyA5cslOLVnjwzxW79eruz88YfUpFKCUlqtZFQ1aqSfjmzM1q1w4YnXfHbqW2m0WmPJ5bmXlCQF2Z9+Gvj+e1s8Q8EQFRWFoKAgREZGIpCXQ4mIyIaK9DnHnHoTvr7A1Kk2D0qZg/0kUaTfs0REZD6tFjhzRgJULVpIxhQgAanGjYGAAKBXLxnm17Ej4Olp+Pgnn8S9lBSUPnGC5x1z2KlvZVWmlDm8vKQm2caNRbuzRURERHYwf77pbW5u0llt3lxS//MB9pOIiIgsoNEADRrIouvCBTmpRkcDc+bI4uUFPPWUBKj69ZPZ/bZuBQ4fRvLixcCIEQ55CQWOnfpWNgtKARJYu33bls9AREREBGDUKEcfgcXYTyIiIsqlwYOBPn2kYOOGDbJERQHr1slSsaIUSA8NBZo3R3rbto4+4oLDTn0rm82teOMGsH8/UK6crZ6BiIiIqGBiP4mIiCiPeHgA3btL6vH161KwcepUoG1boF27zCwpBASgWOvWjj5aysKqTKm9e01vS0gAzp0DvvsOiI8HRo609tCIiIiIcmHePODAAeCXX+z6tOwnEREROYhGAzz2mCxTpkgtqdBQoGVLIDwc2pIlZQpcso4N+lZWBaXat8+5sL1WK7USPvrImmcgIiIiyqX9+4FFi+welGI/iYiIKJ9QsqQ2bwbatMHD48clg4qsY4O+lVVBqbZtTXe2lHpXnTvL8E4Xm1atIiIiolxZsgTYtw84fhw4fVqmX54/Hxg92rL9ZGRI+s9PPwGXLgHFikln4JNPgKpVDdunpUmn5uefpf2jR0BQkMycM3EiUL58nrw8R2A/iYiIKB/QzZLq0gXQaJBRpYqjj4qysKortHt3Hh8FEREROcbkyUBEBODnB/j7y8/WGDsWmDsXqFcPGD9eiiYtX65eoaxRQ7/9kCHA6tVA9erA0KGAu7u0+/xzCZSdOFFgA1PsJxEREeUDullSOaUwk8PYrNA5ERERFQBz5wLXrgF37gAvv2zdPnbtkv20bSvBpBkzgMWLgbVrgXv3gNde029/9KgEpJo3B8LCgG+/BWbOlJTw8eOBmBjJuCIiIiKyRtYsKcq38nVQ6q+/gB49gBIlAG9veT8tX27ZPs6dA559Vi62ursDlSoBr78ufWRj0tJkeOQTTwBlygA+PkDdusDbbwM3b+b6JREREeUvnTvLyTE3fv5Zbj/6SManKbp3lwJLW7fKbDiKK1fU53Z11d9Xr15ye+dO7o4JkA4pERERFT1KllRoKLOk8pIN+lZWBaVmzwacnYENG0y32bBB2syZY92B7doFtGolF00HD5aLtzdvSrb/F1+Yt4/Dh4FmzYDffweefFIuvtasCXzzjQSd7t41fMyQIcDzzwOxsTKaYOxYoFQpGU3QpAkDU0RElP8lJCQgPj4+c0lOTrbtE+7eLVePWrUy3Na1q9zu2aOuq1dPbrdvB1JT9dtv3Ci3nTrl/riCg4GdO3O/HwvZo59EREREJihZUtWqSXmCEycyF6fTpx19dAWbDfpWVtWUWrdOsoh69jTdpkcP+fuvWSOBHUukpQEvvgg4Ocm0yo0by/opUyTT/733gIEDc76w++KLQGKiHG+fPur6zz+XzKf33wd+/FFdrzuaYP9+/Yu3r78uwayffpLjICIiyq/q1q2rdz8kJAShoaG2ebLERBluV7++RFmyUmpJhYer6xo0kBPrrFmSjty9u6QzHzokBdenTgX69cv9sdWqJYud2bqfRERERNlISQGiomRp2lRvUzEHHVKhYYO+lVVBqfPnpe/plE2elbOz9DnPnbN8/zt3ApcvA2PGqAEpACheXAJSo0cDCxdmHxy6fBk4c0YypXQDUgAwaZJa7uKLL+TiLpDzaIJvvsmb0QRERES2FBYWhoCAgMz77u7utnuyuDi5LV7c+HZfX/12iq+/BqpUAd56S2pKKXr3BgYMyPPDtCdb95OIiIgoG+7uwMGDRr+8P7h1S64MUb5hVVDqzh2gXbuc25UvDxw4YPn+lVlrjNUjMzYKwBhlmJ2xGR+dnICKFYGTJ2WInzJCQHc0QWiofmAqL0cTEBER2ZKPjw98lWBQfpSRIePyf/tNAlJ9+wJeXtJpGD9eikju2iVXlkx57jnrn1+jAebNs/7xObB1P4mIiIhyEBQkSxYZUVEOOJgCwkF9K6uCUj4+MtNzTm7ckD6mpZQM/6yzRwPSgStWTH8UgDF+fnJ79arhtowMtd7qxYtqoCkvRhMkJyfr1e5ISEjI/gFEREQFmZIhlTUTShEfr98OkBlFfv5ZTri6Y9e6dwdWrpQ06ffeA7ZtM/28CxYYX68UM81aiFN3vY2DUrbuJxERERHlOQf1rawKSjVqJDWXIiONBh8ByLaDB+Vip6XMGQlgqu+rqFkTqFpVZvD74w/9ug5ff60WOf/3X/3H5XY0wfTp0zF16tScGxIRERUG3t6Av79cBUpPN6wrZexK059/ym2HDob7a9QIKFlS0pmzM3++4bq//gK+/16uYA0erKZLX7sGrFghUaBXXsk+AysP2LqfRERERJTnHNS3siooNWyY1H0aMEBmjylfXn/7zZvA00/LhDrDhll9bLmi0cjvrndvqSnVr58U3z91SmaHbNAAOH1av95DXowmCA4OxsSJEzPvR0dHGxScJSIiKlTatZOpbg8cANq21d+2ZYvc6q5PSZFbY4Uak5OBhASgbNnsn3PUKP37Z84A48ZJx+iLLyTVWdeMGVJU8pdfbF5ZvCD0k4iIiIj0OKhvlU0JTtNGjZJZn48fl0DP4MFSdHzKFPm5enXg2DEJ4lgzLNGckQCmsqh0de0K7NsnowF27pRC5Xfvykw3Sq0H3T6vMprgk0/kd1q+vGRlKaMJEhNlNEF23N3d4evrm7n4+PjkfKBEREQFQWysVPGOjdVf/9JLcvvBB2rACZCMqN27pUik7pS5rVrJ7bRpEoTSFRoq0/Aay6LKTmioZGx9841hpwkA3NxkuGD58tLWhmzdTyIiIiI7WrJEAgRNm0ofQ6MxPdTNlP37JYDz+ONA6dKAhwdQuzbwzjuGw7cUlSvLcxlb2rc3/pjkZODDDyVD3cMDqFBB+mm3b1t2vIDd+lZWZUo5O8uQuDFjJMCzcqXhMMO+fSX7y8WKZ9CdPfrxx/W33bwJPHgANG9u3r5atFCLlOv6+mu51Z0hMi9GExARERUoc+dKRwmQFGJlnTLrSOvWwAsvyM+zZ0uBxZAQ/c5Hhw7SZu5coEkTGTMfEwMsWwaUKqU/Hh6QK24LFwI7dkiHrFs3wNNTMq2OHgXKlJEOlSX27pXpc7Ob8s7JSToG27dbtm8L2bqfRERERHY0eTIQESGFq/395WdLDRwoF/VatwZGjpSOwe7dwGefSUfh4EGgXDnDxxUvDrzxhuH6ypUN12VkSAdjyxa58vX00xJUmTtX+lyHD0sfy1x26ltZ3RXy9QVWrQL++QfYvFn9u1SsKH3LRo2sPia0awdMny7D7IYO1d+mjAIwZ1YbUyIipP9dt64M41PkxWgCIiKiAmX/fgkQ6TpwQH9aOCUolZ05c+Sk+tNPctWsWDGgf39JP65WTb+tr690jGbMANatk6uN6elAYKCMo3//ffnZEgkJwP37Obe7f1+ubtmYLftJREREZEdz50rmTKVKwKefAsHBlu9jwgRgxAjJXFJotcCrrwI//CAX4777zvBxJUqYn4W0cKEETJ55Bvj1V/WK2I8/yjC8yZOlv2YuO/WtNFpt1hLqjpeWBtSqBURHS5+1cWNZHxcnGVLXrgEXLqjBwZgY2ebvrz+s78EDqb+q/C2UffTuLcP61q2TelMK5f3VqZNc4dTNUAsOlu3PPivZe+aKiopCUFAQIiMjEWhpB5uIiMgCRfqc06ABcOmSFI+sWdN4mwsXJBpUo4aaFUYOVaTfs0REZHe5Pu8oQYP584HRo3N/QDExEqiqV09qOOlSAh7Xrpm3ryefBA4dkva6ZRO0WqkdcOuWZOB4epq3Pzv1rayqKWVrLi4SjMzIkLqoL70kwy8bNQIuXpQSFLrZasHBQJ06kiKva+1a+VuMHi21oF54QX5X+/YBH32kH5ACZDRB7drqaIJx44CJEyUb7dNPrRtNQERERHbw/POS1ty+vRSITEpStyUlSceiUyepLv788w47zLz0119Ajx5yEdXbWzL1ly83//ELFpguVaGMKsjJjBlq+8OHrXwhREREdpaQkID4+PjMJTlrjUt7cXWVW1Pj+ZOT5YQ9bZqUUThyxHi7R49kW61a+gEpQE7STz0lRbKPHTP/2OzUt7Jq+N7mzTL0cfJkoGNH42127JCM/eBgef2W6tBBRhSEhEhJitRUCdTNmAEMGWLePho0kEDW1q0yfLN4cemwTZxovG6ULUYTEBERkR3873/Anj1yAn/5ZVn8/GSbUphdq5UrUuPH2/RQ7NFP2rVLJnTx8JBSBz4+MlxwyBAgMlIu5pmrb181K12XsXIVus6ckX6at7f0c4mIiAqKunXr6t0PCQlBqI0nQjHql1/ktksX49tv3pQilbqaNQN++02/PMLly5LVoxTozkq3cHebNuYdm536VlYFpebPlzqkzZqZbtO8uQTqFiywrrOl7EMpPp6dBQuMF79v1EimYrZE8eIShJw2zbLHERERkQM5OwOrVwPffy+zmVy+rF8ksmpVKRT66qv64/ptwNb9pLQ04MUXpbbo3r1qQGnKFNnve+9JPdWsF0pN6dfP8hEIqakyy2DjxtLPtaS0ARERkaOFhYUhICAg8767sdnlbO3vv2UCmbJlgbffNtw+ZowEkOrXl1qdFy8CX34JLF4sGUqnT8tVKUDqFAH69Yx0+frqtzOHnfpWVgWljh2TTojy+o3x8QEee0w6ZUREREQ2p9FIx+jVV4EbN4CoKFkfECCLndi6n7Rzp/QLx4zRz3AqXlwCUqNHS63TKVMs37e5PvkEOHsWOHFCssKIiIgKEh8fH/gqgRpHuHJFZitOTwd+/13NQNIVEqJ/v3FjYNEi+XnxYhlSN3GibY/TDn0rq4JSMTFSZyknQUES/CMiIiKyqwoV9Ge4sSNb95OUWk/GMv27dpXbPXvM39/Jk8Ddu5KBVbmyzP5curTp9idOSFDqww9lJmNLJCcn69XtSEhIsGwHREREBd3Vq1JPKDZWxt4bqy2UnbFjJSh14IAalFIypExlQsXH67ezho36VlYFpdzcZHbAnDx4IKnlRERERHYTFydVwO/ckTFsTz5p16e3dT8pPFxujZWNKF9eMvyVNub45hv9+56ecnH2nXcM2yYnAyNHysVaYyMNcjJ9+nRMnTrV8gcSEREVBleuSBAqJgZYsQLo1cvyfShZVboFHatWlU6FqQ5Adp0Hc9iwb2VVyKhGDQnK6RZfzyopSdpUrWrtoRERERFZICFBptotW1ZShoYPl5lhFHPnyhU+UzPX5BFb95PMKRthTsmIKlWAb7+VEhVJSZKRv2gRUKoU8O67si2rKVOkXzt/vpSasFRwcDDi4uIyl7CwMMt3QkREVBDpBqSWLZOZRqyh9GN0ZyTx9JTCkhcuABER+u21WmDbNpmZpGlTy57LDn0rq4JSvXsD//4LvPaavL6stFop1B4XZ/3vmYiIiMhsDx/KlMW//AKULAl0727YSenVC7h1C1i71qaHUlD6Se3ayTHWqCF92YAAYMQIYMsWmdUvNFSG9CkOHQJmzpRZBevXt+453d3d4evrm7n4ZFd4i4iIqKCJjQXOn1dnp1MoQ/Zu3JAaUv37Z7+f8+eNX906f15NZR42TH/bSy/JbXCwfgdkzhwJiD37rJzwzWWnvpVVw/fGjwd++kmKaP7zD/Dcc0Dt2rLt/Hk55pMnJYX89detPjYiIiIi83z5pXQ+nnlGOine3oZj48qXB+rUAXbtsumh2LqfZE7ZiJIlrTt2AKhXD2jdGti+HTh3DmjQQIJTo0YBDRtKFhUREVGRMXcusH+//Hz6tLpOKfLYurVkEwHA7Nkyo15IiFzdUXToAFy/DrRsKZ2Df/4xfB7d9r//Ln2btm1luJy3t6Q2b9okU+AGB8s2XaNGSQbWb79JEKxdO+DSJZlBr0oV4OOPLXvddupbWRWUKlEC+OMPuRJ44oQcpy6tFggMBNavlxRwIiIiIptatkw6RvPmSZqPKTVr2nxqYFv3k5RyEOHhwOOP62+7eVNqVTVvbtWhZ8paruLBA7UchZub8cc88YTcrlkD9OuXu+cnIiLKN/bvlytNug4ckEWhBKVMUYbUHT4sizFZg1jnzkknYt8+yZry8wN69ABeecX4bCdOTsC6dcCnn0oh9K++ko7G889LQKpMmRxfqh479a2sCkoBQKNGcrXv558lzVv5HVesCHTrJn8Tb2+rj4uIiIjIfJcvA089lX2nCQC8vAxT6m3Alv2kdu2A6dOBrVuBoUP1t23ZoraxVno6cOyY/Fypkty6u0uf1pi9eyVg1aeP9Hd1S1wQEREVeAsWyGKO0FD94JLC2Hj+7LRrZ93J3N1dsrRCQix/bFZ26ltZHZRSnvv1142nnt+9Kxlev/yiZrgRERER2YSzs6Sz5yQqym5XzWzVT+rUSQqkL10qQwUbN5b1cXHAtGmSyTRypNo+Jka2+fvrF0c/ftww0yo9XYbnXbokF2n9/WW9p6d+XVNdo0dLUCo4WEYlEBERUSFgp75VroJSWWm1wObNkt21caN5x09ERESUa9WqAadOSfEjFxPdmwcPpIZD3br2Pbb/5FU/ycVFAkRdu0o5iaFDAR8fYNUqyciaOVM/Wyk4WEYdzJ8vASRF06ZSI6phQylyfu8esGePlKwIDDQdhCIiIqIiwE59K6tm38vq6lXggw8kJb1XL6mjlZICPPaYDGMkIiIisqk+fSQlKLsinh9/LClDOc14k8ds0U/q0EFKXLRqJSUffvgBKFdO6qJOmmTePiZNkmDWtm1Sy3TpUsmImjxZ+pdVq1p3bERERFQI2KlvpdFqLR3cKJKTgZUr5Wrf3r1y9U+rBTQa4K23JG3cQRci85WoqCgEBQUhMjISgYGBjj4cIiIqxIr0OefffyXlJzpaKowPHgwMHy7TFz//PLB8ObBihaQQ/fOPzYfwsZ9kniL9niUiIrvjeccCdupbWRyUOn5cOli//y4BMa1WMrl69JDjiIiQegQk+KYnIiJ7KfLnnLAwuap35YpEf3RptVK1+48/bBoNYj/JMkX+PUtERHbF846F7NC3Mqum1P37wJIl0slSinFqtUDt2sBzz8nVvrJlgTZt1NlliIiIiOyqbl3gzBmZIWfTJulAZWQAQUFyVe+ll6T6eB5jP4mIiIgKJTv0rcwKSvn7SzFOrRYoVgwYMkQ6WU88kavnJiIiIspbHh7Ayy/LYifsJxEREVGhZeO+lVlBqZQUydQKDAQWLwbatbPJsRAREREVOOwnEREREVnHrNn3GjSQq39RUUDHjkDjxsA33wB379r46IiIiIgsER8PfP+9FOLs2hX47DN128WLwNatwKNHefqU7CcRERFRoWXjvpVZQalTp4CjR2W4oI+PFOqcMAEICJAU9S1bpDNGRERE5DBbtwJVqwL/+x+wdCmwfTtw/ry6/cIFqX+wfn2ePi37SURERFQo2aFvZVZQCgCaNgV+/BGIiQHmzwdatZJ09RUrZEaZSpX0j42IiIjIbs6dA/r3lynvxo0Dli0zjAR17SrFONety/OnZz+JiIiIChU79a3MDkopPD2BUaOAvXslKPb220C5cpKyrqSpt2oF/PSTHDsRERGRzU2bJqnjy5YBs2cDgwYZtnFzk7F1p07Z7DDYTyIiIqJCwU59K4uDUrpq1AA+/RSIjATWrgV69QKcnIBDhySQ5u8PDB2am2cgIiIiMsOuXUCjRsCAAdm3CwyUdCY7YD+JiIiICiw79a1yFZRSODsDffrIMMLISOCTT4Bq1SSotmJFXjwDERERUTbu3AFq1sy5XVoakJho++PRwX4SERERFTh26lvlSVBKV/nyQHCwFGHftUsKtBMRERHZVPHiQHR0zu2uXAHKlrX98ZjAfhIREREVCHbqW+V5UEpXu3bAwoW2fAYiIiIiAE2aAMePA9evm25z5ozUPGjRwn7HlQ32k4iIiCjfslPfyqZBKSIiIiK7eOEFGQ/3zDPAzZuG22NjpY1WK7dEREREZJqd+lYMShEREVHBN3CgzApz6JAUbOrSRdYfOCAFnapWBY4eBYYNk+mLiYiIqEhJT5duApnJTn0rBqWIiIiocFi6VAo2AcD27XIbHg5s3AikpACTJgELFjjs8IjIcunpwO7dwG+/yW16uqOPiIgKotWrgcqVgcGDHX0kBYwd+lYuuTtCIiIionzC2VmmtnvzTakifuUKkJEBBAUBnTo5tMA5EVlu9Wrg9deBqCh1XWAgMGtWzjOUExEpVq+WpB+t1tFHUgDZoW/FoBQREREVLiVL8htrAZOUmoTEFMPppJ2dnOHh4pF531gbhZPGCZ6unla1TUpNgtbEtxWNRgMvVy+r2j5MfYgMbYbJ4/B287aq7aO0R0jPMJ0yZElbL1cvaDQaAEByWjLSMtLypK2nqyecNDIoIyU9BanpqRa1XbceePZZAFoArmrbqBseGDjQGStXAr36Zr9fDxcPODs5AwBS01ORkp5isq27iztcnFwsbpuWkYbktGSTbd2c3eDq7Gpx2/SMdDxKe2SyrauzK9yc3Sxum6HNwMPUh3nS1sXJBe4u7gAArVaLpNSkPGlryf89PyOMty0KnxGm6P7fp6Sn4FFKKv43CdAqkY+MJIAZl5azYd+KQSkiIiIicqha39YCihuu71GjB/4Y9kfm/bIzy5r8MtuuUjvsHr07837lWZURmxRrtG3TCk3x14t/Zd6v+11dRMRFGG1bt0xdnH3lbOb9Zj83Q9idMKNtKxWvhGtvXMu833ZBWxy7ccxoWz8vP9x5607m/e6/dseeiD1G23q5eiHxPfUL9NPLn8am8E1G2wKANkT9QjxizQisDFtpsu2D4AeZX1DHbhyLhadMTwl5+83bKONdBgAwcctEfH/se5Ntr75+FZVLVAYAvL/jfcw8NNNk2zPjzqBe2XoAgGn7pmHqnqmy4T0jjX86CsQ0wxtvAOFlZ+HdHW+b3O+uUbvQvnJ7edjxn/Dan6+ZbLvxmY3oWbMnAODX079izLoxJtsuH7gcg+oNAgCsObcGg1eaHg80v+98jG48GgCw5dIW9Pqtl8m2s7vPxqvNXwUA7Lu+Dx0WdjDZ9rPOn+GtVm8BAE7EnEDzuc1Ntg1pF4LQ9qEAgHN3zqH+D/VNtn3ziTfxeZfPAQDX466jyqwqJtu+0vQVfNfzOwBAbFIsys40nTExqtEoLOi3AIAEbYpNL2ay7cC6A7Fi0IrM+9m15WeEKLKfEUYcfeEomgU0AwDMOjwLb29/Gxit0yAOwFcmH04OwJpSREREVHiEhQEvvwzUrg0UKwZ4ewO1asm6M2ccfXREZMT0T4Gnn5YZxb/4Muf2Wi0QGQlcvWr7YyOiguvmLUcfQSFh476VRmsqt5DyRFRUFIKCghAZGYnAwEBHHw4RERViRf6c8913wMSJQFqa8cIRrq7A558D48fb/9jIKOU9e+HKBQQEBBhs59Ac423z69CcpCTgRgwQHQ3cueGJG9FOiIoCrkenIPJGKm5EA3fuGNlxmieg/e9auXMK4GR6aA7SPACtDM2pUz8Fz7+Uit69ACNvHw7fM9KWw/f4GWFp24I2fC/1oQdWrnDGvHnA4b+MfJ5kRAPptYpuX8lSduhbMShlY0X+CwIREdlNkT7n/Pkn0LMnoNFIzYNRo4Aq/w07uXYNWLhQKp1qtTJjTPfuDj1cEkX6PVvAJCRIsCkqSpbISPVnZbl3z7x9eXhIwXJTS0SEZE5ZonlzoH9/+fevWdPy10dEBZdWCxw6BMybByxbBiT+F290cZGuwYEDwN27SkwlCgDPO2axU9+KNaWIiIio4PvsM+k0/f47MGiQ/rZ69aRTtXKlzAX92WcMSlG+lJ4O7NsHxMQA/v5AmzYy8ZEtabVAXJxhgCnrEhdn3v68vQ2DTEFB+vdLlZJ/V1MaN5Z20dHGL8xrNED58nLxfu1a4OBB4OhRWYKD5V9eCVA1bpz9c1Hh4Ij/HXK827eBxYslGHXunLq+Zk3ghReAkSOBcuXU2fc0Gs7AZxE79a2YKWVjvAJIRET2UqTPOb6+0kE6dCj7dk88AZw9C8TH2+e4KFtF+j2bxerVwOuvSwBIERgIzJpl/YRHWq1kB+QUcEo0PYpJT/Hi2Wc4BQZKm7wIAilfIpXXoVD2vXKl+nu5eRNYtw5YswbYsUNGmSgqVZJ2/fsDTz7JQEVhZIv/Hcq/0tOBrVuBuXOB9evV/3cvL4mNPP880KqV4eeQ+j5hppTZ7NS3YqYUERERFXwaDVCtWs7tqlWTgp1E+YgSgMl6qTg6WtbrBmAUGRmSJZBTwCnZdAkjPaVLZx9sCggAfHzy5vWaY8AAed3Ggg1ff63/+yhfHhg7VpZ//wX++EN+p5s3y1DAr76SpWxZoG9feWzHjoCbm/1eD9mGNf87VDBdvQr88guwYIH+Z0Lz5hKIGjpUYiimDBgg//+rV0vwisxgp74VM6VsjFcAiYjIXor0OadNGyAlBThyJPt2LVpIUc79++1zXJStIv2e/U96OlC5sv6XrKxKlADGjAFu3FCDTdHR+hlB2SlXLueAk6dnzvtxhNwMy0pKkoyKNWsko+Lff9Vtvr5Ar16SQdWtm0woRQVLTv87Go28v69eZYZcQfXokfz/zpsnWZCKUqWAESMkGNWggWX75HnHAnbqWzFTioiIiAq+iROlMvLvv8vlUmOWLQP++gtYscK+x0aUjX37sg9IARJM+eorw/VOThKoyS7gVKFCwc4IcnYG2re37rFeXkC/frKkpgK7d8sX3DVrZMjf0qWyeHgAXbpIJkXv3vKFl/K/LVuy/9/RaqUg/7591r+HyDFOnZJA1JIlwP37sk6jATp3lkBUv36Au7tDD7FosFPfikEpIiIiKvgefxyYMAEYPlzGa4wcqc4Qc/WqVEJds0baNGsGXL+u//iKFe1/zFSkxcYCmzYB339vXvsePYCnntIPOJUvL7NLUc5cXeX399RTwOzZcuF/zRoZynP5smRSrV+vBsH695cvvgEBjj5yAiRZ459/5Lvv0aNye/aseY/9+WegZEnJqHFysu1xkvXi4oDffpNg1LFj6vqgIMkUHTNGMuPIjuzUt+LwPRtjeiAREdlLkT7nKGMztFrTVZZNbdNozB8HRXmqKL1ntVr5Er1xI7Bhg9SNtaQXvmsXsz1sQasFzpyR4NSaNZKhoatFC7VQeo0ajjnGoiYjA7h4UQ0+HT0K/P23BKZyo2xZoFMnNThZyD9yCgStVjLZ5s2TRJuHD2W9q6vUf3rhBcmOysvhl0XpvJNrdupb8doK2RWnayUiIpsICuK875TvJCfLkLGNG2W5dk1/e6NGMqP23LnAnTvGg1RKXZw2bexxxEWPRiMZNA0aACEhwJUragbVoUOSUXXkCPDOO0D9+hKcGjBA/nb8yMk9rVaG4OlmQB07ZnwSr5Ilpah1s2Zy26QJ0LKl1Fcz9b9TvLhMDLZnj0wM8NtvsgBA7doSnOrcWQK+2RXJprwVEwMsXCiFy8PD1fV168rwvBEjgDJlHHd89B879a2YKWVjjMSqOF0rmYvBSyLr8JxDBU1hfM/euiXD8jZskCLbiYnqNnd3ydTo3VuCUUFBsl6ZQQzQ/3KtfBfgDGKOERMDrFsnQaqdO/Uv+leurGZQPfEE+ynmundPAk+6QaibNw3beXrKyKFmzdQgVNWqht+Pzf3fSUmRIOO2bbIcOyYZWQpnZwlwKUGq5s0lW4fyTloa8OefEoT/4w/p7wMyycDQoRKMatHC9jGQwnjeKegYlLIxvumFqela2dliACYrBi8N8T1C5uI5hwqawvCe1WplyJcyLO/oUf3t/v4yy1uvXhKQ8vY2vh9j57+gIODrr4vu+S8/uX9fvkivXg1s3qwOMwJkdsO+feXv1KFDwS4sn5eSkoCTJ/WH4V2+bNjO2Vky1XSzoOrWNb9emjX/O/fvy5BYJUiV9bh8fORvqQSpatViZpy1wsMlI2rhQunLKp58UgJRgwfbd/bLwnDeKWwYlLIx5U1/4coFBBiplOjs5AwPF4/M+4kpiQZtFE4aJ3i6elrVNik1Cab+1BqNBl6uXla1fZj6EBnaDKNtAcDTxRs3bwKPPQbcvvcQ0BhvW7o08OsCb/j6ykwpLh6P4O6RDi9vwMvT8EqFt5vao3uU9gjpGekmj8HL1Qua/84iyWnJSMswPbbVkraerp5w0ki1xJT0FKSmp1rcdt164K23gBvRatuA8h745mtnuaqTw349XDzg7CTRidT0VKSkmx5s7+7iDhcnF4vbpmWkITkt2WRbN2c3uDq7Wtw2PSMdj9Ie6W1ftx549lkAWgAZrkD6f706p3TA5RF+/RXo28dwv67OrnBzlrYZ2gw8TH1o2MiKti5OLnB3kak9tFotklKT8qStJf/3G9Y7460JHmpHyzURFQKAzz83/F0UxM8I3f9lS9omJj/C3v3puHlTCv22elI/UFdYPiOM0f2/122bng6sWxeNkc/UsqyjtWSJRD2PHwdOn5bLyfPnA6NHm/d4RUYG8N13wE8/AZcuSQ+zc2fgk0/k8rapxyxYIL3VM2fkuQMDgVatgG++kW8FVKgV1C8HDx/KF9oNGyQYlXUGsMcfl2yoXr2kD2RucWVehCgYkpJk5rc1a+Q98O+/6rbixeXv3r8/0K2b6SBkYZOaKjXTdDOgzpxRs2F01aihBp+aNQMaN5b+f27k9n/n6lVg+3YJUO3YIRlduoKC5JT21FMSXC5bNnfHW9glJQGrVkmtqD171PVlykit7OefB+rUccyxFdTzTmHGoJSNKW96TABQ3HB7jxo98MewPzLve0/zNvlltl2ldtg9enfm/TKfl0FsUqzRtk0rNMVfL/6Veb/y15URERdhtG3dMnVx9hV1+op639dD2J0wo20rFa+Ea29cAyAfNi3mNcOZe8eMtnV66AfnL+8gVfluNbo9UHmP0bZI8QKm6XyBHtYTqLnJeFsADVdr4e0tJ7Cw+oMQU3KlybY/VXqAUj7e8PICvrk+GptvLjTZ9vabt1HGWwYwv/rHq/j+mOkpca6+fhWVS1QGALy19S3MPDTTZNsz486gXtl6AIDQ3aGYumeqybb4+Sg0N5ph5UrgcrnP8fb2t0023TVqF9pXbg8A+O7od3jtz9dMtt34zEb0rNkTALDg7wUYs26MybbLBy7HoHqDAAArzq7A4JWDTbad33c+RjceDQD44+If6PVbL5Ntv+g0G2PqvYqUFGBPxG4M+bODybbY+hlw8C35ucJfwEvNTTYNfiIEUzuEwsUFCLtzFvV/qG+y7ZtPvInPu3wOALj27zVUmVXFZNtXmr6C73p+BwC4k3gHZWea7oGMajQKC/otACDBoGLTTV/yGVh3IFYMUqdN1UzN5tLbxR7AUvUzAu95A24F4zMCAJr93AzHbhj/jPDz8sOdt+5k3m+/oD32RBj/jPBy9ULie/IZsXo18OwfPfGoounPCG2IemobtGIQVoaZ/ox4EPwgM4g1eu1oLDyVvz8jjr5wFM0CmgEAPj+Q5TMiDsBXsKyjVbkyEBEB+PnJt6eICOuCUi++KDn59erJuKQbN4DlyyU4dfiwYYXg5GRJod24EWjYUC5Ju7vLzC07d0qQLDedxbQ0SbFcu1amOQsMBJ55BnjuOev3SXmuIH05uHFDMmU2bJAvr7qZMp6e8mW1Vy95+1eo4LjjJPtKTZW6YatXy8eN7lA0Dw+ga1fJ1unVCyhVylFHmbe0Wsks0s2AOnlS/39C4e+vnwHVtKnUhsrP0tOlsLqSRbV/v2GR9UaN1ILpbdrIZ0BRp9UCJ05IIGrpUplND5CgfNeuEojq3dvxmYQF6byT79iob8VC52QomzDlrVvyfePGjf+uCr0IwMRUuRkZQIbpi/0GAgPlQyoxEYh1AUznNciUsJlKAcjm5PbSSwCU4+gHoLHptrVrAz7OEuyKbQGgsum2P/wABBaTtudNJ6QAAFItmdTpv9//G28Ary7Nvml6ugQHU1KAhAfZtz1xEtBelLZH7mTfdulS4PAjaXveCfI7NuHDD4FZV6Xt/TIAsokzTZoITFLiIJUBjM7+OMw1fTowvav87FIBwEum2y75FTj8kbzX0nwAPGa67eHDwJQj0jYlh7oCN25Ip9TNDUjP4Yq4NiP7SSzItMyhwM84+kgKkblzJWBUqRLw6adAcLDl+9i1S/bTtq304JUe57BhMo/9a69JWoGud9+VgNSnn0oFYV0ZpjPmMq1eDbz8sgTDPvnE8PE9e0rkQLn2duGCBLv27pXsLKIcZGTIFyylSPnx4/rbAwPVbKgOHfiltKhydVWDE999J30HZSa/K1ekJtW6dZK106GDZFD161ewApcxMfoBqGPHZPhbVsWLS9BJNwhlZKBIvufsLNmOjz8up6qkJMnCUjKpTp1Sl5kz5XpKq1bq+8CS7MjC4P594NdfpRugO3tl5coSqxg9Wq2fR/mcg/pWzJSysfw2fO9Bonx5jon57/YGcOOGBrejvRAdLbNXxMQmIT3d1NtCA6Sq+bVexR+iQoUMVKggJ1f//24rVAAq+APVKnrjwgX5gIaL6eF7ALBrq3fmVMeP0h4hLT0dKSlAYhLwMEn/VpvsjaQkCWDFJT5CQmK6QRvlNvmBFx4maZCYCDx4lIzEh2mZ21KyjjRL9ZLXCADOyYBTNtGkNE9A+98ZxzkFcMomApfmCVcXJ3h5AV4+KdA6peJmjKm2HoBW8o0rVU2Bi1sqUlIl6JOaIrfKfaSqbeGUKsdhSro7kOFiRds0+V2YbOsmQ+0sbOvqng43r0dwcwVc3YC01Cyp0rrD9zQyfA8AvLwlmKP8PgzbZsh7zRSL2rrI7wIAoAVcTQ/Js6it1hmadA+4ucl3d1evRLj+97Obq9wmJ0tnFlpneU8oXPX/7zt2lP87Z2fAxckJ7s6ecHaW+xnOiXD67+fMxem/ts5O8HBR26Y7JcHJWZu5XVmcnAEXZxmSp6xLRRKcnbVwcpZOl257F2cNvN102z6ExilD77l19+3r4Z15PyVDp62zYdDOw9kblSv/N0zG5ZG8L3RppPMbdhbw9bRu+N6j1GSkpqch47/AoXKr/Ozp4gWtVgOtFniYkozUDP220HmMm5MnNHBCRgaQnJaClPRUvX3q3ro7yeeJVittU9NTDdv9dxwu8IATnJGRATxMScHI0am4e1d5H0YD6RYO39OlBKUszZQaNkymM9qzRwJTujp0kIhtRARQsaKsi46W3uoTT0hHxhr/+x/w/ffy7eixLNHlOXOAcePk5z59gC5dJANr9my5lP/nn7KOHC6/XbFOTJShOxs2SFaUbv0TjUa+ZPfqJcGohg15cYFM02rlIqoyk9/p0/rbW7ZUC6VXr+6YYzQmLk4+VnWDUNHRhu3c3eWjV3cYXo0aRSMYc+uWfE4oQaqsw3dLl5b+mRKkqlzZIYdpUxkZcmqfN0+G6SX/1/13c5P39QsvyOk/P74frDrv5EWpg/375QNh926ZijUxUd4cfftK36tECf320dHAihUyc8b585KGWaqUREDffluqwmcVGgpMzWZEztWr2b8hHdS3YqaUnZw65oVqFb1zHNusWwclJ7pt09PlA1IJLEVHS9BJvS9BJ2PTqxrygpOT1GmpUEG+5JlafHw8c+yQVaggVxOjoz3NnurYw8VD3p3uQKkcS4p45NRAh/t/i1AyjZQAl+5tUpI7EhPdjW4zbOuGxEQ3g22JiWogOTVVTvRxcW4AzMtbjbhifltkuEq9JCW4ke3i+t9iuM3VNes6l/8Wc/ZrXlsXF0CjcQagvod375aTl1FaZyBV2v6xBpnBS61WskhTUnQXJ6SkeGdZZ2pxQmqquW01FuxXbZuaqq7Xe0mQE3hyMoAECwpOpOq33bnFRDtA7/ebM0uKOVjS1pLUAf22Go1+EEur1RkakGb8/z76KlDRX95jakDHw2ggyNht1s+I7FnS1oL/5Vy1zWVRDmvt3i1D/1q1MtzWtats37NH5ngGZHaLtDRg0CAgIQFYv146NuXKSXtzLq0fOSLjQrJ2mgDpOGk0Mp3Pr7+q65s3l1S7xYsZlKJMkZFqNtSOHeqXK0BGn3bpIoGoHj3kLUpkDo1Ghng1aiTfEy9dku+ja9bILHCHD8vy9ttS5Lt/f/kyb89g56NHMkxNtw7UhQuG7ZycpPC4bgZU/fqOH4blKOXKybWYYcOk73DhgjrUb/du4O5diSWs+K9SQ/XqasH0jh0NYw8FSXS0WgryyhV1fcOGMjzv2WclKFfoTJ6sljrw95efLTVwoAx5a91aCmtpNPKG+ewz6RcdPKh/kvn2W2DGDKBaNTkRlSkjVePXrpVl6VJgyBDjzzVqlPHgU05vPgf1rRiUspPBg62fQSwhQT/YZCzwdPOm8UKCxvj46AeWjAWeypUzf8aLnDg7y+seOFDex8ama/36a8cU8nR2lt+HrWrparXSudUPYEmgfPz4nB//xRfyf25OQMjVtWBfsW3TRgleGs7SCBgPXmo08rpdXfN/IVHjATTTy19/GY5oMubll+Wck57u+CUjw/L25vzO0rJJWDRGqWHgCE5O8r601218vOEVWgBISEhAvM5VCHd3d7i7mxtAs1BioqST1K9v/INcqSUVHq6uU8ZB/fuvTGmkm47i5iYZWxMmZP+8MTFSHTer2Fj5lqXRyEwSugYMkH+YI0ey3zcVahkZ8hmrFCnXHW4CyEjW3r1laddOMkKIcqt6dflIeust6b+vWycZVLt3S+LF6dNSEqFKFTWD6oknjGeaWFPUOz0dOHdOPwPqn3+Mn2OrVFEDUM2aAU2a2Hd2tIJEo5HyH7VrS5JJaqr8bpUg1ZEjEpC8dElKfzg5ye9UyaJq2TL/B/dSU+Xzct48mXlS6b/5+ko5oRdekKGOBfl7SI7yotTBhAlycU537K5WC7z6qrw5PvxQxgArmjeXD4h27fT3s2+fVNsfN07GAhs7SY0erV7Ft4SD+lYMStlRdLQEZlaulL9dWpphdpOxoFNCgnn7d3aW7KasAaasQSdHTGY0YIC87qzTtQYGFu6pjjUaKXLp4aFf3LJhQwmK5xSAef31ojPrTn4OXuYFSwNobdvKBZKc3iOzZxfc34mSoWRuEOvgQWD48Jz3+8svktGcV4Efc9s4ojNmKsOwbt26evdDQkIQGhpqm4NQooDFjczmAUivVbcdANy+LbdTp0qvfPt2KTixd68UApw4UXr43bubft7YWOPVcv/6r3BdmTLGO1Z168ovjoqUhAT5grhxowzLU96CgPwfP/GEZEP16iW1Mwv1lytyuAoV5PvkuHFSumDjRsmg2rxZRtd88YUs5cvLyJ4BA+T7pZubBLKM9ad1L3xrtTI6SDcD6vhxuYaQVZky8t1XNwjl52eP30Lh5OoqScOtWkmGXFycJAorQaoLF+S7+5EjwMcfS5+wXTs1SFW3bv75/Dl/XgJRixbpf2a2bStZUQMH5n7WxAKjc+fc78PY1WaNBvjgAwlK6U5TCJj+gtymjXT+tm6VaHbTprk/NoWD+lYMStmR8sVy6FBJa7x927xaroD06U0NoVOCTuXK5e8vpwMGyImVUx0X/gCMtYpq8NKYovAe0R2eZ46KFaXgaE6BupEjC/bvxRKmMgzDwsL06hjaLEvKWsrJr2xZKUah9Gp79pSrkT16yDey7IJSzs7AHSOzNpw4IbdNmhh/XIkSlqffUYF07ZqaDbV7t/4wal9fGSnau7e8zfglnBylVCk5b40cKUGjLVsk8LRxo4yEmDNHluLFZSigsTJ80dHA00/LyIyEBPn+GGtk8t1ixeT7q24dqIoV808QpDAqXlzK7/TpI/cjI9VaVNu3y2ls0yZZAPl+1LmzOtzP39++x5uYKBPnzpsHHDigri9XTpJvnnsOqFnTvsdU6Ln+V5vXkmFKOT1m716JfDo5SYZX587mpTs6qG/FoJQDpKaq08W6uMiHTXa1mypUKDwps87O1mUSFkYMwBjH4KWK7xF9RSFQZylTvxMfHx/4KhlKtqZkSJkaN6kMI9TNpFJ+7tzZ8DJr166Sin7sWPbPW6mSdJJSUvTHPuzYIb8MYwVAAfmmxsJAhVJ6utTo2bhRglFnz+pvr1ZNnS2vTZv8P2SGih5vbzm3DxggH227dkkG1dq1MrrC1LwQymf/8uXqOldXCWLp1oGqVatonSPzo6AgYMwYWTIyZAilEqTau1f6vosXywLIyHglSNWunW3KVWi1klE3bx7w++/qKB0nJ7lW9Pzzcq1IiYMUFnYtdZCdX36RW3PrMV2/Lm8af38pSGdMSIj+/RIlpMM4cmT2+3ZQ34pBKQf5+GP5By9ThieHoowBGOMYvFTxPaKPgTpDpn4nduPtLW/Mq1clKpD1zanUklJqSwHyzQgwXnDTyUnGmec0M0eHDpLu/sEHUggUkG9wSvp7z57GH3fyJFC1avb7pgIjLk4ySzZulEyDzJkoIW/FVq3UQFStWswIoYLDzU1i9F27SpmZ7783rx7p+PFSbLpRI9ZDy++cnGQkVOPGwJtvSuH5AwfULKoTJ4AzZ2T5+msJCj35pBqkato0+/5gTrXHYmNlUrl58+Q5FNWqyffUUaP0yx8VNnYtdWDK339LKYOyZWXWg5ykpkpdquRk6ftkfQM0aiRBrvbt5Y9+86acIKdMkVS3EiXUtD1jHNS3YlDKQVq1knHiRAzAUE74HtHHQJ0h5XeyerUM37C7du3k8uqBA1JsQteW/6aI1F3fsSPwySdAWJjhvu7ckZ5yTuMD3nhDetIzZ8oMNGXKqL3qFi2M11g4dEj2/8wzZr80yn8u/Z+9+w6L4urCAP4uHaSpqKAoWLGX2GMBu4k1dk0UNFFjoibRxKifEeyaWNNjA000auzGXsDeg4kRu4jYBaWISL3fHze7sOwuLAi7i7y/59lnYebOzJ2R7J6cuXPujYzH8o4cUX9iwNlZPo7XtSvQubN6PUeiwsrcXP9HTJs1k6OiqPCxsZH1q9u1k79HRQGHDmXUo4qIkLmBw4dlzsDZWX6dKpNUlStnJN511R5btEg+vrx8uSy2r3ys2cZGjrr+4AP5dV0UEvhGL3Vw65ZM8qSlyRgqp//I09NlYunIEWD48IwZjTN75x313z09gdGjgRo15B/JlCnZJ6WMFFsxKWVg2mYQIyKi3GGiTpO5uSzWXKCiouTLxUU9eBoxQgZUX30lI2flkO/du2Uxn44d5ZBwJW9vGSAdPCjbd+gglwsBTJ4sf84pu1alipyS2M8vY3YQQD73vmqV9m1++UW+KyN+MhknT8rkqrbkcmqqzHcqH8vLOmW9l1fGaKgWLfJv9mAiU6JvbSFD1yCiguPiIr8K+/WTX483b2YkqA4dkhPYbt4sX4DMP3ToIAcbL1qkWX/z7l2gb1/1ZW+8IRNRAwdqH7z8OjNoqYOswsPlqKSoKFlbU9usNZmlp8uCXmvXyll/fv45d8dr105mLS9elCPRdZ23kWIrfm0bUFGteUJERCZs+XLg2DH588WLGcuUs6i0bCkjVkBO9zhtmqxVkHmIe5s2ss3y5TLC7dJFDmNbv14OVfnuO/VjmpsDgYHyFu/bb8tshLu77MeZM3IfEyfm3PdevWT//vxTFlypUEFOj6yr6EaTJkCDBvK4ZFL69VOfQezZM5nT/PNP+R4Tk9HWwkLeye/WTf6pZX4ylOh1pWtiCyXe+H69KRQyX1Clipy1MTVVzqioTFKdPCknd1i2TL99ffihHGzToEGBd52yunVLxk0PHgB//CHvqGQnPV0WIVu9WmYPg4Lks5+55eIihxq/eKE7KQUYJbZiUsqAinLNEyIiMlHHjmne/Tp+XH3aHWVSKju//CILbi5dKjML9vZyGPmsWfLuXFZNm8oElL+/HDEVFycDn0mT5Ggpfau5li4t7x7q46OP9GtHRqGcQaxmTTkaKi0tY13JkjJ/2bWrrLGTuW4+UVHAyT4oMwsL+TXatKl8Iuv5c/lU18qVcuBNdoSQNwKYkDKCzAmp9etl7YXsZE5I9e8vK+Dn5T/yhAQ5+0exYvo9C2zg2IpJKQPZsEH3sHQiIiKjCQqSL30EBKiPkMrMzExW2NWnEq9SrVqySjsRMv4nW1lqrFatjMfymjVjDEXEyT5IF3t7mbiPjc05KQXInAgVEF2lDpSP7N2/LxNSWes/ZaV8ZG/1avnc5W+/Zf9FGB8v/2Gz1uRMTJTD4uLjZYLLBJ9xN70evaaaN2cwRURERKSPtWtZj55IG072Qdlh7bECkl+lDu7ckXdZ/vlHvrLK3H76dDmS3d5eJppmztRs37OnnL4RkNPPVq8ONG4s63a6usrH7w4ckFnsOnWAb77J8yUoSExKERERERERFRKc7IN0Ye2xApIfpQ4iIuT7qVPypU3mpNTt2/L9+XNZCkEbT8+MpFSJEvJRujNngF27ZHFGW1uZoBo7Vs7CZ2ubfR+NRCGEtj9Xyi93795F+fLlERkZCXd3d2N3h4iIXmP8zqHCRvk3C0QCyPibDQ7m/3QTEeXF5s2y9higvfbYxo1F+1FPxkqmJw9l24mIiIiI8p9CAZQvz7v4RER5paw9Vq6c+nJ3dyakyDTx8T0iIiIiMjrOIEZElD9Ye4wKEyaliIiIiMjoOIMYEVH+Ye0xKiyYlCIiIiIio9qwQSajeBefiIioaGFNKSIiIiIyqubNmZAiIiIqikx6pNTZs4C/P3DiBJCSAtSpA4wbB/Trp/8+Ll8GZs4EDh6UsyK6ugI9e8r9liihfZv0dCAoCFi5Evj3XyA5WQ4pb9EC+PZbwMEhP85OOyEE0tLSkJqaWnAHISLKZxYWFjA3N4dCWRSGiArcq8ZJQUHA0KG612edAe/lS2DyZODcOeDGDeDpU8DZGahcWc6E/d57gKXlK5yQnhgrEVFhwziJSDeTTUoFBwOdOgE2NsCAATIRtGkT0L8/EBkJjB+f8z5OnQLatwcSE2Wht8qVgQsXZGJpzx4ZxJUsqb5NUpKcQvPPP4G6dQE/P8DaGrhzB9i1C5gxo2CSUkIIxMTE4MmTJ0hLS8v/AxARFTBzc3OULl0aTk5ODLqIClh+xElKPXoA9etrLvf0VP/9+XPgp5+AJk2ALl2AUqXkDb/du4Fhw4B16+TPZgU0Dp+xEhEVZoyTiLQzyaRUaiowfLgMao4cyQiUpk6VgdDkyTJx5OGR/X6GDwcSEoBt24Du3TOWf/MNMGEC8L//AT//rL7NxIkyITV3LvDll+rr0tNf+dR0evjwIWJiYuDo6AhHR0dYWFjww4qICgUhBFJTUxEXF4cHDx4gMTERbm5uxu4W0Wsrv+IkpZ495U24nJQoAcTGAlZWmv3p0AHYt08mpbp0ycXJ5AJjJSIqjBgnEWXPJJNShw4BN2/KIeWZ79w5OclAy88PWLVKBl+63LwpH71r3Fg9IQXIu4fz5gG//gosWAAUKyaX37sHfP+9nC4za0IKKLg7f2lpaYiNjUWpUqXg4uJSMAchIipgDg4OsLa2RlRUFEqXLg1zFoghKhD5ESflhZmZZkIKACwsgHfeAUJC5GN9BYGxEhEVdoyTiLQzyaRUSIh879hRc12nTvL98OHs9/HwoXyvWFFznZkZUKECEBoqH/Fr104u37hR3u3r2xeIjwe2b5eP7ZUpI49brlzOfU9KSkJSUpLq9/j4+By3SUlJgRACxZTZMSKiQqpYsWJ48uQJUlJSGGwRFZD8iJMyCw0FoqNlDOTpKUsfZC1vkJ30dFkWAQBq186+bV7iJICxEhG9HhgnEWkyyaTU9evyvWpVzXWuroC9fUYbXZQ30cLDNdelp8tkEwBcu5aRlDp/Xr7HxABeXsCDBxnbWFnJR/o++yz7486ZMwfTpk3LvpEOHIJORIUdP8eICl5+xEmZffut+u+2trKAurZR44CcAGb2bEAImcw6eBC4ckWO3FLGVLq8SpwE8DOGiAo3foYRaSqgB9JeTWysfHdy0r7e0TGjjS7VqgGVKsmZaXbuVF+3eLEMogCZgFJ6/Fi+T5sG1KsHXLoExMXJGlMuLnJGm927sz/upEmTEBsbq3qFhYVlvwERERFRLuRHnATI0eTffSdv0L14Ady9C6xeLWtHTZwo12mTnCxjpenTgR9+AK5eBT7/HFi6NOdjMk4iIiKizEwyKZUfFArgxx/l1MTduwO9e8vi5p06yZpSderIdpnrRCkLmZcuLWewqVlTzmbTpQuwfLlct2BB9se1trZWFeB0dHSEQ0FM1UdERET0iry9gdGj5YgrW1tZpmDwYGDvXjmrX0CAfKQvK3t7OUoqLU3O9PfDDzJO8vGRN/OywziJiIiIMjPJpJTyzp+uu3xxcbrvDmbWqRNw9Cjw1luyKOi338oRUlu2yEAMkAmorMdt3x6ws9Pcl7U1cO5c7s6FiIiIKD/lV5ykS61aQMuWwNOnwOXLutuZmQHu7sCoUXKU1PHjwKxZeT8uERERFT0mmZRS1kjQVg/h4UPg+XPtdRS0adpUPn737Bnw8qVMKvXsCVy8KNc3apTR1stLvjs7a+7HzEyOmkpM1PcsqDDx9PSEp6ensbtRaPH6EREZTn7GSbooa3MmJOjXXll0XVmEnV4//K5/Nbx+RETamWRSSjmKad8+zXV796q3yYuICODYMfl4nvIxPgBo21a+aytv8OQJEBUlZ6Wh/HX79m0oFIpsX4X9S/z48ePo27cvypUrBysrKxQvXhzVq1fHoEGDsGrVKrW2QUFBUCgUCAoKMk5nXzMJCQlwdHSEQqHAxx9/bOzuEBG9soKOk9LSMkaGe3jot839+/Ld0jLvxyXdGCsxVipIjJWIyJhMcva9du1kkfK1a4GxY4H69eXy2Fg524uVFTBkSEb7Bw/kOjc39eHqz58DxYrJ+lJKsbGyXkJaGjBnjvpxvb2BGjXkLDL79wMdOsjlQgCTJ8uf+/XL99M1mLQ0+TjjgwfyWrVqBZjSTKSVK1fGe++9p3Wds7bha4VEUFAQhg0bBgsLC7z99tuoWrUqFAoFrl69il27duHIkSPw9fU1djdfycGDB43dBZ02bNiA+Ph4KBQKrF27FgsWLICNjY2xu0VElGf5FSedPw80bKi+77Q0WeT8xg2gTRu5jVJYmLw5l7XEwYsXcjIYAHj77fw6S+NgrGQcjJWMi7ESERmTSSalLCxkwcxOnYDWrYEBA+Sjc5s2yVFO8+erj1iaNAlYtQoIDAT8/DKWb90qk0lt2wJly8rZ9bZvl6OeZsyQBdAzMzeX+2jbVgZVvXrJWgnHjgFnzgBvvCEDtcJo82bgk0/kzDpK7u7AkiXyPE1BlSpVEBAQYOxu5KsXL15g7NixcHBwwIkTJ1CrVi219SkpKQh5DZ51qFy5srG7oNOKFStgYWGB0aNHY/Hixdi8eTMGDRpk7G4REeVZfsVJjRoBdevKV7lysobU4cNyNj5394xJXpQ2bAAWLpT1pjw95Sx/9+7JmYmjo2UC57PPDHABCghjJeNgrGR8jJWIyKiECTt9WojOnYVwdBTC1laIJk2EWLdOs52vrxCAEIGB6ssvXBCia1ch3NyEsLQUwsVF/n7oUPbH/fdfIXr3FqJkSbld5cpCTJokRHx87s8hMjJSABCRkZE62yQmJoqwsDCRmJiY+wPoYdMmIRQKeY0yvxQK+dq0qUAOq7fw8HABQHTq1EnvbTZv3iwGDBggKleuLGxtbYWjo6No2bKl2Lhxo879+/r6irCwMNGzZ09RokQJAUCEh4cLIYTw8PAQHh4eqm3+97//CQBi/fr1Wo+/YsUKAUDMnj07236ePn1aABA9evTQ67x8fX0FAK2vzG7fvi2GDRsmypYtKywtLUW5cuXEsGHDREREhMY+vb29BQCRmJgovvzyS1G+fHlhbW0tqlevLr799luRnp6u1j4wMFAAEIGBgWLr1q2icePGwtbWVri4uIihQ4eKhw8fahwj6/UTQgh/f38BQAQHB4s1a9aIevXqCRsbG+Hq6irGjh0rXrx4obGflJQUMXv2bFGpUiVhbW0tKleuLGbPni1u3ryp+jfMjStXrggAomvXriIiIkIoFArRtm1bne2TkpLEwoULRaNGjYS9vb0oVqyYqFGjhvjss8/E06dP1do+evRIjBs3TlSrVk3Y2NiI4sWLiyZNmohvvvlG1SY4OFgAEP7+/hrHyvx3mZnyWj579kx8/PHHwt3dXZibm4vA/z7gzp07Jz7++GNRq1Yt4ejoKGxsbETt2rXFnDlzRHJystbzyqmv165dEwqFQrz11ltat4+LixPFihUTXl5eOq+dUkF/nlH29PnOodfHq8ZJ48cL0aKFEGXKyHinWDEh6tUTYsoUIbJ85AkhhDh7Vojhw4WoVUsIZ2chLCxkrNSmjRC//CJESkruz0Hfv1nGSoyVlBgrMVYqzLES4yTjY6xkekxypJRSkyby7ltOgoLkK6t69YAdO3J/3Fq1gI0bc79dQRBCDovPq7Q0ObRfCO37VijkXcH27V9teLqdnfpjkgVt0qRJsLKyQsuWLeHm5oYnT55g+/bt6NOnD7799luMGTNGY5sbN26gWbNmqFOnDvz8/BAdHQ0rKyut+x8+fDjmzJmD5cuXo5+WZzaXLVsGCwsLDB06NNt+lixZEgBw69YtpKWlwTyHi9yzZ0/ExMRg27Zt6NGjB+orn8nI5Nq1a2jZsiWePHmCbt26oVatWvj333+xcuVK7NixA8eOHUO1atU0tuvXrx9CQ0PRu3dvAMCmTZswduxY3L59GwsWLNBov2nTJuzduxd9+vRB+/btcerUKQQGBuLo0aM4c+YMihcvnu25KH3//ffYs2cPevTogbZt22LPnj349ttvERUVhTVr1qi1HTZsGH799VdUqlQJH3/8MZKSkrBo0SKcPHlSr2NltWLFCgDAkCFDUKFCBfj4+CA4OBjh4eGoWLGiWtvExER06NABx48fR9WqVTF06FBYW1vj+vXr+OWXXzBkyBDVOV+9ehVt2rTBgwcP0LJlS/Ts2RMJCQm4dOkSZs+ejc8//zxP/VVKSkpC27Zt8fz5c3Tv3h0WFhYoU6YMAPm3t2PHDrRu3Rpvv/02Xrx4gZCQEEyaNAlnz57Fpk2b1PalT1+rVq2KNm3aYO/evYiMjET58uXV9rF27VokJCTggw8+eKXzIqL89apx0vz5uTteo0bqE8SYgleNkwDDxEqGjpMAxkqMlfTDWImxEpHRGTsr9rp71ZFSz59r3rUzxdfz53m/Rsq7IJUrVxb+/v5aX7t371bb5ubNmxr7iY+PF3Xq1BFOTk4iISFBY/8AxNSpU7X2Qdvdq7feeksoFArVHUKlf//9VwAQPXv2zPHc0tPTRcOGDQUA0bJlS7Fs2TJx8eJFkZqaqnObzHfftGnTpo0AIH755Re15T/88IMAoHF3S3n3z8vLS8TExKiWx8TECC8vL6FQKMTZs2c1jg9A7NmzR21fEydOFADE6NGj1ZZnd/fPyclJXLlyRbX8xYsXolq1asLMzEzcu3dPtfzAgQMCgKhfv77av9/9+/dFmTJlcn33LyUlRZQpU0Y4Ozur/ttauXKlACCmTJmi0X78+PECgBg8eLDGv09MTIyIzzRUslGjRgKAWLp0qcZ+Mv+3nte7f/jvbri2O6QREREa/UtPTxfDhg0TAMSxY8fU1unb1/Xr1wsAIiAgQKNdo0aNhJWVlXj8+LHGuqx4B9C4ePePCptXHSlVFOIkIRgrZcVYibFSYY2VGCcZH2Ml08OkVAFjUipnmQMhXa9PPvlEr30tWLBAABAhISEa+3d1dRVJSUlat9MWKGzbtk3rl/Knn34qAIidO3fqfX4tWrRQOx87OzvRrl07ERgYqPGlmV2gFRERIQCImjVragwlT0tLE9WrVxcAxJ07d1TLlYHWb7/9prG/X3/9VSNwUh6/ffv2Gu3j4+OFs7OzcHR0FGlpaarl2QVa2oJb5brt27erlvn5+QkAYvPmzRrtZ8+enetAa8uWLQKAGD58uGpZXFycsLOzE+7u7mr9T0lJEQ4ODsLJyUlj6HlWyscMWrdunWMfXiXQ+vvvv3Pcf2bnz5/XCJRy09fk5GRRpkwZ4eHhoXZt/v77bwFA9O3bV69+MNgyLgZaVNgwKaUfxkqMlYRgrKRUmGMlxknGx1jJ9JiBTJqdnZxFMK+vXbv0O86uXa92nKwz8eRFp06dIGSiVOO1ePFitbaPHz/GuHHjUKNGDdjZ2ammQx4/fjwA4L5ybupM6tWrp3MIujZdunRBuXLlEBgYiLS0NABAcnIyfv31V5QvXx6dO3fWaz+enp44duwYQkND8c0336B///4oUaIEDh48iKFDh6JDhw5ISkrSa18XLlwAAHh7e0OR5TkAMzMztG7dWq1dZq1atdK5LDQ0VK/29vb2qF+/PuLi4nDr1i29+tww69ROANzd3QEAMTExqmV///03AKBly5Ya7Vu0aKHXsTJb/l+F3iGZpqBycHBAz549cffuXexVzpsO4MqVK4iPj0fjxo1zHGp/5swZAEDHjh1z3Sd92djYoE6dOlrXJScnY+HChWjSpAkcHR1hZmYGhUKhus6Z//Zz01dLS0sMHToUERER2Jdpnvlly5YBkI9pEBGZmleNkwwVK+VHnAQwVtIHYyX9MVZirERkCky6phTJ+gPFiuV9+44d5cwx9+7Je3Xa9u/uLtuZ0pTH2Xn69CkaN26MO3fuoEWLFmjfvj2cnZ1hbm6OCxcuYNu2bVoDF+Vz5voyNzfHBx98gGnTpmH37t3o2rUrtmzZgujoaIwePRpmZrnL6davX1+t7kFISAjee+89BAcH48cff8RnekxZFBcXl+25uP03d7eyXWbatlEui42N1at9Ttto4+joqLHMwkJ+9CgDWED22czMDC4uLnr3RZf79+9jz549qFSpkkbgNmTIEKxduxYrV67EW2+9BSDjXMqVK5fjvnPTNq9Kly6tEUgr9enTBzt27EC1atXQv39/lC5dGpaWloiJicGSJUvU/vZz29cRI0Zg3rx5WL58OTp37oyXL19izZo1qFixItq3b//qJ0ZElM9eNU4CGCtlxliJsRLAWCk7jJWI8h9HSr3mzM3lVMaAZoFN5e+LFxeeIAuQBRnv3LmDGTNm4NixY/juu+8wY8YMBAQEoFmzZjq30/XFlZ0PPvgA5ubmqjsgy5cvh5mZGYYNG5bn/iv5+PhgxowZAIBDhw7ptY0yaHn06JHW9Q8fPlRrl5m2bZTLnJyc9Gqf0zavwtHREenp6YiKitK7L7oEBQUhLS0Nt27dUt0ZVr6Ud223b9+uOpazszMA4N69eznuOzdtlcF4amqqxrrsAlVdf6tnz57Fjh070KlTJ4SFhWHZsmWYNWsWAgICMGDAgFfqKwBUrFgRHTt2xPbt2/H48WNs2rQJz549w/vvv5+n/36IiAoDxkoZGCsxVmKslD3GSkT5j0mpIqBXLzmbYNYbAO7ucnmvXsbpV17dvHkTANCjRw+NdUePHs3XY7m7u6NLly7YtWsXTpw4gYMHD6JTp06oUKFCvuzf3t5eY5ly1pnMd8aUlHcPjxw5ApHldq4QAkeOHFFrl5m2a6Nc1qBBA73aP3/+HBcuXICjoyMqVaqksf5V1KtXDwBw/PhxjXUnTpzQez9CCKxcuRIA4Ofnh/fff1/j9eabb6oeLwAALy8vODo64uzZs3j27Fm2+2/SpAkAqA3b1kU5vF1boKPtMYCcKP/2u3TpojE7kbZ/r9z0VWnkyJFISUnBqlWrsHz5cpibm+c4cxIRUWHHWCnvGCupY6zEWImIcodJqSKiVy/g9m0gOBhYu1a+h4cXviALADw8PAAAx44dU1u+du1a7NK3MEQujBw5Eqmpqejbty+EELl6Xjw8PBzff/894uPjNda9ePECS/67NZt52HSJEiUAAJGRkRrbVKhQAW3atMGlS5dUwYTS0qVLcfnyZbRt21ZjmloAmDFjhtodp9jYWMycORMKhQK+vr4a7Q8cOKBWSwAAZs2ahZiYGAwZMiTXQ/Jz8u677wIApk+fjsTERNXyhw8fqq6TPg4fPoybN2+idevWCAwMxPLlyzVeymunnAbZwsICI0eORGxsLD755BONIDc2NhbPnz8HADRu3BiNGzfGkSNHVHeFM8scVHl5ecHBwQHbt2/H06dPVcsfPXqEmTNn6n1OSrr+9i9duoQ5c+ZotM9NX5W6deuGsmXLYtGiRTh8+DC6dOmCsmXL5rqvRESFDWOlvGOslIGxEmMlIsod1pQqQszNAR8fY/dCtxs3biAgIEDn+okTJ8LGxgaDBw/GvHnzMGbMGAQHB8PDwwN///03Dh48iF69emHz5s352q/OnTvDw8MDERERcHV1Rbdu3fTeNjY2FmPGjMEXX3yBli1bonbt2rC1tcW9e/ewc+dOREdHo2HDhhgzZoxqm+bNm8PW1haLFy/Gs2fPUKpUKQDAlClTAAA//fQTWrZsieHDh2PHjh2oWbMmLl26hO3bt6NUqVL46aeftPalWrVqqF27Nnr37g0A2LRpE+7evYtx48ahUaNGGu27du2Kbt26oU+fPvD09MSpU6cQHByMypUrY/r06XpfA321b98egwYNwtq1a1GnTh307NkTSUlJ2LBhA5o2bYodO3boFdwpg6fs7lh5eXnhzTffxIkTJ3D69Gk0bdoU06dPx6lTp/Drr7/i1KlTeOutt2BtbY1bt25hz549OHbsmOqu6po1a+Dj44MRI0bg119/RfPmzfHy5UtcunQJoaGhiI6OBgBYWVlhzJgxmD17Nt544w306NED8fHx2LFjB7y9vVV38/TVpEkTNGnSBBs2bMCDBw/QrFkz3LlzB9u3b0eXLl2wceNGjW307auShYUF3n//fdXjEizaSURFCWOlvGGsxFiJsRIR5ZlhJ/srevSZcrKoTw2qzzTHAMSzZ89U21y4cEF07NhRFC9eXDg4OAhvb29x4MABrVME65pONjNt0/RmNmXKFAFATJw4MVfn9vLlS7Fp0yYxYsQIUa9ePeHi4iLMzc1F8eLFRcuWLcXChQu1/rvv3LlTNG7cWNja2qrOP7Pbt2+LoUOHCjc3N2FhYSHc3NzE0KFDxe3btzX2pZzmODExUUyYMEGUL19eWFlZCS8vL/Htt99qTJec+Rpu3bpV1Y+SJUsKPz8/8eDBA41jZDfNcXBwsEZ7XVM5p6SkiBkzZoiKFSsKKysrUalSJTF79mzVdL05TXcdExMjbG1tRbFixUR8fHy2bZctW6YxDfLLly/F/PnzRf369YWtra2wt7cXNWvWFOPHj1f7+xNCiIcPH4pPPvlEVKpUSVhZWYkSJUqIpk2bioULF6q1S0tLEwEBAarrXq1aNbFkyRJx69YtndMcZ/e3+PjxYzFs2DBRtmxZYWNjI+rUqSN++OEHnfvLTV+Vbty4IQCIcuXKaUzDnZOi/nlmbJzmmAobff9mi/pnC2MlxkpKjJUKd6xU1D/LTAFjJdPDpFQBY1Lq9dClSxehUCjE9evXjd2VXFMGWvrSFQQZkzIo+vHHH43dlSLhjz/+EADEV199lett+XlmXAy0qLBhUur1wVjJuBgrGVZeYyV+lhkfYyXTw5pSRDkICwvDrl270KFDB1SpUsXY3XmtPXz4UKMo6b179zBz5kyYm5uja9euRupZ0SGEwIIFC2BhYcHh6EREpBfGSobDWMn4GCsR5S/WlCLSYe3atbh69SpWr14NAPD39zdyj15/c+fOxc6dO9GqVSuULl0ad+7cwZ9//on4+HgEBARoLUpK+ePixYv4888/ceLECZw6dQojR47k9SYiomwxVjI8xkrGw1iJqGAwKUWkw9KlS3H06FF4eHhgxYoVePPNN43dpdde586dERYWhp07d+LZs2ewsbFB3bp18dFHH2HQoEHG7t5r7fz585g8eTKcnJwwePBgzJ8/39hdIiIiE8dYyfAYKxkPYyWigqEQWcd/Ur66e/cuypcvj8jISLi7u2tt8/LlS4SHh6NixYqwsbExcA+JiPIPP8+MS5/vHCJTou/fLD9biOh1wM8y42OsZHpYU4qIiIiIiIiIiAyOSSkiIiIiIiIiIjI4JqWIiIiIiIiIiMjgmJQiIiIiIiIiIiKDY1KKiIiIiIiIiEib334DRo4EGjUCrK0BhQIICsrdPo4dA8aPBxo2BEqWBGxsgOrVgS+/BGJidG939izw9tuAszNQrBjQrBmwYYPu9g8eAO+/D7i5yWN4eQGzZgEpKbnrrwFZGLsDREREREREREQmacoUICICcHGRyZ6IiNzvo08fICoKaNkSGDJEJrZCQoCvvwY2bgROnADKlFHfJjgY6NRJJpcGDAAcHIBNm4D+/YHISJnkyuzhQ6BpU+DuXeCdd4CqVYHDh2X/z5wBtm6VxzUxHClFRERERERERKTN8uXA7dvAkyfAhx/mbR+ffQbcuSMTUYsWAQsXAufPA6NGAbduAdOnq7dPTQWGDwfMzIAjR4ClS4EFC4C//waqVQMmT9ZMjn35pUxW/fijTF7NnSuTXQMGANu3A+vW5a3vBYxJKSIiIiIiIiIibdq3Bzw8Xm0fX34JlC2rvkyhAL76Sv58+LD6ukOHgJs3gUGDgPr1M5Y7OcmEVHIysGpVxvL4eGD9eqBSJfmoYeZjzJ0rf1627NXOoYAwKUVEREREREREZGiWlvLdIktlpZAQ+d6xo+Y2nTrJ98yJrJMngaQkoEMHzUf0PDxkbanjx4G0tHzpdn5iUoooCx8fHyhM6FnbgIAAKBQKhCg/mIiI8lN+FO8EgPR04LvvgDp1AFtboFQpYOBAOSRdH6NGyWMrFLImAhGZLMZKRFTYxcfHIy4uTvVKSkoyTkdWrpTvWZNP16/L96pVNbdxdQXs7TPa5NReuTw5OW/1sAoYk1JkUoKDg9G/f3+UL18e1tbWKFGiBFq2bIlFixbh5cuX+XKM1zVw8fPzg0Kh0PsVlJf/6czHfp46dUpj3f3791GnTh0oFAp8+eWXudrvkSNHVOf2xx9/5Fd3iV5/U6bIOgUREbJ4Z16NHAmMHQsIId87dwY2bwYaN1YPmrTZvx/4+Wc5qwwRZYuxUt4xVmKsRKRUs2ZNODk5qV5z5swxfCcuXACmTQNKlwYmTFBfFxsr352ctG/r6JjRRt/2mduZEM6+RyYhNTUVH3/8MZYuXYpixYrhrbfeQpUqVRAbG4t9+/Zh3Lhx+Pnnn7Fz505UqVKlQPuyevVqvHjxokCPURB69uwJT09PtWUhISE4fPgwevTogfqZn0UGNH43tps3b6JDhw4IDw/H119/jS+++CJX269YsQIAoFAosHLlSvTt27cgukn0+lm+XN498/CQNQcmTcr9PoKD5X5at5YJJisruXzQIDmN8ejRwN692reNjQWGDZOz0jx5ollTgYgAMFbKD4yVGCsRKYWFhaFcuXKq362trQ3bgVu3gC5d5ON069bJmf2KKCalyCRMmjQJS5cuRePGjbFlyxa1D4i0tDRMnz4d06dPR+fOnfHXX3/BUZnpLQAVKlQosH0XpJ49e6Jnz55qywICAnD48GH07NkTfn5+RumXPv755x906tQJT548wfLly/H+++/navu4uDhs3LgRdevWRZkyZbBv3z5ERkaifPnyBdRjotdI+/avvg9l4cwZMzISUgDw1luAjw+wb5+ccUbb5+snnwCJicAPPwD9+r16X4heU4yVXh1jJcZKREoODg4F+jmZrfBwoE0bICpKzpLXpo1mG+WIJ10jm+LigOLFc9c+czsTwsf3yOiuXbuGhQsXokSJEtixY4dakAUA5ubmmDZtGgYNGoSbN29i/vz5aus9PT3h6emJmJgYjBw5Eq6urrCxsUGDBg3w+++/q7X18fHBtGnTAABt2rRRDWHOfNdMW52EoKAg1TDuHTt2oGnTprCzs0O5cuXw1VdfIT09HQCwatUq1KtXD7a2tqhQoQK++eYbjfO9f/8+/P390axZM5QuXRrW1tbw9PTERx99hMePH+f5OuZWYGAgmjZtCnt7e9jb26Np06Zah6mHhIRAoVAgICAAx44dg4+PDxwcHODs7IzevXvjxo0br9SP48ePw9vbG8+ePcMff/yR6yALAH7//Xe8ePECQ4YMwZAhQ5Cenp7tkPvHjx9j/Pjx8PLygq2tLUqUKIGmTZtq/G0BwN9//413330X7u7usLa2hpubGzp37owdO3ao2mT3mEPmvx2l27dvQ6FQwM/PD5cvX8Y777yDkiVLQqFQ4Pbt2wCALVu2YODAgahSpQrs7Ozg5OSEVq1aYdOmTTrPK6e+Ll++HAqFAl9//bXW7Q8dOgSFQoGRmWfsINJHSIh89K5FC8112opxKu3YIWeO+e47OXSdiLRirMRYibESYyV6Tdy6JW/YPXgAbNgAdO2qvZ2yNpS2EggPHwLPn6vXj8quvXK5lZX2G4RGxpFShURCcoLOdeZm5rCxsNGrrZnCDLaWtnlq+yLlBYQQGu2KWb1aDZBVq1YhPT0dI0aMQJkyZXS2++qrr7B27VqsXLkS06dPV1uXnJyM9u3b4/nz5xg8eDASEhKwYcMGDBo0CFFRURgzZgwAqO6AHT58GL6+vqoAy9nZWa++btmyBfv27UPPnj3RokUL7Ny5EzNnzoQQAk5OTpg5cyZ69OgBHx8fbNq0CRMmTECZMmUwZMgQ1T6OHDmCBQsWoF27dmjatCksLS0RGhqKn376CXv37sVff/0FpwLOYI8dOxbfffcdypUrpwpsNm3ahKFDhyI0NBRLlizR2ObUqVOYM2cOOnfujDFjxuDSpUvYsmULjh49ilOnTqFSpUq57sfu3bvRu3dvmJubY9euXWjbtm2ezmfFihUwNzfHu+++C0dHR4waNQqBgYGYMmWKRtB89epVtGnTBg8ePEDLli3Rs2dPJCQk4NKlS5g9ezY+//xzVdtNmzZh0KBBEEKgW7du8PLywuPHj3H69GmsWLEC3bp1y1N/lW7cuIFmzZqhTp068PPzQ3R0NKz+G2UyadIkWFlZoWXLlnBzc8OTJ0+wfft29OnTB99++63qbzo3fR04cCDGjx+PFStWYELW59YBLPtvtMvw4cNf6bzI+JTFO5Wsra0Lblh6QoIMrGrXBszNNdfrCpKio4Hhw4GePWVBdKJX8DrHSQBjJcZKjJUYK9Fr4dYtOSrqwQNg/XqgRw/dbb29gTlz5GjzAQPU1ylLInh7Zyxr1kwmnfbvl/U9M/93HREBXL0qj511lj9TIKhARUZGCgAiMjJSZ5vExEQRFhYmEhMTdbZBAHS+3l7ztlpbu1l2Ott6B3qrtXX52kVn20ZLG6m19VjkobXdq/Lx8REAxP79+3NsW7ZsWQFA3LlzJ6NfHh4CgGjdurVISkpSLY+MjBQuLi7C2tpa3L17V7Xc399fABDBwcFaj+Ht7S2y/qcRGBgoAAhLS0tx5swZ1fK4uDhRunRpYWdnJ1xdXcXNmzdV6+7cuSOsrKxEnTp11Pb16NEjER8fr3HcVatWCQBi5syZastz6m92lNsGBgaqlh0+fFgAEDVq1BAxMTGq5U+fPhXVqlUTAMSRI0dUy4ODgwUAAUD8/PPPavv/+eefBQDRtWtXvfvk6+srAIhPP/1UWFpaipIlS6pd09z6559/BADRqVMn1bIhQ4YIAOLAgQMa7Rs1aiQAiKVLl2qsy/zf6cOHD0WxYsVEsWLFxF9//ZVt2+z+jZR/O5n/DcLDw1XXdOrUqVrPK/PfklJ8fLyoU6eOcHJyEgkJCXnq66hRowQAERISotYmOjpaWFtbi/r162vtj770+TyjgqP8zsn68vf3128Hc+YIAQiR6e81R/fuyW1atNC+ft8+uX7sWPXl/foJUby4EA8eZCzz9pZtMy+j15o+cZIQOX+2vM5xkhCMlZQYK+UNYyXTiZUYJxmfvt87OuUUKz15IsTly/I9s1u3hKhQQQgLCyE2bcr5OCkpQlSqJIS1tRChoRnLY2KEqFZNCCsrIcLD1bcZMkT27aefMpalpwsxcKBcvnatHidoeHx8j4zu4X9Tf+vzTLuyzYMHDzTWzZ49W3XnBADc3d3xySefICkpCevWrcuXvr733nto3Lix6ncHBwd07doVL168wKhRo9TugJUvXx4tW7ZEWFgYUlNTVctLly4Ne3t7jX0PHjwYjo6OOHDgQL70VZdVq1YBkMOoM99lLF68OPz9/QFA63DuatWqadwVGj58OKpWrYqdO3fiyZMnuerH4sWLkZKSgjVr1qhd09xSFu3MfIdV+bNyndKZM2dw7tw5tG7dWusdLnd3d9XPq1atQkJCAsaPH48GDRpk2zavXF1d8b///U/rOm13U+3t7eHn54fY2FicPXs2T3398MMPAcjh6Zn9+uuvSEpK4p2/10RYWBhiY2NVr0l5KV5ekNavl0PWlyyR0xoTUbYYK0mMlfKGsRJjJXpFy5cDfn7ypZy5MvOyzH8r338P1Kgh3zNr00bW12zUCPjnHyAgQPOVmYWF3G96upxIZsQIYPx4oF494No1YPZsIMvEDZg7FyhfHvjoIzmBzMSJwJtvAr//DnTrpjniykSY4Ngt0ub5pOc615mbqT8u8fhz3c/amynU85C3P7mtd9uwj8O0Dks3BRYWFmjevLnG8latWgEAQkND8+U42mZhcftvCnVd69LS0vDo0SO1+g+bN2/GL7/8gr/++gvPnj1DWlqaat39+/fzpa+6KK+Fj4+Pxro2/xXZu3Dhgsa6Fi1awMxM/W/CzMwMLVq0wPXr1/H333+jffv22Lp1q8b2Pj4+Gsfr0KED9u/fj1GjRiE4OBgeHh65PpekpCT89ttvcHBwwDvvvKN2HuXLl8eWLVvw7NkzFP+vCOCZM2cAAB07dsxx37lpm1f16tVT+5+DzB4/foy5c+di9+7diIiIQGJiotr6zH8nuelr3bp10axZM2zcuBHfffed6nGMFStWwM7ODu+++24ez4ZMiUGLd+a2sObTp8DHH8sZZwYPLvj+UZHAOClnjJX0x1iJsRJjJVJz7JisgZnZ8ePypfTBB9nvIyJCvp86JV/aZE1MtWkjj+3vL2/opaQAdeoA8+YB/ftrbu/mBpw+DUyZAuzcKWt3enjIiWgmTFB/pM+EMClVSOSmHkFBtbWztNO7bW64urriypUriIyMhJeXV7ZtIyMjAWQEN0ouLi4aQQAAVd2FWF3/s5RL2v4nz+K/53KzW5eSkqJatmDBAnz++ecoVaoUOnbsCHd3d9jaypoUixcvRlJSUr70VZe4uDiYmZmhVKlSGuvKlCkDhUKhVosm8zptsl7jrVu3qu4wZpY10Jo+fToaNmyIuXPnwtvbG8HBwahYsWKuzmXr1q2Ijo7G0KFDVdcQkAHgu+++i7lz52Lt2rX4+OOP1fqYtUCsNrlpm1e6runTp0/RuHFj3LlzBy1atED79u3h7OwMc3NzXLhwAdu2bVP7O8ltX0eOHImhQ4fit99+w+jRo3H69GlcvHgRvr6+BV6jg15DxYrJICg8XE5rnLWulLKWlLK21J07sp7Uzp26gyPlZ3xoKGBiU7KTaXqd4ySAsRJjJcZKWTFWIoMKCpIvfWgb9QTIOk950aQJsHu3/u3d3IAsIyBNHZNSZHRvvvkmQkJCcPDgQbTPZmryK1eu4P79+yhXrpzG8PWoqCikp6drBFuPHj0CAJP58khNTcWMGTPg5uaGCxcuoHSm2aaEEDpn+shPjo6OSE9Px5MnT9SOD8g7TkIIrUGj8lrqWq68xkFBQdnO5pLZnDlzYG5ujlmzZsHHxwfBwcG5KgKqHHIeGBiIwMBAnW2UgZbyTte9e/dy3Hfmtp5Zh8Zmofy7y/zogVJ2QX7WwqJKK1aswJ07dzBjxgxMmTJFbd3cuXOxbdu2PPcVAPr374/PPvsMy5cvx+jRo1XD0zkcnfLM2xtYt07eMWzdWn2dshincnnJkoCumaN27pQzygwaBNjayrZExFjpP4yVGCspMVYien2wphQZ3ZAhQ2BmZoZly5Zl+6z9rFmzAADDhg3TWJeamoqTJ09qLD969CgAqD07bv7fXfzMw8ANJSoqCrGxsWjevLlGkHPu3DmNYccFQXkttE3Jq1ymbXj98ePHVdM5K6Wnp+PEiRNQKBSoV69envozc+ZMTJ06FXfu3IG3t7fe0yZHRETg4MGDKFOmDN5//32tr4oVKyI0NFQ1DL9JkyYAgH379uW4/9y0VQ551xbA5eVxiJs3bwIAemiZkUP5N51ZbvoKALa2thgyZAj+/vtvBAcHY/369ahRowZatGiR675SERMVBVy5It8zGzFCvn/1FZCcnLF8924gJATo2FEOHwdkrYPly7W/lCNAFiyQv+tRP4eoKGCsJDFWYqykxFiJ6PXBpBQZnZeXFz755BNER0ejW7duGoU509PTMWPGDPz222+oXLmy2jS0mU2ePBnJmf5n6O7du1iyZAmsra0xIFNRtxIlSgDIGN5uSKVLl4atrS3++usvvHjxQrX82bNnGtPWFhRfX18AwLRp09SGnsfGxmLatGlqbTK7du2aahpcpWXLluHatWvo0qWL1iHu+po2bRqmTZuGu3fvwtvbG9euXctxm8DAQKSnp2PkyJFYvny51tfEiRMBZNwlbNy4MRo3bowjR45onAugHij5+vrC3t4eCxYs0Fo3InNbZfHR1atXqwWjJ0+exJo1a/S7CJkoa0YcO3ZMbfnatWuxa9cujfa56avSyJEjAciCtPHx8bzzV5TlV/HODz4AjhwB3ngD+PJLYMgQoGdPoEQJ4LvvDHIqRK8rxkqMlRgrqWOsRPT64ON7ZBK+/vprxMbGYuXKlahatSq6dOmCypUrIy4uDvv27cP169dRtWpV7Nq1S+twaTc3NyQkJKBu3bro1q0bEhISsGHDBkRHR+Pbb79Ve368TZs2UCgUmDx5Mi5dugQnJyc4Oztj9OjRBX6eZmZm+Oijj7BgwQLUq1cP3bp1Q1xcHHbv3g0PDw+ULVu2wPvQunVrjBkzBt999x1q166N3r17QwiBTZs24e7duxg7dixaZ338BkCnTp0wduxY7Nq1C7Vq1cKlS5ewY8cOuLi4YMmSJa/cr6lTp8LCwgL/+9//VMPTddXNSE9PR2BgIBQKBfz8/HTus3///vj000+xZs0azJ8/HzY2NlizZg18fHwwYsQI/Prrr2jevDlevnyJS5cuITQ0FNHR0QBkULx69WoMGDAATZo0Qffu3eHl5YWoqCicPn0anp6e2Lp1KwCgWbNmaNGiBQ4dOoTmzZujdevWiIiIwLZt29CtWzds2bIlV9di8ODBmDdvHsaMGaMqbPr333/j4MGD6NWrFzZv3qzWPjd9VapZsyZatWqFo0ePwtraWm1GHipi8qN4JwD88ossvrl0qZxVz94eeOcdYNYsoHLl/O0zURHEWImxEmOlDIyViF4jggpUZGSkACAiIyN1tklMTBRhYWEiMTHRgD0zTfv37xd9+/YVZcuWFZaWlsLZ2Vk0b95cLFiwQLx48ULrNh4eHsLDw0M8ffpUjBgxQpQpU0ZYW1uLevXqibVr12rdJigoSNSpU0dYW1sLAMLDw0O1ztvbW2T9TyMwMFAAEIGBgRr78vf3FwBEcHCwxjpfX18BQISHh6uWJScni1mzZomqVasKa2trUaFCBTF+/HgRHx+vOhd9958T5bba+r1y5UrRuHFjYWdnJ+zs7ETjxo3FypUrNdoFBwcLAMLf318cPXpUeHt7i2LFiglHR0fxzjvviOvXr+eqT8prcvLkSa3r582bJwAIV1dXERYWprXN3r17BQDh7e2d4/HeffddAUCsWbNGtezhw4fik08+EZUqVRJWVlaiRIkSomnTpmLhwoUa24eGhop+/fqJMmXKCEtLS+Hm5ibeeust8eeff6q1i4qKEkOGDBElSpQQtra2olmzZmLv3r1a/3bCw8MFAOHr66uz3xcuXBAdO3YUxYsXFw4ODsLb21scOHAg279FffuqtHz5cgFADBgwIPuLmAv8PDMufb5ziEyJvn+z/GzJwFiJsRJjJakwxkr8LDM+xkqmRyGECc9d+xq4e/cuypcvj8jISLi7u2tt8/LlS4SHh6NixYqwsbExcA8LP2Wxwtu3bxu1H6+rkJAQtGnTBv7+/gjQNpMEFVqjR4/GDz/8gIMHD6Jt27b5sk9+nhmXPt85RKZE379Zfra8GsZKBYux0usrv2MlfpYZH2Ml08OaUkRERdCTJ0+watUqeHl5oU2bNsbuDhEREZFJYaxEZBisKUVEVITs3LkTf/31FzZu3Ijnz58jICBA53TLREREREUNYyUiw2JSioioCPnjjz+watUqlC1bFrNnz1abbYmIiIioqGOsRGRYTEpRocf6CAXLx8cHLD33+ggKCkJQUJCxu0FERAbEWKlgMVZ6vTBWIjIs1pQiIiIiIiIiIiKDY1KKiIiIiIiIiIgMjkkpIiIiIiIiIiIyOCaliIiIiIiIiIjI4JiUIiIiIiIiIiIig2NSioiIiIiIiIiIDI5JKSIiIiIiIiIiMjgmpYiIiIiIiIiIyOCYlCIiIiIiIiIiIoNjUqqoOXAAqF9fvpNBBAUFQaFQICgoyNhdKRR4vYiIyKgYKxkcv/tzh9eLiF4nTEoVJUIAX30F/P23fBfC2D1SSUhIwOzZs/HGG2/A3t4e1tbWcHd3R6tWrTBp0iTcvHnT2F0sMhQKhdrLwsICZcqUQdeuXXEgHwL027dvQ6FQwM/P79U7S0RUhJ09C7z9NuDsDBQrBjRrBmzYoP/2QUGAQqH7FRKi3v7ePWDxYqBjR6BCBcDKCnB1BXr3Bk6fzr/zMirGSqQHxkpERPnHwtgdIAPatw84dQr47DNg0SL5e6dOxu4V4uPj0bJlS/zzzz+oUqUK3nvvPZQsWRJRUVE4c+YM5s6di8qVK6Ny5crG7mqRUbJkSYwePRoA8PLlS1y6dAk7d+7Ezp07sXbtWgwcOLDAjv3OO++gWbNmcHNzK7BjEBEVdsHB8ivcxgYYMABwcAA2bQL69wciI4Hx4/XfV48ecmBQVp6e6r9/9x0wbx5QubJMTJUqBVy/DmzdKl9r18rjF2qMlUhPjJWIiPIHk1JFhRBAQIC8jbpgAXDypPy9Y0d5O9SIFi9ejH/++QcffPABli5dCkWW/oSHhyMpKclIvSuaXFxcEBAQoLZs3bp1GDhwICZNmlSggZaTkxOcnJwKbP9ERIVdaiowfDhgZgYcOZKRUJo6FWjSBJg8GejTB/Dw0G9/PXsC+gzIaNJEjp7y9lZffvQo0K4dMGqU3Je1td6nYloYK1EuMFYiIsoffHyvqFDe+QsIkIFVQID8fd8+Y/cMJ0+eBAB8/PHHGkEWAFSsWBHVq1dXW+bp6QlPT0/ExMRg5MiRcHV1hY2NDRo0aIDff/9d63GEEFi5ciVatGgBR0dH2NnZoVGjRli5cmW+tH/69Ck+/PBDlClTBnZ2dmjcuDG2bNmSm0sBIOch2wqFAj4+PmrLfHx8oFAo8PLlS0ycOBEVKlSAjY0NatSoge+++w4iHx4/6N+/P4oVK4aIiAhERUWprduyZQsGDhyIKlWqwM7ODk5OTmjVqhU2bdqk1i4oKAgVK1YEAKxatUpt6HvIf8+JZFcn4fjx4+jSpQtKlCgBGxsbVK9eHf7+/njx4sUrnx8RUWFx6BBw8yYwaJD6CCcnJ5mQSk4GVq3K/+P26qWZkAKAVq2ANm2AZ8+Aixfz/7gGw1iJsdIrYqxERJR7HClVWCQk6F5nbi7H7+tqK0TG7dNWreSyjh3lncCpU4EWLbTfATQzA2xtM35/8UJ7bYVixfQ/Dy1KliwJALh27Rrqa3t+QIfk5GS0b98ez58/x+DBg5GQkIANGzZg0KBBiIqKwpgxY1RthRB499138fvvv6Nq1aoYNGgQrKyssH//frz//vsICwvD/Pnz89z+xYsX8PHxwcWLF9G8eXN4e3sjMjIS/fv3R8eOHV/p+uRGv379EBoait69ewMANm3ahLFjx+L27dtYsGBBvh3HwkL9o2PSpEmwsrJCy5Yt4ebmhidPnmD79u3o06cPvv32W9W/Rf369fHJJ59gyZIlqFevHnr27Knah2fW50Sy+OOPPzBw4EBYW1ujf//+KF26NPbt24fp06dj7969CAkJgU3m/w6IiF5TylpP2r5elE+aHT6s//5CQ4HoaDkCy9MTaN8e+O+rWW+WlvLdwliR5avESYB6rKS8sB07yt91xUoGipMAxkr5ibESYyUiMjGCClRkZKQAICIjI3W2SUxMFGFhYSIxMVH3jmSYo/319tvqbe3sdLf19s5ot2dP9vtt1Eh9vx4e2tu9om3btgkAwsHBQYwfP17s3btXREVFZbuNh4eHACBat24tkpKSVMsjIyOFi4uLsLa2Fnfv3lUtX7p0qQAghg4dKpKTk1XLk5KSRLdu3QQAce7cuTy39/f3FwDE8OHD1fq5Z88eAUAAEIGBgXpdj/DwcAFA+Pr6al0PQHhn/ncUQnh7ewsAwsvLS8TExKiWx8TECC8vL6FQKMTZs2f1Or5yP1mtXbtWABC1atXSWHfz5k2NZfHx8aJOnTrCyclJJCQk6H1+gYGBGtcrNjZWODk5CWtra/H333+rlqelpYn+/fsLAGL69Ol6nR8VLL0+z6jA6POdQ4Vfnz7y6zfT15Aae3shypfPeT+Bgdq/1m1thZg7V//+REQIYW0thJubEKmp2bd9+fKliI2NVb3CwsL0+pvN8bMlv+KkOnXU2zo6Gj1OEoKxUlaMlRgrFVaMk4yPsZLp4eN7RVnHjka8pZmhe/fuWLBgAYQQWLBgATp16gQXFxdUqVIFo0ePxvXr13VuO3v2bFhZWal+d3d3xyeffIKkpCSsW7dOtfz7779HsWLF8MMPP8BSeTsXgJWVFWbNmgUAakPZc9t+9erVsLKywvTp09X616lTJ7Rr1y63lyTPvvrqK7UaA05OTpgyZQqEEFiVi2c5oqKiEBAQgICAAEycOBHdunXDu+++C3t7e/z0008a7StVqqSxzN7eHn5+foiNjcXZs2fzdkL/2bZtG2JjYzFs2DDUrVtXtdzMzAxff/01LCwsOC0yERUZsbHyXVdJGUfHjDbZqVhRFi+/dk0O8rl7F1i9GihRApg4Ua7LSUoKMHgwkJQki6Cbm2fffs6cOap6OE5OTqhZs2bOBzGk4sXVf88UAxgTY6X8w1iJiMi0GD8jQfp5/lz3uqwR4OPHGT8fOCCrjm7dKsfjm2XKQyoUwMaN6uszM8uSswwLK7CpkceNG4fhw4djz549OHHiBM6dO4fTp0/jhx9+wIoVK7B+/Xp0795dbRsLCws0b95cY1+t/ntEMTQ0FIAcLn7x4kWULVsW8+bN02ifkpICALhy5Uqe2sfFxSE8PBw1a9aEq6ur1v4cPHhQbdnixYsRExOjtszPzy/HYdk5UZ67tmXK66GP6OhoTJs2TW2Zvb099u/fj2bNmmm0f/z4MebOnYvdu3cjIiICiYmJauvv37+v97G1UfY9a30IAKhQoQIqVaqEa9euIT4+Hg4ODq90LCKiosLbW71GVLlyMsH0xhtAo0aypNKoUbrvX6WnywLpR47IwuuDB+d8zEmTJmHcuHGq3+/du5c/iam8xkmAeqyU9TGyiAjNWErJgHESwFgJYKyUHcZKRFRYMSlVWOSmHoGyrRDA3LmydlT37trrRnXvLtfPnau7jZKdXe76nEsODg7o27cv+vbtCwCIjY3F5MmT8eOPP+L999/HvXv31O70ubi4wCxrQAigTJkyqu0B4NmzZxBC4N69exrBQ2YJ/9WYyG37uLg4AEDp0qW1tlP2J7PFixcjIiJCbZmPj88rB1rajpX1eujDy8tLFUjGxMRg69atGDVqFN555x2cO3cO5cqVU7V9+vQpGjdujDt37qBFixZo3749nJ2dYW5ujgsXLmDbtm2vPCOQ8hprOz8AcHNzw7Vr1xAXF8dAi4hee8pBHro+1uPiNAf85EatWkDLljIXc/kyUKeOZpv0dGDYMGDtWuC994Cff9Zv39bW1rDOND2f8vP9leUlTgJyjpWKFdM/VirgOAlgrMRYSTfGSkRUWDEp9TpTziKzZ4/uAEo5u0znzrK9skKqCXBycsL333+PnTt3IiIiAhcvXkTDhg1V66OiopCenq4RbD169Ei1PQA4OjoCABo2bIhz587leNy8tn+c9c5rlv5kdvv2bZ37U55PamqqxrqcgqVHjx6hQoUKWo+f16mDnZ2d4efnh7S0NHzwwQf4+OOPsXXrVtX6FStW4M6dO5gxYwamTJmitu3cuXOxbdu2PB03M+U11nYtAeDhw4dq7YiIXmdVq8r369eBTF+LAICHD+WgoSZNXu0YLi7yXVtN8PR0YOhQ+ajfwIFAUJDmoKFCg7ESAMZKjJWIiIynsIYQlBMhZADVrJn26XkyU87EFxBQoMPO80KhUKCYjrufqampqimSMzt69CgAoEGDBgDkXcUaNWrg8uXLGsPAtclte0dHR1SsWBE3btxQfeFr64++nJ2dAchHGrLKaVi5tmNlvR55NWzYMLzxxhvYtm0bTpw4oVp+8+ZNAECPHj306o/5f49RpKWl6X1sZd+VUyFnFhkZiZs3b6JSpUq880dERYLykbt9+zTX7d2r3iYv0tIAZZ7Bw0N9XeaEVP/+wK+/5lxHymQxVmKslGUZYyUiIsNjUup1pbzzFxCQ/SN5QMYdwFOntEe4BeyXX37RWdxx69atuHz5MpydnVG7dm2N9ZMnT0ZycrLq97t372LJkiWwtrbGgAEDVMvHjh2LFy9eYPjw4aqh5JmFh4er3ZHLbfvBgwcjOTkZU6dOVWu3b98+jRoJOXF0dISXlxeOHTuGGzduqJbHx8dj0qRJ2W47Y8YMtTuEsbGxmDlzJhQKBXx9fXPVj6wUCgX8/f0ByCKhSh7//R/LsWPH1NqvXbsWu3bt0thP8eLFoVAoEBkZqfexe/ToAScnJwQGBuLSpUuq5UIIfPnll0hNTYWfn19uToeIqNBq1w6oVEk+OnfhQsby2Fhg9mzAygoYMiRj+YMHwJUrmo/7nT+vue+0NFnk/MYNoE0bwM0tY53ykb3Vq4G+fYHffivECSmAsRJjJQCMlYiIjM2kH987exbw9wdOnJCzu9SpA4wbB/Trp/8+Ll8GZs4EDh4Enj0DXF1lrUp/fzm7TE5Gjcqok/Dggdze5Cnv/FWuLMff//VXztu4uMj2AQHybmBOwVk+2r17Nz788ENUqVIFLVq0QNmyZZGQkIDQ0FAcPXoUZmZm+PHHH9VqUADy2fiEhATUrVsX3bp1Q0JCAjZs2IDo6Gh8++23as/yjxw5EqdOncKqVatw/PhxtG/fHmXLlsWjR49w5coVnD59GmvXrlXVKcht+wkTJmDz5s1YtmwZLl26hNatWyMyMhIbNmxAly5dsHPnzlxdk/Hjx2PEiBFo3rw5+vbti/T0dOzevRuNGzfOdrtq1aqhdu3a6N27NwBg06ZNuHv3LsaNG4dGjRrlqg/adO/eHQ0bNsShQ4dw+PBheHt7Y/DgwZg3bx7GjBmD4OBgeHh44O+//8bBgwfRq1cvbN68WW0f9vb2aNy4MY4cOYLBgwejatWqMDMzw+DBg1VBW1aOjo5YtmwZBg4ciKZNm6J///4oVaoUDhw4gPPnz6NJkyb44osvXvn8iIgKAwsLYPly+RRZ69bAgAGAgwOwaZOsyz1/PpC57M6kScCqVUBgoCxMrtSoEVC3rnyVKwc8fQocPixn43N3l8fIbPp0uR97e6BaNRlfZdWzJ1C/fv6fc75jrMRYibESEZFpECbq0CEhLC2FcHAQYvhwIcaNE8LDQwhAiPnz9dvHyZNCFCsmhJmZEO+8I8TnnwvRvr3cR7VqQkRFZb/9vn2ybbFi8v3Bg9yfR2RkpAAgIiMjdbZJTEwUYWFhIjExMfcH0OblSyHc3WWnc/sqX15ub0BXrlwRX3/9tejQoYOoWLGisLGxETY2NqJy5crC19dXnDt3TmMbDw8P4eHhIZ4+fSpGjBghypQpI6ytrUW9evXE2rVrdR5r/fr1on379qJ48eLC0tJSlCtXTvj4+IgFCxaIJ0+evFL76OhoMWLECFGqVClhY2MjGjZsKDZv3iwCAwMFABEYGJir6/LDDz+IqlWrCktLS1GhQgUxdepUkZycLAAIb29vtbbe3t4CgEhMTBQTJkwQ5cuXF1ZWVsLLy0t8++23Ij09Xe/jAhBeXl461+/YsUMAEK1atVItu3DhgujYsaMoXry4cHBwEN7e3uLAgQM6z/3q1avi7bffFs7OzkKhUAgAIjg4WAghsr1eR44cEW+99ZZwdnYWVlZWolq1auKrr74Sz58/1/v8qGDl++cZ5Yo+3zn0+jh9WojOnYVwdBTC1laIJk2EWLdOs52vr/yKz/qxOn68EC1aCFGmjIy5ihUTol49IaZMEeLpU937ye6Vy686vf9mGSsxVtKGsZL6NkIwVjJ1jJOMj7GS6VEIYWIPxgNITQWqVwfu3pWjpJV33GJjZeHO27flXTwdNwpU6tQB/v0X2LZNTpai9M03wIQJwMiRumeLiY0FateW5QOePJF3DvMyUuru3bsoX748IiMj4e7urrXNy5cvER4ejooVK8LGxiZ3B9AlMlJ2PLdKl5a3R02c8q5bdkUwixIfHx8cPnwYJvifMxUxBfJ5RnrT5zuHyJTo+zfLWCn3GCupY6xEpoBxkvExVjI9Jvn43qFDwM2bspBm5iHgTk7A5Mly6PmqVUCWR9LV3LwpE1KNG6snpABg/Hhg3jxZnHPBAu2zCH/yCZCYCPzwQ+4eFzQZ5cvLFxERERFpYqxERERkdCZZ6Fw5aYS2iVCUs/AePpz9PpQTe1SsqLnOzAyoUAF48UKOxMpqxw6Z9PruO3kzjIiIiIiIiIiI8pdJJqWuX5fvVatqrnN1lQU2lW10cXGR7+HhmuvS04E7d+TP166pr4uOBoYPl4U6Bw7MVbcBAElJSYiLi1O94uPjc78TIiIiIiIiIqLXnEkmpZSztDo5aV/v6Kg5rXFW1arJ6ZLPngWyTuaxeLFMPgFATIz6uo8+ApKTgZ9+ym2vpTlz5sDJyUn1qlmzZt52RNm6ffs2ayRkEhISwhoJREREpMJYSR1jJSIi02SSSan8oFAAP/4IWFrKmlK9e8vi5p06yZpSderIdmaZrsD69cCGDcCSJbkvaK40adIkxMbGql5hYWGvfjJEREREREREZHi//SZnSWvUCLC2lsmGoKDc7ePxY2DOHKBPH1ljSKGQL12CgjLa6Hq1a6e+TUBA9u1N9EaFSRY6V46Q0jUaKi4OKF485/106gQcPQrMmCGLp+/cKWfU27IFOHgQuHgxo2bU06fAxx8DXboAgwfnve/W1tawtrbO1Ne4vO+MiIiIiIiIiIxnyhQgIkLWCHJzkz/nVliYnLVNoZB1iuzsZJFrXerXB/z9ta/buBG4dCmj4HZWvr7AfzOwqnF2zmWnDcMkk1LKWlLXrwMNG6qve/gQeP4caNJEv301bQr8+afm8sWL5XujRvL9zh35SN/OnboTlm5u8j00VH1WwPzCIcVEVNjxc4yIChI/Y4ioMONnWCG1fLlMUnh4AHPnApMm5X4fNWrI2doaNAAcHIDq1YGrV3W3r19fe9IhORn4/nvAwkImn7Tx8wN8fHLfRyMxyaSUt7cc2bZvHzBggPq6vXsz2uRVRARw7BhQs2bGY3wlSwLvv6+9/c6dMhk2aBBgayvb5idzc3MAQEpKCmxtbfN350REBpSSkgIg43ONiCg/MFYiotcB46RCqn37V99HmTLy9aq2bpWjaXr2zJ/9mQCTTEq1ayeLlK9dC4wdm5EgjI0FZs8GrKyAIUMy2j94INe5uakXR3/+HChWTH3kU2ysfDwvLU0mvpTKl5cJUG18fGRSasGCvNeayo6lpSWsra0RGxsLBwcHKLJ7tpSIyEQJIRAbGwtra2tYWloauztE9BphrEREhR3jJNMSHx+vVmonaxkek6VMWnzwge42R44Ap0/LAtpVq8qkmr29YfqXByaZlLKwkNe6UyegdWs5WsrBAdi0SY5ymj9f/RHJSZOAVauAwEA5Uk1p61b52GbbtkDZsrK22PbtwJMnss5U9+4GPrFsuLi44N69e7h79y6cnJxgaWnJgIuICgUhBFJSUhAbG4vnz5+jXLlyxu4SEb2GGCsRUWHEOMk01axZU+13f39/BAQEGKcz+oqIkMWx3d2Bzp11t8tai8rZWc7mlnlkjwkxyaQUALRpIx+x8/eXs+KlpMhH7ebNA/r3128fdeoA9erJxwCjouQoqmbNgHHj5P5NiaOjIwAgKioK9+7dM3JviIhyz9raGuXKlVN9nhER5SfGSkRUmDFOMi1hYWFqCcJCMUoqMBBIT5cjcbQ9AlqvHrBypXzUy81NPu7155/A1KlyG2dn0xqZ8x+TTUoBspj57t05twsK0j4jY716wI4dr96PkJBX34c+HB0d4ejoiJSUFKSlpRnmoERE+cDc3JxD0YmowDFWIqLCiHGS6XFwcChcCcL0dJmUUiiAYcO0t3nnHfXfPT2B0aNlkfUOHeQsgkxKkT4sLS35oUVERESkA2MlIiIqUg4cAO7ckQW4K1bM3bbt2gGVKwMXLwJxcYCJJePMjN0BIiIiIiIiIiLSQZ8C59lxcZHvL17kT3/yEZNSRERERERERESmKDoa2LYNKFFC8xE9fSQkAJcuAcWKZSSnTAiTUkREREREREREryoqCrhyRb7nl19/BZKTgffeA3QVZI+PB65d01yemAgMHy7X9+sHWJheBSfT6xERERERERERkSlYvhw4dkz+fPFixjLljGgtW2Y8Vvf998C0aYC/PxAQoL4fP7+Mnx880Fw2cSJQvbrm8VeskO/ZPboXHS23bdxYFjZ3dQUePZK1qO7eBerUAb75JudzNQImpYiIiIiIiIiItDl2DFi1Sn3Z8ePypaRPraes+8i6zM9PMyl15gzw779AkyYysaRLiRLARx/J9rt2Ac+eAba2MkE1dqychc/WNuc+GgGTUgUsPT0dAPBAmQklIiIqIMrvGuV3D5GpY5xERESGlKdYKShIvvQREKA5QkpJCP2PqdSkiX7bOTrKUVqFEJNSBSwyMhIA0KRJEyP3hIiIiorIyEhUqFDB2N0gyhHjJCIiMgbGSqZDIURe0nWkr6dPn6JkyZL4999/4eTkZOzumIT4+HjUrFkTYWFhcHBwMHZ3TAKviSZeE3W8Hpp4TTTFxsaidu3aiI6ORokSJYzdHaIcMU7SxM82TbwmmnhNNPGaaOI10cRYyfRwpFQBs/ivun358uXh6Oho5N6Yhri4OABAuXLleE3+w2uiiddEHa+HJl4TTcrrYGGCM6sQacM4SRM/2zTxmmjiNdHEa6KJ10QTYyXTY2bsDhARERERERERUdHDpBQRERERERERERkck1IFzNraGv7+/rC2tjZ2V0wGr4kmXhNNvCbqeD008Zpo4jWhwoZ/s5p4TTTxmmjiNdHEa6KJ10QTr4npYaFzIiIiIiIiIiIyOI6UIiIiIiIiIiIig2NSioiIiIiIiIiIDI5JKSIiIiIiIiIiMjgmpYiIiIiIiIiIyOCYlCIiIiIiIiIiIoNjUiqf3bt3D4sXL0bHjh1RoUIFWFlZwdXVFb1798bp06eN3T2jePnyJcaNG4fWrVujbNmysLGxgaurK1q0aIHAwECkpKQYu4smYd68eVAoFFAoFDh16pSxu2MUnp6eqmuQ9eXj42Ps7hnVli1b0KFDB5QsWRI2NjaoWLEiBg4ciMjISGN3zaCCgoJ0/o0oX+3atTN2Nw1OCIHNmzejTZs2cHNzg52dHby8vDBy5EjcunXL2N0jUmGcpIlxkv6KeqzEOEk3xkkS4yTtGCeZNoUQQhi7E6+TiRMnYt68eahcuTJ8fHxQqlQpXL9+HVu3boUQAmvXrkX//v2N3U2DioqKQvny5dGkSRNUq1YNpUqVwrNnz7B7925ERESgY8eO2L17N8zMim6O9N9//0WjRo1gYWGBhIQEnDx5Es2aNTN2twzO09MTMTEx+PTTT7Wu8/PzM3ifjE0IgQ8//BBLly5F5cqV0alTJzg4OOD+/fs4fPgw1qxZg5YtWxq7mwZz4cIFbN26Veu6jRs34tKlS5g3bx4mTJhg2I4Z2fjx47Fw4UK4ubmhR48ecHR0xN9//419+/bB3t4eJ06cQO3atY3dTSLGSVowTtIPYyXGSdowTlLHOEk7xkkmTlC+2rRpkwgJCdFYfuTIEWFpaSmKFy8uXr58aYSeGU9aWppISkrSWJ6SkiJ8fHwEAPHnn38aoWemITk5WbzxxhuiadOm4r333hMAxMmTJ43dLaPw8PAQHh4exu6GSVm8eLEAID766CORmpqqsT4lJcUIvTI9SUlJomTJksLCwkI8fPjQ2N0xqAcPHggzMzPh4eEhYmJi1NYtXLhQABBDhw41Uu+I1DFO0sQ4KWeMlSTGSZoYJ+mHcRLjJFNWtG+5FIBevXrB29tbY3mrVq3Qpk0bPHv2DBcvXjRCz4zHzMwMVlZWGsstLCzwzjvvAABu3Lhh6G6ZjFmzZuHSpUtYuXIlzM3Njd0dMiGJiYmYNm0aKlWqhCVLlmj9+7CwsDBCz0zP1q1bER0dja5du6JMmTLG7o5B3b59G+np6WjRogWcnJzU1nXt2hUA8OTJE2N0jUgD4yRNjJNyxliJtGGcpD/GSYyTTBn/KzUgS0tLAPxwVEpPT8eePXsAoMgOl/zrr78wa9YsTJ8+HTVr1jR2d0xCUlISgoKCcP/+fTg6OqJx48Zo2rSpsbtlFPv27cOzZ88wdOhQpKWlYfv27bh27RqcnZ3Rvn17VKlSxdhdNBnLly8HAHzwwQdG7onhVa1aFVZWVjh+/Dji4uLg6OioWvfnn38CQJGsH0GFD+MkdYyTJMZK6hgnZWCcpD/GSYyTTBm/9Q3kzp07OHDgANzc3FCnTh1jd8cokpOTMXv2bAghEB0djYMHD+LKlSsYOnRokfwgSEpKwpAhQ1C/fv0i91x3dh4+fIihQ4eqLWvcuDF+//13VK5c2Ui9Mo7z588DAMzNzVG3bl1cu3ZNtc7MzAyfffYZ5s+fb6zumYyIiAgcPHgQ7u7u6Ny5s7G7Y3AlS5bE3LlzMX78eFSvXl2tVsKhQ4fw0UcfYfTo0cbuJlG2GCcxTtKGsZImxkkZGCfph3ES4ySTZ+znB4uC5ORk0bp1awFArF692tjdMZr4+HgBQPVSKBTi888/L7LPek+YMEFYWVmJixcvqpb5+voW2ToJQggREBAgDh48KB49eiQSEhJEaGioGDx4sAAgPDw8RFxcnLG7aFAjR44UAIS5ublo3LixOHPmjIiPjxdHjhwR1atXFwDEjz/+aOxuGp2/v78AIKZMmWLsrhjV+vXrhYODg9rnbMuWLcWxY8eM3TWibDFOkhgnaWKspI5xkjrGSfphnCQxTjJdTEoVsLS0NDFo0CABQAwfPtzY3TEJaWlpIjIyUvz444/C2dlZtGjRQsTGxhq7WwZ14sQJYWZmJqZPn662vCgHWtlRBlwLFiwwdlcMavjw4QKAsLW1Fffu3VNbd/HiRWFmZiYqV65spN6ZhrS0NFGhQgWhUCjErVu3jN0do5k2bZqwtLQUc+bMEZGRkSI+Pl4cPXpUNGrUSFhYWIht27YZu4tEWjFO0sQ4SWKspD/GSYyTdGGcJDFOMm1MShWgtLQ01Rfne++9J9LS0ozdJZOzYcMGAUBMmDDB2F0xmJSUFFG1alVRv359kZycrLaOgZZ2x44dEwBEr169jN0Vg/r8888FANGqVSut66tUqSIAiGfPnhm2YyZk7969AoBo166dsbtiNPv37xcAxGeffaax7sGDB8LW1lZUqVLFCD0jyh7jpJwVxThJCMZKucU4iXGSLoyTGCcVBqwpVUDS09MxdOhQrF69GgMHDkRQUBDMzDjZYVYdO3YEAISEhBi3Iwb0/PlzXL9+HQC0zrYDAM2bNwcAbNmyBT179jRU10yWi4sLACAhIcHIPTEsLy8vAICzs7PW9crliYmJOtu87opy4U6l3bt3AwDatGmjsc7V1RXVq1dHaGgonj9/Dnt7e0N3j0grxkn6KYpxEsBYKbcYJzlrXc84iXESwDipMGBSqgBkDrT69++PX3/9ldPX6nD//n0AGTPuFAXW1tZ4//33ta47cuQIrl+/ju7du6NUqVLw9PQ0bOdM1OnTpwGgyF0P5Zfn5cuXNdalpKTgxo0bKFasGEqVKmXorpmE6OhobNu2DSVKlFBNm14UJScnA9A9nfGTJ09gZmZWpD5nybQxTtJfUYyTAMZKucU4iXGSNoyTJMZJhYCxh2q9bjIPRe/bt2+RLk6pdOnSJZGQkKCxPCEhQXTu3FkAELNmzTJCz0xPUR6SfvnyZa1/J5cvXxaurq4CgDh8+LARemZcHTt2FADEsmXL1JZPnz5d9chLUbVo0SIBQIwdO9bYXTGq33//XQAQtWrVEjExMWrrfvrpJwFAtGjRwki9I1LHOEkT46TcKaqxEuMk7Rgn6cY4SWKcZPo4UiqfTZ8+HatWrYK9vT2qVauGmTNnarTp2bMn6tevb/jOGcmGDRuwcOFCtGzZEp6ennB0dMS9e/ewe/duREdHo1WrVvjss8+M3U0ysnXr1mHhwoVo3bo1PDw8UKxYMVy7dg27du1CSkoKJk2ahNatWxu7mwb3448/4s0338Tw4cOxdetW1RDjQ4cOwcPDA998842xu2g0K1asAFC0h6QDQN++ffHTTz/hyJEjqFatGrp37w5nZ2f89ddfOHToEGxtbbFw4UJjd5MIAOMkbRgnkT4YJ2nHOEk3xkkS46RCwNhZsdeN8u5Ndq/AwEBjd9Ogzp49K4YPHy5q1aolnJ2dhYWFhShZsqRo06aN+OWXX3iXNJOievdPCCFCQkJEv379RNWqVYWjo6OwsLAQrq6uokePHmLv3r3G7p5R3blzR/j5+QlXV1dhaWkpypcvLz7++GPx6NEjY3fNaE6fPi0AiCZNmhi7Kybh5cuXYs6cOaJBgwbCzs5OWFhYiHLlyon33ntPhIWFGbt7RCqMkzQxTsqdohorMU7SjXGSJsZJ6hgnmTaFEEIYNg1GRERERERERERFHac5ISIiIiIiIiIig2NSioiIiIiIiIiIDI5JKSIiIiIiIiIiMjgmpYiIiIiIiIiIyOCYlCIiIiIiIiIiIoNjUoqIiIiIiIiIiAyOSSkiIiIiIiIiIjI4JqWIiIiIiIiIiMjgmJQiIiIiIiIiIiKDY1KKqAjx9PSEQqGAQqHAJ598km3bb775RtXWwsLCQD3MPeU5BQUFGbsrREREVIgxTiIiMjwmpYiKqDVr1iA5OVnn+pUrVxqwN/kvKCgICoUCfn5+xu4KERERFTKMk4iIDINJKaIiqFGjRoiOjsa2bdu0rj9x4gSuXLmCxo0bG7hnRERERMbFOImIyHCYlCIqgoYNGwZA912+FStWqLUjIiIiKioYJxERGQ6TUkRFUJ06ddCoUSPs27cP9+7dU1v3/PlzbNiwAe7u7ujYsaPOfYSFhcHf3x8tWrRAuXLlYGVlhZIlS6J9+/bYsGGDRvukpCQ0atQICoUCEydO1FiflpYGb29vKBQKjBo16pXOz9PTE0OHDgUArFq1SlXzQaFQwMfHR6P9xo0b0blzZ5QqVQpWVlYoV64c3nvvPYSFhWm0vX37NhQKBTw9PZGWloaFCxeiQYMGsLe3h0KheKV+ExERkfExTlLHOImIChKTUkRF1LBhw5Cenq5R+HLDhg14/vw5fH19YWam+yNi4cKFmD59Op4+fYo6deqgV69e8PLyQnBwMPr3749x48aptbe2tsaGDRvg7OyMr7/+Grt371Zb/9VXX+HIkSNo0KABFi9e/Ern1qdPH7Ro0QIAULlyZfj6+qpenTt3VrVLTU1F//790bdvX4SEhKBatWro2bMnSpUqhTVr1qBRo0bYs2eP1mMIIdCrVy9MmjQJJUuWRPfu3VG3bt1X6jcRERGZBsZJjJOIyEAEERUZHh4eAoA4evSoiImJEba2tqJKlSpqbVq0aCEUCoW4efOmCA8PFwCEubm5xr5CQkLEzZs3NZZfuXJFuLu7CwDi9OnTGuu3bNkiAAgXFxcRGRkphBBi165dQqFQCEdHR3Hjxo08nVNgYKDa8sDAQAFA+Pr66tx28uTJAoBo2rSpuHXrltq6P/74Q5ibm4vixYuLZ8+eqZYrrwkA4e7uLq5evZqr/hIREZFpYpykjnESERkCR0oRFVFOTk7o1asXbty4gcOHDwMArl69iuPHj8Pb2xuVKlXKdntdbby8vPDVV18BkMO9s+rZsyc+++wzREVFYcCAAQgPD8fgwYMhhMCKFStQuXLlfDi7nD19+hSLFi2CjY0NNm3ahIoVK6qt79OnD0aOHIlnz57ht99+07qP2bNno1q1aoboLhERERkQ4yTGSURkGBbG7gARGc+wYcOwZs0arFy5Et7e3qqCnvoW7nz+/Dl2796N0NBQREVFqaZOfvDgAQAZvGkzb948nDx5EsePH0eDBg0QGxuLMWPGoE+fPvlwYpFEjwABAABJREFUVvoJDg5GYmIi2rVrh3Llymlt4+Pjgx9//BEnTpzA6NGjNdb37t27oLtJRERERsI4iXESERU8JqWIirA2bdqgYsWK2LhxIxYvXozVq1fD0dFRr6Bnx44dGDp0KKKjo3W2iYuL07rc0tIS69atQ9WqVREbG4t69eph/vz5eT6PvLh16xYA4ODBgzkW3nzy5InGstKlS8POzq5A+kZERETGxziJcRIRFTwmpYiKMIVCAT8/P/j7+8PX1xcPHz7EiBEjYGtrm+129+7dQ//+/ZGYmIgJEybg3XffhaenJ+zt7WFmZoZ9+/ahU6dOEELo3Me6deuQkpICALhz5w4ePHgADw+PfD2/7KSnpwMAqlSpoir2qUv16tU1luV0jYiIiKhwY5zEOImICh6TUkRFnJ+fH6ZNm4YdO3YA0G9I+o4dO5CYmIh33nkH8+bN01h//fr1bLc/duwYpkyZAjs7O3Tv3h3r1q1D//79cfToUVhaWubtRHKpfPnyAGRth6wz6xAREREBjJMYJxFRQWOhc6IirkKFCujRowdKliyJZs2aoWnTpjlu8/TpUwDQesdOCIG1a9fq3FZZuDM1NRXff/89fv31VzRv3hynT5/Gl19+mfcTycLKygqAnM5Ym3bt2sHKygohISF4/Phxvh2XiIiIXh+MkxgnEVHBYlKKiLB582ZERUXh5MmTerWvUaMGADlrjLJYJwCkpaVh6tSpOHHihNbthBB47733cO/ePfj6+mLo0KGwsLDAunXrUKJECSxatAjbtm179RMC4O7uDgAICwvTur5MmTIYM2YMEhIS0K1bN1y8eFGjTVJSErZv344rV67kS5+IiIio8GGcxDiJiAoOH98jolzr1q0bGjZsiPPnz6NatWrw9vZGsWLFcPr0ady/fx9ffvml1uHqs2fPxt69e1GzZk38+OOPquUVKlRAUFAQevTogaFDh+Kvv/6Cp6fnK/WxWbNmKFu2LEJDQ/HGG2+gTp06sLS0hJeXF7744gsAwNy5c/HgwQOsXbsW9evXR7169VCpUiVYWFjg7t27uHDhAhISErB7926t9RKIiIiIsmKcRESkP46UIqJcs7CwQEhICCZPnoxy5crh4MGDCAkJQYMGDXDy5El07txZY5vDhw/D398fdnZ2+OOPPzRmZOnWrRvGjRuHZ8+eoX///qrinnllZWWFvXv3onv37rh79y5+++03rFixAjt37lQ7jzVr1mDXrl3o2bMnHj9+jO3bt2Pv3r14+vQpunXrhrVr16J169av1BciIiIqOhgnERHpTyGym/aBiIiIiIiIiIioAHCkFBERERERERERGRyTUkREREREREREZHBMShERERERERERkcExKUVERERERERERAbHpBQRERERERERERkck1JERERERERERGRwTEoREREREREREZHBMSlFREREREREREQGx6QUEREREREREREZHJNSRERERERERERkcExKERERERERERGRwTEpRUREREREREREBsekFBERERERERERGRyTUkREREREREREZHBMShERERERERERkcExKUVERERERERERAbHpBQRERERERERERkck1JEhVRISAgUCgUUCoWxu/La47UmIiIiUxcUFASFQgFPT09jd4WISG9MShG9gpcvX+KXX35B165dUaFCBdja2sLJyQk1atTAiBEjEBwcbOwu0mtq8eLFCAgIwIULF4zdFSIiIspCCIEOHTpAoVCgUqVKeP78eY7b9OvXDwqFAq6uroiKijJAL4mIjI9JKaI82r9/P6pWrYoPP/wQO3fuRGRkJKysrJCUlIQrV65g2bJlaNu2Ld5++21ER0cbu7v0mlm8eDGmTZvGpBQREZEJUigUWLlyJZycnBAeHo7x48dn2/7333/HH3/8AQBYvnw5XFxcDNFNIiKjY1KKKA/Wr1+Pt99+G3fv3kW5cuWwfPlyPH36FLGxsXj58iUuX76MTz/9FBYWFti9ezeaNWuGx48fG7vbRERERGQg5cuXx7fffgsAWLp0KXbv3q213YMHDzB69GgAwLBhw9C1a1eD9ZGIyNiYlCLKpcuXL2PYsGFITU1FnTp1EBoaivfffx/FixdXtalevToWLVqEbdu2wcrKCjdu3MCgQYOM2GsiIiIiMrQhQ4bgnXfeAQB88MEHePbsmUab4cOH4+nTp/D09MTixYsN3EMiIuNiUoool6ZMmYIXL17A2toaf/zxB0qVKqWz7dtvv40pU6YAAA4ePIidO3dqtImKisJnn32GSpUqwcbGBm5ubujbty/++usvAFAV2A4JCcm2X+fOnUOfPn3g5uYGGxsbVKlSBV988QViYmK0ts9aDPP8+fPo168f3NzcYG1tjUqVKmHcuHFagyd9ZT3G/v378dZbb6FUqVKwtbVFrVq1MHPmTLx8+VLr9gEBAVAoFPDx8QEAbNq0CR07dkTp0qVhZmaGgIAAtfahoaEYMmQIPDw8YGNjg+LFi+PNN9/E4sWLkZSUlG1fr1y5gnfffReurq6wsbFBpUqVMGbMGDx69Cjb7fz8/KBQKODn56f3ddAmOjoa06dPR9OmTVGiRAnY2NjA09MTHTt2xE8//YTY2Fi1axIREQEAGDp0qOpvRFsx9mfPnmHq1Kl444034OjoCCsrK7i6uqJu3br48MMPcfDgwWzPj4iIiF7NL7/8glKlSuH+/fv4+OOP1datWLECO3fuhEKhQGBgIBwcHAAA//77L0aMGIGqVavCzs4O9vb2qFu3Lv73v//lqd5U1phqw4YN8Pb2RokSJVCsWDE0bNgQ33//PdLS0l75fImIckUQkd7u378vzMzMBADh5+en1zbx8fHCwcFBABBvvfWW2rqrV6+KsmXLCgACgLC2thaOjo4CgLCyshLbt29XrQsODlbbNjg4WLVu69atwsrKSgAQjo6Oqp8BCA8PDxEeHq7Rr8DAQNX6NWvWCEtLSwFAODk5qc4RgKhVq5aIj4/P0/XKfIwffvhBKBQKAUA4OzsLCwsL1TEaNGggnj59qrG9v7+/ACC8vb3FuHHjBAChUChE8eLFhbm5ufD391e1XbhwoWr/yvNQnhMAUbduXXH//n2t/dy9e7ewtrZWtbW3txc2NjYCgHBzcxMrV65UrcvK19dXABC+vr56XQdt9u7dK4oXL646hoWFhShZsqRa/7ds2SKEEOKbb74RZcqUUf0bOTo6ijJlyqi9lCIjI0WFChVU+zAzM1NdO+Uyb29vnf0mIiKi/LFlyxbVd++GDRuEEELcvn1bFfd9+umnqrbz5s1Ti8Xs7OzUYjs3Nzfx119/aRwju3gjc0w1YcIEtZgq87E6deokXr58WWDXgYgoK46UIsqFkJAQpKenAwB69+6t1zb29vbo2LEjAODo0aNITU0FAKSkpKBPnz64f/8+XFxcsHnzZiQkJCA2NhaXL19Gy5Yt4evrq9cxfH198eabbyIsLAyxsbFISEjA+vXrUbx4cURERKBfv34673w9efIEw4YNg6+vL+7cuYOYmBjEx8fj+++/h6WlJS5duoSvv/5ar37o8uTJE3z66afo06cP7ty5g2fPniEuLg4//fQTrK2tVY9A6nL+/HksXLgQX375JR49eoSnT58iISEBQ4cOBQD8+eefGDduHIQQ6NGjB27duoWYmBg8f/4cq1evhoODA/755x/06dNH4zrcvXsX/fv3R1JSEurWrYvTp08jPj4eCQkJ2L17N8zNzTFu3LhXOv/shIaGokePHnj27Blq1aqFXbt24cWLF4iKikJiYiLOnTuH8ePHq+6cfv7553j48CHKly8PAFiyZAkePnyo9lIKCAjAnTt34OnpiQMHDiA5ORlPnz5FUlISbt++jZ9++gnNmjUrsHMjIiIiqWfPnqq4btSoUXjw4AGGDRuGuLg41KhRA3PmzAEgR059+eWXsLOzw6xZs/DgwQMkJCTgxYsXOHfuHNq2bYsHDx6ge/fues3ol9WFCxfw9ddfY/To0aqY6tmzZ5gxYwYUCgX27t2LSZMm5eu5ExFly9hZMaLC5H//+5/qTtLdu3f13m7GjBmq7W7cuCGEEOLXX39V3aU6cuSIxjaJiYmievXqeo2Uqlatmnjx4oXGPvbv369xV05JeTcN2YzyUY5OqlKlit7nqusY3t7eIi0tTaPN8uXLVW3OnDmjtk55Vw+AGDdunM7j1KhRQwAQrVq1EqmpqRrrM484++OPP9TWjRo1SgAQJUuWFI8ePdLY9uLFi2ojlrJ61ZFSLVu2FABE1apVRUxMjM59ZOXh4SEAiMDAQJ1tlNdl7dq1eu+XiIiICkZMTIwoX768ACDc3d1Vo6PPnj0rhBAiLi5OODs7CwBiz549WveRkpIiGjZsKACIRYsWqa3TZ6QUADF48GCt+54yZYqqT/fu3XulcyUi0hdHShHlQnR0tOrnkiVL6r1d5ml9lftQTvvbunVrtGrVSmMbGxsbfPHFF3rt/4svvoCtra3G8vbt2+PNN98EAKxbt07n9sq6V1n16NEDAHDjxg28ePFCr75kdwwzM82PnKFDh8Ld3T3bPpqZmeHLL7/Uuu6ff/7B5cuXVccwNzfXaNOtWzc0adIEgJxyWUkIgfXr1wMAPvzwQ5QuXVpj29q1a6NPnz7ZnVqeXb9+HceOHQMAzJ49G05OTvm6f2dnZwByVh8iIiIyLicnJwQGBkKhUODu3bsAgMmTJ6NRo0YAZO3MmJgYNGjQAJ06ddK6DwsLCwwcOBAAsHfv3jz1Y+rUqVqXK+PJ1NRUbNq0KU/7JiLKLSaliIxEWcjc29tbZxtlMcqctG3bNsd1586d07q+RIkSqFKlitZ1ZcuWVf38KgXPLSwstCbeAJlwUp6nrj5WqVJFa8Io8zYWFhbZXssOHTpoHCM8PBxPnz4FoN81zG8nTpwAAJibm+Ott97K9/0rp5SeOHEiRowYgT179iAuLi7fj0NERET6adeuneqmX6lSpfDVV1+p1h0/fhyAnOnZ1dVV52v69OkAoJr0JDfKly+vM+5zdHREw4YNAeiOyYiI8puFsTtAVJhkHh0VHR2NcuXK6bVd5llSlPt48uQJAPXET1b67j+7dsp1jx8/1rpeWatIGwuLjI+IlJQU1c/z58/H/PnztW5z9uxZVb0jJRcXF1hbW+e5j7oSUpm3yekYytFYmY+R+efsrqFy2/ymrP/k4uKCYsWK5fv+v/jiC/z999/YsGEDli1bhmXLlkGhUKBWrVro3LkzPvjgA3h5eeX7cYmIiEg35choOzs7tVjr/v37AICXL1/qnJk4s7yMYs8ptswpJiMiym8cKUWUCzVr1lT9rBzppI/Q0FAAsui5h4eH2jqFQpE/nTOg58+f49GjR1pfBTGVsLZH8l4HBf1vb2lpifXr1+PChQuYOnUq2rZtCzs7O/z777+YP38+atWqhQULFhRoH4iIiEg/yhiqf//+EELk+Lp9+7ZxO0xElA+YlCLKhTZt2qjqIun7rP3z58+xf/9+AECrVq1Ud8RKlSoFIOOumDb37t3T6xjZtVOuy260UW4FBAToDJA8PT012kdFRSE5OblA+qjcJioqCklJSTrbKWs3ZD5G5p/1uYbaKP89s7ujGRsbq3W5q6srANn3hIQEndu/qnr16mHatGk4ePAgYmJicODAAbRu3RppaWmq0VRERERkXMq4IC+P5ekrp9iyIOJGIqLsMClFlAtubm6qOgDr1q3D1atXc9xm0aJFiI+PBwB89NFHquVvvPEGACAkJETnttmtyyw4ODjHdcoimsaQmpqKo0ePal0nhMDhw4cB5K2Pym1SU1NV+9HmwIEDAIDGjRurllWsWBElSpQAkP01PHTokM51xYsXBwBERkbqbHP69Gmty5VF6NPS0rB7926d22ujTI4KIXK1nYWFBdq1a4edO3fC2toaQgjVtSEiIiLjadGiBQDg/PnzBTZJSWRkJG7evKl1XXx8PM6fPw/AuHEjERUtTEoR5dKMGTNga2uLpKQk9O3bV61eVFa7d+/GzJkzAchRVl26dFGtU87oduTIEVVhy8ySkpJ01m3Kav78+VpH6gQHB6v23b9/f732VVBmzZqF9PR0jeWrVq1SJXTy0se6deuqHqucOXOm1scHd+3apUoMKWesAeTjc/369QMA/Pzzz1r/LcPCwrBx40adx69Xrx4AWUtLW2Lq8uXL2Lx5s9Ztq1SpgtatWwOQs+/kpgi5o6MjACAmJkZnm+xGjllbW6sei9Q2KyIREREZVt++feHs7IyUlBSMGzcu2xtP6enp2cYA2ZkxY4bW5QsWLEBiYiIsLCzQu3fvPO2biCi3+H8iRLlUq1YtLF++HObm5rh48SIaNGiAlStXqgUG165dw7hx49C9e3ckJyejUqVKWLt2rVoNof79+6NWrVoQQqBXr17Ytm2bKqFy9epVdO3aVVUIOycPHjxAly5dVCO3UlNTsXHjRlXi64033kCvXr3y6Qrknp2dHY4dO4ZBgwapHqN7+fIlli5dilGjRgEAevTogSZNmuRp//PmzQMAHD16FH369EF4eDgAWZx9zZo1qkTUm2++iZ49e6ptO2nSJDg4OCAqKgodOnRQzTYjhMC+ffvw1ltvwc7OTuexu3XrBnt7e6SkpKBfv36qf4OUlBRs27YN7du3z7aI+ZIlS2BjY4Pr16+jRYsW2LNnj6qofFpaGs6ePYsPP/xQYzRT7dq1AQAbN27UOTOih4cHJk2ahFOnTqklqG7cuIF3330XL168gJmZmc5pp4mIiMhwnJ2dsXjxYgByRH6XLl1w+vRp1U299PR0XL58GQsWLECtWrXw559/5voYTk5OWLVqFT755BPVzbj4+HjMnj1bNavfxx9/nO1EPERE+UoQUZ7s3r1blC1bVgBQvZycnISNjY3aso4dO4rHjx9r3cfly5eFq6urqq21tbVwcnJS/bxjxw7VupMnT6ptGxwcrFq3detWYWlpqeqDtbW1al2FChXErVu3NI4dGBgoAAgPDw+d5xgeHq7aT3h4eK6vUeZjfP/990KhUAgAonjx4qr+AhD16tUTUVFRGtv7+/sLAMLb2zvHYy1cuFC1fwDC2dlZWFlZqX6vU6eOuHfvntZt//zzT7Vr5uDgIGxtbQUA4ebmJlauXKlap83y5cvVju3g4KA6drNmzcT333+f7bXeu3ev6t8dgLC0tBQlS5ZUu0ZbtmxR2+bw4cOqY5qbmws3Nzfh4eGhdozMf4dmZmaiePHian+fCoVCLFq0KMdrS0RERPnH19c327jgp59+UothrK2tNeICAOK3335T2y672C5zTDVhwgRVHFC8eHFhbm6u2mf79u1FYmJiAZw1EZF2HClFlEedO3fGjRs38OOPP+Ltt99GuXLl8PLlS1haWqJatWp4//33ceDAAezdu1dV1Dyr6tWr459//sHYsWPh6ekJIQRsbGzQr18/nDp1SlVbAJB3z3Tp0aMHTpw4gd69e8PGxgZCCFSsWBHjx4/HhQsXULFixfw+/Vz7+OOPsXfvXnTu3BlmZmYwMzND9erVMX36dJw8eRIlS5Z8pf1/9tlnOHfuHN577z2UL18eL168gK2tLZo1a4ZFixbh7NmzOu/6denSBX/99RcGDBiA0qVLIzk5GWXKlMHo0aMRGhqa4/V7//33sXPnTrRt2xaOjo5ITU1FtWrVMHfuXBw+fDjbkVIA0LFjR1y/fh3/+9//0KBBA9ja2iIhIQHlypVDp06d8Msvv6Bt27Zq27Ru3Ro7d+5E+/bt4ezsjEePHiEiIkKtOOq+ffswadIktGrVCuXLl0diYiIA+djg0KFDcfbsWXz66ad6XF0iIiIylA8//BBXr17F559/jnr16sHa2hoxMTGwt7dHo0aNMGbMGOzfv1+tJEFuzJs3D+vWrUPLli0hhICVlRXq16+PJUuWYM+ePbCxscnnMyIi0k0hRC6r5BKRwezfvx8dO3aEjY0N4uLiYGlpaewu5UpQUBCGDh0KDw8PTltMREREZCQBAQGYNm0avL299Z5Ih4jIEDhSishECSFUtZLatm1b6BJSRERERERERNlhUorIiIKDg/Hpp5/i3LlzqkerhBA4f/48unXrhoMHD0KhUGDChAlG7ikRERERERFR/rIwdgeIirLY2FgsWbIES5YsAQAUL14ciYmJePnyJQBAoVBg/vz58Pb2NmY3iYiIiIiIiPIdk1JERtSsWTPMmDEDBw8exK1bt/DkyRMAQKVKldCqVSuMHj0ajRo1MnIviYiIiIiIiPIfC50TEREREREREZHBsaYUEREREREREREZHB/fK2CpqakIDQ1FmTJlYGbGHCARERWc9PR0PHr0CA0aNICFBb/iyfQxTiIiIkNirGR6+K9QwEJDQ9GkSRNjd4OIiIqQM2fOoHHjxsbuBlGOGCcREZExMFYyHUxKFbAyZcoAkH/0bm5uRu4NERG9zh48eIAmTZqovnuITB3jJCIiMiTGSqaHSakCphyK7ubmBnd3dyP3hoiIigI+BkWFBeMkIiIyBsZKpoP/EkREREREREREZHBMShERERERERERkcExKUVERERERERERAbHpBQRERERERERERkck1JERERERERERGRwTEoREREREREREZHBMSlFREREREREREQGx6QUEREREREREREZHJNSRERERERERERkcExKERERERERERGRwTEpRUREREREREREBsekFBERERERERERGRyTUkREREREREREZHBMShERERERERERkcExKUVERERERERERAbHpBQRERERERERERkck1JERERERERERGRwTEoREREREREREZHBMSlFREREREREREQGx6QUEREREREREREZHJNSRERERERERERkcExKERERERERERGRwTEpRUREVJT99hswciTQqBFgbQ0oFEBQUO72cewYMH480LAhULIkYGMDVK8OfPklEBOj3z7mzZPHViiAU6dyexZEREREVAhZGLsDREREZERTpgAREYCLC+DmJn/OrT59gKgooGVLYMgQmVgKCQG+/hrYuBE4cQIoU0b39v/+C/j7A8WKAQkJeT4VIiIiIipcOFKKiIioKFu+HLh9G3jyBPjww7zt47PPgDt3ZCJq0SJg4ULg/Hlg1Cjg1i1g+nTd26akAL6+QP36wDvv5O34RERERFQoMSlFRERUlLVvD3h4vNo+vvwSKFtWfZlCAXz1lfz58GHd286aBVy6BKxcCZibv1o/ipizZ4G33wacneUgs2bNgA0bcr+fx49lXrFqVfnkZcmSQPPmwE8/aW+fni7/uVq2lMe2swOqVQOGDgXi41/ljIiIiKio4eN7REREr5n4+HjExcWpfre2toa1tbXhO2JpKd8tdIQbf/0lk1LTpwM1axquX6+B4GCgUyeZRBowAHBwADZtAvr3ByIjZYkvfVy4AHTsCDx7BnTpIp/EfP4cuHwZ2LFDDnbLLClJtvnzT6BuXcDPT5Yiu3MH2LULmDFD9oWIiIhIH0xKERERvWZqZknw+Pv7IyAgwPAdWblSvnfsqLkuKUnWn6pfH5gwwaDdKuxSU4HhwwEzM+DIEXkJAWDqVKBJE2DyZJk4ymkAXFwc0KOH/Pn8eZlkynqcrCZOlAmpuXPlALnM0tPzdDpERERUhDEpRURE9JoJCwtDuXLlVL8bZZTUhQvAtGlA6dLak05TpwLXr8tsCB/by5VDh4CbN+XjcsqEFAA4OcmElJ8fsGqVvMTZ+fFHOcJpxQrNhBSgOcDt3j3g+++BVq00E1KATJIRERER5QaTUkRERK8ZBwcHODo6Gq8Dt27JZ8HS0oB16+TMfpmdPAnMnw8EBAC1axuli4VZSIh81zYArVMn+Z5dGS+l9etl6a/evYGrV4F9+4DERKB6daBzZ8DKSr39xo1y9FTfvrJ21PbtMqlVpow8bqY8qE5JSUlISkpS/R7PIlRERERFGpNSRERElH/Cw4E2bYCoKFnkqE0b9fWpqXK2vbp15bNglGvXr8v3qlU117m6Avb2GW10SU4GLl4ESpUCvvsO8PdXf/yuUiVg61agTp2MZefPy/eYGMDLC3jwIGOdlZV8pO+zz7I/7pw5czBt2rTsGxEREVGRwYHWRERElD9u3QJ8fGS2YsMGoGtXzTbPn8uMyYULMpOhUGS8Vq2SbZo3l79v3WrAzhcesbHy3clJ+3pHx4w2ujx9KgeyRUfLOvNffw08egTcvSsnTQwPB7p1A16+zNjm8WP5Pm0aUK+enDQxLk7WmHJxAcaNA3bvzv64kyZNQmxsrOoVFham30kTERHRa4lJKSIiInp1t27JUVEPHsjnwpQVtLOytgbef1/7Szn0p3t3+bunp8G6X9QoR0WlpQEffSRn6ytdWj6CN326fEQvIkI+spd1m9Kl5SC4mjXlTHtdugDLl8t1CxZkf1xra2s4OjqqXg6cqo+IiEzdb78BI0cCjRrJOEahAIKCcreP06flSPHatYESJeT0uVWqyGlzz53TbH/vHrB4sXxWv0IFeSPP1VU+c3/6tPZjBASo3+zL+rp9O3d9NhA+vkdERET6iYqSLxcX9TpRykf27t+XCal33tG9D1vbjAxGVn5+chTVpElAs2b52vXXiXKElK7RUHFxQPHi+u0DkDnArLp3l4Pdzp0D3ntPfZv27QE7O/X2nTrJOF1bXE1ERFSoTZki79S4uABubvLn3Dp6FNi/X8Y3bdvKL9Jbt2SBxj/+kKPFBw/OaP/dd8C8eUDlyjIxVaqUjJG2bpWvtWtlQksbX1/tN/acnXPfbwNgUoqIiKgoW74cOHZM/nzxYsYyZTXtli2BDz6QP3//vXx2y99f3o1TatNGVrxu1gz45x/5yipze3olygFl168DDRuqr3v4UD4h2aRJ9vsoVkyOirp3T3uMqlyWmJixzMtLfV1mZmZy1FRcnB4nQEREVJgsXy6/fD08ZAHFSZNyv4/Ro4HPP9dc/u+/QOPGct1778kRTYD8Ig8JAby91dsfPQq0aweMGgX07CnvCGXl5yfLKRQSTEoREREVZceOZdRyUjp+XL6UlEkpXZR3DE+dki9tmJTKN97ewJw5cra8AQPU1+3dm9EmJ23bAr/+CoSFAW+8ob5OWeop843Wtm2BWbMy1mX25IkcRFetmt6nQUREVDi0b//q+7Cx0b68dm2gRg0gNFTe2VEOS+7VS3v7Vq3kzcB9++TNxEaNXr1vRsaaUkREREVZUBAghO5X5poJAQFyWdYEU3bbK1+56Qsf3ctWu3Zydry1a2W9eKXYWGD2bFl2YsiQjOUPHgBXrmg+7vfhh/J97lw5o57Sw4fAkiVy9FPv3hnLvb1l3HzwoHwCQUkIYPJk+XO/fvlxhkRERAUrPj4ecXFxqldSUpJxOnLzJnD1KlC+vO4ZTLKytJTvFjrGGB05Ih/9++Yb+ajf8+f50tWCwpFSRERERIWIhYV8kqBTJ6B1azlaysFBFh+PiADmz1cf4TRpkhwMFxgoR/QrvfmmnDFv4UKgbl05215KCrBtm5xpb/Zs9ZFP5uZyH23bAm+/LW/iurvLwXZnzsjRVhMnGuoqEBER5V3NmjXVfvf390eAIUZ1nzkD7Nolv3AjImRNKQD4+Wf9tr9zBzhwQNa2qlNHext/f/XfnZ3l3abMd6xMCJNSRERERIVMmzYyGeTvL2vLp6TI2HTePN11T7VZsEBu98MPcqCaQgE0aCBjY2316ps2lfG0v78cMRUXJycFmjRJjpYqVizfTpGIiKjAhIWFoVy5cqrfrbXVZioIZ87I+pxKZcoAq1fLYuY5SUmRxdCTkuQXvrm5+vp69YCVK2U9KTc3OfT5zz+BqVPlXSlnZ+2zmxiZQgh9x9RTXty9exfly5dHZGQk3N3djd0dIiJ6jfE7hwob/s0SEZEhvfL3jrLQedbhx7mVmChnLFm4UBZ4nDdPeyF0pfR0mZBauxYYPhxYulT/Yx08CHToIOtXaZuMxshYU4qIiIiIiIiIyFBsbeWz80FBQOfOwJdfypn4tElPB4YNkwmp997T/1E/pXbtgMqVZWF0E5wml0kpIiIiIiIiIiJj6NhRJp6OHtVcl54ODB0qi0MOHCiTWGZ5SOO4uMj3Fy9eqasFgUkpIiIiIiIiIiJjuH9fvitn1VNSJqRWr5YFI3/9VbOOlD4SEoBLl2ThR2VyyoQwKUVERERERERE9KqiooArV+R7ZufOaW9/4YJ8HM/SEmjfPmO58pG91auBvn2B337LPiEVHw9cu6a5PDFR1qCKjwf69ZNT+JoY0+sREREREREREZEpWL5cTnkLyLpMymUhIfLnli2BDz6QP3//vZxdz98fCAjI2EefPjIh1LChnLY2ORm4ehXYvx8QAliyBPD0zGg/fbp8ZM/eHqhWDZg5U7NfPXsC9evLn6OjgerVgcaNgRo1AFdX4NEj4MAB4O5dOdXuN9/k2yXJT0xKERERERERERFpc+yYTBBldvy4fCkpk1K6TJ4M/PkncOoUsGOHHAnl5gYMGgSMHg00bare/vZt+f78OTBrlvZ9enpmJKVKlAA++gg4cwbYtQt49kwWU69RAxg7Vh7D1lbPEzYshRBCGLsTrzNOdUxERIbC7xwqbPg3S0REhsTvHdPDmlJERERERERERGRwTEoREREREREREZHBMSlFREREREREREQGx6QUEREREREREREZHJNSRERERERERERkcExKERERERERERGRwTEpRUREREREREREBsekFBERERERERERGRyTUkREREREREREZHBMShERERERERERkcExKUVERERERERERAZn0kmps2eBt98GnJ2BYsWAZs2ADRtyt4/794FPPgFq1pT7KFMGaNkS+PVXIC0t5+1HjQIUCvl6+DBPp0FERERERERERFlYGLsDugQHA506ATY2wIABgIMDsGkT0L8/EBkJjB+f8z5u3QKaNgWio+W+unUD4uKArVuBIUOAQ4eAwEDd2+/fD/z8s0xmJSTk26kRERERERERERV5JjlSKjUVGD4cMDMDjhwBli4FFiwA/v4bqFYNmDwZiIjIeT/z5wNRUcCiRcDu3cC8ecBPPwGXLwMVKgBBQbr3ExsLDBsG9OkDNGqUr6dHRERERERERFTkmWRS6tAh4OZNYNAgoH79jOVOTjIhlZwMrFqV835u3ZLvb7+tvtzZWT7CB8iklTaffAIkJgI//JDb3hMRERERERERUU5MMikVEiLfO3bUXNepk3w/fDjn/dSuLd937VJfHhMDHD8OuLrKWlNZ7dghk17ffQeULq1vr6WkpCTExcWpXvHx8bnbARERERERERFREWCSNaWuX5fvVatqrnN1BeztM9pk54svZILps8+APXuAunUzakrZ2QFbtgC2turbREfLRwd79gQGDsx93+fMmYNp06blfkMiIiIiIiIioiLEJEdKxcbKdycn7esdHTPaZKdMGeDkSaBzZ5mU+vprWbg8NlYWOq9XT3Objz6Sjwf+9FPe+j5p0iTExsaqXmFhYXnbERERERERERHRa8wkR0rllxs35Ix79vbA0aOyPlVMDPDbb8CUKcDevXK5ublsv349sGEDsHq1HJGVF9bW1rC2tlb9HhcX98rnQURERERERET0ujHJpJRyhJSu0VBxcUDx4jnvx89Pzq5361ZGksneHpg4EXj0CFi8GFi3Dnj3XeDpU+Djj4EuXYDBg/PjLIiIiIiIiIiISBeTfHxPWUtKW92ohw+B58+115vKLD5eFjOvUUP7qKc2beR7aKh8v3NH1pPauRNQKNRfyqLqbm7y9wsX8nRaRERERERERET0H5McKeXtDcyZA+zbBwwYoL5u796MNtlJTpbvUVHa1z95It//z955h0dRdWH83XRKQm9C6L0JSJXeAtJ7E6QoIqh0VFAJWAAVAT9UUBCCFCkCIkVApPeqlFClJRBKKEloqfP98TrMbrKb7G62ZXN+zzPP7s7cnbmzmcw9c+4571Ez7fLkAV5/3XjbjRvpDOvTh8LoefKkfQ6CIAiCIAiCIAiCIAiCaVzSKdW8OVCyJLBsGTB8OLWgAKbzTZkC+PhQqFwlIoLbChXSUv/y5AHKlQPOnwfmzwfeeENr//AhMH0636sRU4GBbGeMJk3olPr6a+u1pgRBEARBEARBEARBEAQNl0zf8/KigygpCWjUCHjzTWDMGFbLu3CBjqnixbX248czTW/tWsP9zJzJfQ0eDLRoAYwbR+dU2bLAuXNA165cLwiCIAiCIAiCIAiCIDgWl4yUAhjBtHcvEBzMqnjx8UCVKsAXXwA9e5q3j1deAfbvB776ivvatQvw86MDa+JEYOhQ+56DIAiCIAiCIAiCIAiCYByXdUoBQO3awB9/pN0uJISLMWrVAlauTF8/du5M3/cFQRAEwWVZsgTYswc4dgw4dYqijAsXsoStuezdy3DlnTuBq1eBx48Z0tyxI8OZc+Y0bH/jBrBqFbBpE0OXb90CcucG6tcH3nsPqFPHZqcnCIIgCIIguC4u7ZQSBEEQBMHOfPQRcO0akDcvxRmvXbN8H926sbJIgwYUfdTp6KD68kvg118ZtlyggNZ+9myGPpcqBQQFAfnyseTub79xWbbM/LBoQRAEQRAEIcMiTilBEARByMzMnw+UKQMUKwZMm8bIJksZNQro1w944QVtnaIAb78NzJkDfPIJ8N132rbatem0Sl5Kd88eVjsZOhTo1EkrkSsIgiAIgiC4JS4pdC4IgiAIgoNo0YIOqfTw/vuGDimA0VIff8z3u3YZbuvSJaVDCgAaNqSo5IMHTCUUMg2ee/Y4uwuCIAiCIDgBcUoJgiAIgmAfvL356mVBYLY138mkHDkCtGlDya5s2YC6da3T0bxzh8FuZcqwIEyePEC9egxyS45OZ3qxRIYsOb7TpzO6ThAEQRCETIVYfIIgCILgZsTExCA6Ovr5Z19fX/g6IxVuwQK+BgWZ1/76dWDbNmpbValiv365ATt2AK1a0YnUqxfg7w+sXk0prrAwYMwY8/bz99/88zx4ALRtS3mwR4+As2eB9euNVyouVsy4A6paNevPx+v4cWDrVp6UIAiCIAiZBnFKCYIgCIKbUbFiRYPPwcHBmDRpkmM78fffwOTJQP78rKiXFvHx1KWKjaUIuqen3buYUUlIAAYPBjw8gN27NWfQxImU65owgc6ltLIyo6NZIBFg8cWqVVMexxjFiwO2vpwSatTgToOCGHYlCIIgCEKmQNL3BEEQBMHNCA0NRVRU1PNlvDXi5enh8mWG3SQmAsuXs7JfaiQlMfRm9256W/r1c0g3MyrbtwP//gv06WMYnZQjBx1ScXHAokVp7+f77xmcNm1aSocU4NgMythRo4CDBxktJQiCIAhCpkEipQRBEATBzfD390dAQIBzDn7lCsXKIyOZT9a0aertk5KAQYOAZcuAvn2BuXMd088MzM6dfDWWFalmvyXXljfGihUMSuraFTh/nv6gp0+B8uWB1q0BHx/j33v4EPjxR/6Jc+cG6tc3P9syNjYWsbGxzz/HxMQAABIbN6YolkRLCYIgCEKmQpxSgiAIgiDYhsuX6YSKiABWrQLatUu9fVISMHAg8PPPQO/eQEgIc9KEVLl4ka9lyqTcVrAgkD271sYUcXEscJgvHzB7NhAczD+HSsmSwG+/GXc2/fMPMGSI4brWrRmdlT9/6sedOnUqJk+enGJ91p49gRIlgF9+AdasoadMEARBEAS3Ryw/ByGljgVBEAS3Rt8htWKFJlZkCn2HVM+ewOLFoiNlJlFRfM2Rw/j2gACtjSnu32d25b17wCefAF9+Cdy+DYSHAx9/zIC39u2BZ88MvzdmDLB/P6OkoqP5/pVXgM2b6YNMTEz9uOPHjzdILQ0NDQUAeB04QIcUQEGsypWBt97SwsIEQRAEQXBLxCnlIKTUsSAIgpDhiYwEzp3jqz5qyt7Nm9SQ6tw59f2oKXs//wx07w4sWSIOKQejRkUlJgLDhtHZlD8/ULgwnVTduwPXrgG//mr4venTgXr1gDx5WPGvXj1gwwagcWPgyBFg3brUj+vr64uAgIDni7+/PwDg6bRpwGuvsfIiAJw5A/zwA3eqEhEBzJgBHDrEUC9BEARBEDI8kr7nIKTUsSAIguCSzJ8P7N3L96dOaevUCJUGDYA33uD7b79lRb3gYMPya02bUjG7bl3g5EkuydFv/8knzPXKnh0oWxb47LOU7Tt1MlTxFp6jRkiZioaKjgZy5TJvHwDQoUPK7R06ACtXAkePUuorNTw8qE+/axewbx/QpUvq7Y0R/+qrQJEinMCrVQuIiWHolb5w1vbt9J4BQJYsbFe/Ppd69ShwJQiCIAhChkKcUg5CSh0LgiAILsnevSlLte3bx0VFdUqZ4to1vh48yMUY+k6pq1f5+ugR8PnnxtsXLy5OKROoWlIXLwIvvWS47dYt/qy1a6e+j2zZGBV14waQM2fK7eq6p0/N65NaYPHxY/Pam0Sn4zXRujVtphdf1Lbly0dH1f79zD/cvZuLyqZNzCUEgNhYKrWLzSUIgiAILo2k7zkIKXUsCIIguCQhIYxOMbWEhGhtJ03iOn0HE5D699XFkmMqCjBggD3POkPTuDFfjZkUW7YYtkmNZs34+p+skwHquuLFzevToUOWtU+VoCCtEp/+tRMUBKxfD9y9yw7Om0ddsrJluV3fifnVV1R979yZ7/fvp6NKEARBECxlyRJW+KhZE/D15YSHvn1kDocOAf37UzMxd27Azw8oXZq6mkePmv7ekSNAmzacLcqWjePjypWm20dEAK+/znR4Pz+gXDlO9sTHW9ZfB6JTFBE6sifh4eEIDAxE2PXrKNKjB1fu3y8zd4IgCILNeT7mhIWhSJEizu6OYCcSEmhj3rjB+S7VFxMVxQipq1eB8+c1B1FEBLcVKmSYtrd/PzPfKlViwJwaHXXrFu3uiAjg7FnN53PqFFC+PODtbdif/fuBli1p7549C5QqZf65mLxmt2xhtNTmzeZJH9y7R6ErlfbtKXalj68vT6x+feDDD6kILwiCIGQqrLKVihdnVHjevHQMXbsGLFxo2QTa9OnURaxbl+nqWbOySMz69Zw0WbQI6NfP8Ds7dnAM9PMDevWimOPq1Tz+9OlaSrvKrVs0BMLDOSlTpgxz6w8eZF7+b7+5pB9CnFJ2Rr3oI+bNQ0EvL87omWtgCYIgCIIFiFMq82CJnTpgAG1dY/bzmDG0kQMD6ceJj6dY+Z07wJQpwPjxhvvZuJEyY4GBdE6dOcOILZ0O+O47FsyzBPWavbFpE14oUEDboCicPc6Xz7rJvNhY4NgxLRV1/35GWAF8oHj4EPD6T8Vi4UIqv9evT2+fCxrsgiAIgm2wylbato0OnmLFgGnTODha6pR69oyDdnJOn6ZGYkAAnUrqGJSQwJmg8HDTM1AXLrBPKv37s4jMnDnagKwoQJ8+LESzbBnQu7f5fXYQoinlILIOHsw3Hh4sddyrF1C1Kg2u/Pmd2zlBEARBEDIUTZsyuik4GFixgs6kKlWAL76gaWEuX3/N7333HTMRdDqgenVg7tyURRQ7dqQv559/gD//ZAG8ggVp0owcmbaOVWpkb9PG+Ia4OC6+vpbt0NcXePllLuPG0Si/dIkOqshIzSEF8Ec7f57v8+Thd1QB9Zo1jT9ECIIgCJmHFi3Svw9TY0nlykCFCsCJE6xUooY0b98O/Psvg1r009Nz5AAmTNBmnCZO5PqYGBoEJUsy1VBFp6Mjbflypr2LUyrzklipEo2h2FgqkM6fzw0tWmhOqdWrmWtapQqXChUsN8IEQRAEQcgU1K4N/PFH2u1CQlKXvhgwwLzJ3s6dUzqqbMWjTZsQoB8ppZI/v21sIZ2Os9yqSrxKUhLQtSs9fIcPMw1w/XouACcQ//lHax8VZZgDKQiCIAjp4d9/OTESGGg4vqhVkPWr0KqoWVe7dmnrDhygr6Fly5QRv8WKMRJ43z4gMRHw9LTpKaQXcUo5iMebNyNXwYIMsevUCXjyhGF6+sbRunXA4sXaZ09PXjxVqtAoeucd0T8QBEEQBMHtSKpShRobjsbDQ6sAGRfHmWo13W/fPtpqKvHxwAsvcFEjqV5+mZOIHjasHbRtGzB2LPMwbTE7LwiCIKQgJiYG0dHRzz/7+vrC1xEBIYcPs1psfDxz7n//nevnzjVsd/EiX5NPpgAMU86eXWuTVnt1/fnzPGbJkuk7BxsjTilH4uUFVKwIzJ5N8c6ffjIMH+/UiU6nU6eAkycZIx8aymXVKmDUKK3t9On0qqpRVVWqGK/pLAiCIAiCIKSNjw9Qpw6X0aOZ8vfsmbb9/Hng6VNGvl+6xLQJAMiVC6hXj+Fm3bunrw+KAnz8MaOzPv4YaN5cNK4EQRDsQMWKFQ0+BwcHY1Ly6sL24PBhYPJk7XOBAtSBSh4RFRXFV1PRuQEBWhtz2+u3cyHEKeUM9EsdBwVpxkaXLlwAGiU3bmgOqrt3gSxZtH2sXk3BM30CA7Woqs8/t+2snSAIgiAIQmZCpzO0vSpXBu7fZ4qEKqB+6BDw4AFnvevX19pGRABffqlFVBUqZN4xt26lfTdqFDBzJj9LcRxBEASbExoaisKFCz//7JAoKYDZT++8w0mOixdZbeSVV6hvOHasY/rgYohTyhnodHRItW5t2tjQ6RjGXqQIL9LkjBsHHDmiOa3CwrTl9Glg6lSt7ZAh1LGqWlWLqipSRGbeBEEQBEEQLCFnTtplqm0WH8+opn37GNWksmcPMGsWFwAoUcJQQL1SpZSaHopC+7BuXSrQHziQcgJTEARBsAn+/v4IcKY0TpYsfD4PCWEAyvvv0z9QuTK3qxFPpiKboqMZqatiTnv9di6EOKUchMepU6yvrJI3L1CqlPXGhn5UFcBUv9On6aRKSjJsu3YtL/Rly7R1OXPSOdWoEfDZZxaeTToRrQRBEARBENwBb29W6KtZ03B9yZLAsGF0Vp08CVy5wmXpUm7/5ReWLQT4AOHlRbH1gweBzZvNm8AUBEEQ3IOgIEbc7tmjOaVUbaiLF4GXXjJsf+sWg070y97qtzfGxYtMUy9a1LZ9twHilHIQNi91nJycOYEGDbjooyjAggVaRNWpU9REePiQF723t2H7Ro24L/2oqrJlDbWv0oNoJQiCIAiC4O7oO6qio+lsUgXUDx5k1JTK3Lks750lC8VrHzwAbt82LfcgCIIguBc3b/JV/9m8cWNmP23dqk1iqGzZorVRqVuXTqc//+Qzt/6Yce0afQBNm9ruud6GuF6P3BS7lzo2hU4HtGvHRSU2Fjh3jg4q/ZDFqCg6qgCtFDLA/lWowJLJH32Uvv6IVoIgCIIgCJmJgAA6lVQR24QEw9S9c+cY5f74MZfevbm+dm2gfHkK4Iq9JAiCkDGIjOSSNy8XlaNHU0bVAsDff3NywtvbMIuoeXNG3S5bBgwfDlSrxvVRUcCUKXRAvfaa1j4ggM6rn38GfvgBeOstrlcUYPx4vh882JZnajN0iqIozu6EOxMeHo7AwECEhYWhiDNKHVtCXBz1C/Sjqk6fZmggALz5Ji9wgMJsJUrQWaWKq1epQo2E7NmN719RtJnB/fsN38vsnyAIQrrJUGOOIECuWQC0j2rWBGJi6Ljat48PKQDg50cby8OD9tKlSyxs4+fn1C4LgiBkVKwad+bPZ4o1wGfk48epD1i6NNc1aAC88QbfT5rE6nrBwXyvUrw4o5ReeokpdHFxjF5SI5u++QZ4913D4+7YwQkJPz86nPz9WfDs2jVK4YwZY9g+IoIVZMPDKfVTujSwaxeDQtq3B9atc8nnbomUEjR8fBgCqB8GmJQEXL3Kf74XXtDWh4YytPz2bWDnTsP9lCrFf6gRI7R9KAq1pEQrQRAEQRAEQWPrVj7gbN6s2UM3bwIbN9LOqlVLs5fGjKFd1rIlHzDatmU5cUEQBMF+7N0LLFpkuE6twqqiOqVMMWECsGEDn4fXr+czcqFCQJ8+rMZXp07K7zRtymMHBwMrVrC4RpUqrNTXs2fK9oUKsSrsRx9xDFm/HihWDPj0U+C991zSIQVIpJTdcdsZwLg4TVhdjao6eZLGE8AyyOPG8f3Zs0D16vQMZ80KfPABUK8eUKMG0KQJ20i0lCAIQrpx2zFHcFsy/TWbPIrcmC2ktklMBG7c0LRHALavXZsOqk6dGLEuCIIgmCTTjzsuiERKCdbh40OnUo0ahuvv3KGDqmRJbd2pU9Sxio2lVoIaZujnx5DC06clWkoQBEEQhMyHqrWpRpEbQz+6/I8/qEe6fj2XY8c4K37oECsrhYTwO4pim0I6giAIgmBnPJzdAcHNyJ+fomwlSmjrunShMFvZssDEiUCHDhR9e/aMDqly5WhsKQo1rYYMARYvBi5f5jpBEARBEAR3Q1Fo/9Stq4mgm0KtxDd5MqPPg4MpmhseTr3Pdu1ob6mcOEFbq2tXOqru3LHnmQiCIAiC1UiklGB//vqLgp36WgmKAly4wDzcgACge3fOFu7fD/z4IxeAebENGlBIrkED4MUXXbKMpSAIgiAIgkWYEyWlYkqLs3BhFqJ5803D9n/+yUI1a9Zw0emoV9K+PZfKlUU2QRAEQXAJRFPKzmT6nFVLtBIA4KuvgN9+o7Pq2DGKuenz9990TAHUVfD3p1NLEARBkDFHyHBk2mtWtX3u3qV4rTkOIkWhsG2+fGlrcSoKxdPVNL/jxw23794NNGyYvnMQBEHIgGTacceFkZATwb5YqpXw+DHLWwLA06fAkSOsOLBvH3DmDGf2VMaPB5YuZalkNZqqfn2WShYEQRAEQXBV4uKYehceDtSsafl309KL0ulYdvyll2hj3bjBqk+qg6puXa3thx+yLHm7dqzmly+fVackCIIgCNYgkVJ2JlN7Ys2JkrKkraIYrm/WDNixI2W7okU5+/fzz4CHyKYJgpB5yNRjjpAhydTXbFgYI6UsJX9+ID2/VUKCJoWgKCxOc/UqP+t0dFipaX6VKkmanyAIbkWmHndcFImUEuyHLbQSkrfRZ/t2lkXet0+Lpvr7b+D6deDkSUOH1LhxTPNr0IClk7NlS+/ZCYIgCIIgWE9goHOiu5Nrc65cyQiqDRsokH7gAJcJE4BGjYBduxzfR0EQBCHTIE4pwT6oFWVKlWL1l+RaBsbIm5ftJ01ilRlzZuZeeIEi6d278/OjRyyL/OyZ1iY2Fpg9m68AjbHq1Q1T/goWtPQMBUEQBEEQMjY6HVCrFpdPPmE6oZrm99dfhrIJCQnAoEGsstymjaT5CYIgCDZBnFKCfbC3VoIpsmensaRPQgIF1NWIqhs3qFV15AgwcybQoQOwbh3bqlUBy5SR1D9BEARBEDIXRYoAb73F5fFjLir79wOLF3PR6YB69bQ0v4oVJc1PEARBsApxSgn2wdeXxou1WgnWOKRMkS0b8O67XBSF6X1qut/evQxNV7l+HShfHsidW4uiatCAjjVb9kkQBEEQBMGVyZbNUO4gMBD4+GNGUf39N+28/ftZeKZECeDbbxlBJQiCIAgWIE4pwX44SyshNXQ6oFgxLq++ynX6Wv/nzwNZsgD372tllAHAx4eh7e+/zxlBW7NtGzB2LCsPtmhh+/0LgiAIgiCkhxIlmOL3yScUaVfT/LZvB65cMUznO3wYOHeOTqq8eZ3XZ0EQBMHlkfwkQdAPNw8KAh4+pED7118DXbowcisujpFV+lpVhw8DgwcDixYBly4ZOrcsQVE48/jPP3yVgpiCIAiCILgygYHA0KHApk3AvXvA778DL72kbf/hB6B/f6BAAUacf/EFEBpqvY2zbRtQrRpfBUEQBLdCnFKCkBwfH6BOHWD0aGD1auDWLeDiRSAkBGjSRGu3dSswfz4wYAA1qAoVArp2BWbMoNh6fLx5x1OrFI4axdetW+1wUoIgCJmEs2eph1OuHHUGs2fn+6FDuU0QBNuSLRujyPW1OCtVAl58EUhK4qTeBx9wXenSwMiR5ttIgEzeCYIgOBs721Y6RZE7uz0JDw9HYGAgwsLCUKRIEWd3R7AlBw8Ca9fS2DpyhNFU+hw5oom837wJZM0K5Mxp2EZRgJdf5vv9+w3fi2CoIAgWkunHnJAQGk3x8cYfXH18tAgOwSXI9Nesu3P9umGaX1wcUKECo6ZUduwAqlYF8uQxvo8tW4DWrTl5N3MmsHkz0KqVY/ovCILbIeOOhTjAthKnlJ2Riz6T8OwZcOyYJqD+zz/Av/8CXv/Jtr3xBrBgAUsrN2igCaifPQu88opmYKmGlxhcgiBYQaYec44dA+rWBRITgXbtgNdfB0qV4rbLl4GffuKDsZcXHf+WVoYV7EKmvmYzG48eAX/+yf/Rbt247tkzOqOePePEnFrNr3x5Ts7J5J0gCDZGxh0LcJBtJU4pOyMXfSZFUQyNpdat6XBKjrc3EBAARETwfXLjSwwuQRAsIFOPOb16AatWMa164EDjbUJCgEGDgJ49gV9+cWj3BONk6mtWoCZn167AyZOG60uVonOqZElg+HCZvBMEwWbIuGMBDrKtxCllZ+SiF55z6xajqNRoqmPHqLVQpAir2Kj06cN/6FmzgGHD6KwSBEEwg0w95hQuDBQsyHtratSsyYmAGzcc0y8hVTL1NStoXLumpfnt2KFJIhQtCrzwAifqnj4FYmNZ0Q+QyTtBEKxCxh0LcJBtJULnguAoChbkbODMmRRCr1kTqFgR+P57rU18PPDbb3w/ciSQIwfQsiXw6afArl00yARBEISUREZSqyYtypdnW0EQXIdixYC332YEVGQkC80EBVGTatIkOp/WrmVF5NhY6nouXersXguCILg3DrKtxCklCM5g61bg8GFW6mvfXlsfFwd89hlQrx4/P33K8scTJ7Lyn6rBoPLokcO6LAiC4NLkzMkH2LS4fp0Of0EQXBN/f6BzZyA6mlomQUFcf/QokJAAnDjBz/36cYLv88+BM2ekKp8gCIKtcZBtJU4pQXA0isJZP31DSyVbNmD0aKb31a3LajTffssc3YIFKY6ucvMmbxS1agFjxgDr1gH37jnyTARBEFyHWrWYzrN9u+k227fz/lqnjuP6JQiC5WzdymgoNUoKYKT5hQvAV18x0hxgSslHH7GQzK1bTuuuIAiCW+Ig20qcUoLgaIwZWsnR6bj95EmgdGlg+XI6ocaM0docPsxKCEePMuKqUycgb16gShWGwB896oCTEQRBcBHefZc6fe3bA++9x8iJJ0+4nD4NjB2rRaa++65z+yoIgmlSm7wrU4b/y6dPAy+9RCH0tm2Bhg2BQoW0dn37svLxhg0ifSAIgmAtDrKtROjczoiQmmCAJdX1zGkbFgbs2QPs3s3l7Flt29KlFE0HgIsXgQMHgEaNqNsgwqCC4JZk+jHn44+ZymPqHqcobDN5smP7JZgk01+zQkrMrbCn365lS8Djv7n2hw+BfPmY6gcAWbOyXadOdGDlzm3vMxAEwYWRccdCHGBbSaSUIDgSc6KkVNRoqYMH+T1jBAbS8TR3LhAaCty+TXHQESOAxo21dmvWAP37AyVKsJLNq68CP/xAJ5b4pQUhc7NkCTBkCLVZfH157wkJsWwfe/cykvOll4A8eQA/P4pevv8+HxBNceQIK2nlzMn05bp1gZUrrT+XTz8FNm0CmjbluSgKFx8foFkzbhOHlCC4LqlFSSUnKIjtkttU2bPTUfXOO7STnjyhHfTaaxRKf/99e56BIAiCe+EA20oipeyMeGKF56iRT3fvAitWmBetpCjUk8qXL32ljxctohPqyBFt5lAlXz5GW5UrZ92+BUFwGawac4oXZzn2vHnpGLp2DVi4EBgwwPwDFyzIqisNGgDVq/NetXMnBYlLluT9q0ABw+/s2MEoCD8/oFcvihuvXs3jT59umK5sDYmJms5enjyAp2f69ifYBbGTBAPMjZIyt72i8D70229cTp0CvvsOGDaM2yMigHnzGEVVpYpEkgtCJkDGnXRgJ9tKnFJ2Ri564TmxsdSHCg+3/LuBgUzB8/VNXx8ePwYOHdLS/Q4c4PqoKHq7AeCDD2i0NWrE5aWXtG2CILg0Vo0527ZRp6VYMWDaNGD8eMudUl98wUpYL7ygrVMU6tvNmcMHwO++07YlJDCSKjyc0aDVqnF9VBRQuzZw9SoFjYsVM78PQoZE7CThOY6YvLt8GciViwvASPOhQ/m+RAk6pzp1Yj+8vNJzNoIguCgy7rgecrcVBEfh60uD6e5dy7+bP3/6HVIAoyCaNeMC0FF28aKh02nDBorYbdrEz1myAPXqaU6qJk1kJlEQ3IkWLdK/D2PpMDodNQbmzAF27TLctn078O+/wMCBmkMKYDnhCRPoEFu0CJg4Mf19EwQhYxAXR0d1eDjTiS39blxc2rZSyZKGn0uVAjp2ZMTVlSus8DdzJiMA2rcHPvmEE4OCIAiC3RCnlCA4ksBA1zJufH1ZRlmfRYsYRaUKqN+7xwfI7dtpzP37r9b26FGgbFkgIMD2fdu2jRUdpk+3zUOzIAiOx9ubr8kjDnbu5KsxzRg1BSe5Iys5n3zC13feoXCx+tkcVIdZBufIESA4mPMd8fHMPho9GujRw7L93LkDTJ3KOYmwMM5flC1LCR41iMQUQ4cy2ARgJlTBgtadiyA4ZfKuZUsujx8Df/7JFL/162n7LF7M6sYqp0+zwl+ePJYfRxAEISPgJNtKnFKCIBjy0ktcRo1iCdBz57R0P32HWmIiI64eP6aGjBpJ1aABtWnSg1rF4Z9/+Nq8uURnCYIFxMTEIDo6+vlnX19f+Noi2tJSFizga3Ln08WLfC1TJuV3ChakULHaxhSquHGvXjSc1M+pqRKo293AKWVKkqtnTzqWzJXk+vtv/nkePGBhsm7dgEePWAdj/frUnVJ//kmHVLZsHAoEId04a/IuWzYtdS8hgcUbTp/W0vwA4M03KYHQsCHbdezIlD9BEAR3wUm2lTilBEEwjYcHULEil7feMtx24wZnJv/9Fzh2jMvMmdxWsSKreQ0fbt1x1SqFo0Zxn1u3mid4KggCAKBixYoGn4ODgzFp0iTHduLvv1mNJX9+4L33DLdFRfE1Rw7j3w0I0NqYYuJEGkCqE1z9nAlISAAGD+YtevduLQNy4kRKck2YQOdSWpJc0dF8rgZ4C69aNeVxTBEVBQwaxOPcvZt2YJsgZBi8vChV0KSJti42lktSEi/2Xbtoo1StSgdVly7Aiy86qcOCIAg2wkm2lTilBEGwjqJFgUuX6JxSI6l27wZCQ7k8eKC1vXuXD6WNGzOaqkQJ0zc4/XLQX39NMfZJkziVn0keOAUhvYSGhqJw4cLPPzs8SuryZYbdJCYCy5enP3rSGMmdbI52ujkRW0lyff89cP068NNPKR1SQOo6zyNGAE+fUr/e0nRBQchw+PrSc3v1KrBuHdP89uwBTp7kcvo0QxVVEhJEKF0QhIyHk2wruVsKgpA+ChcGevfmAtABtXcvo6VU9u4FQkK4qN9R0/0aNQIqVNAcTmqU1ObNXDdpEss9S7SUIJiNv78/Auyh9WYOV64ATZsCkZF8SGvaNGUbNULKVDRUdLRh2oxggC0kuQCtwFnXrsD587zNPn3KwoitW5suvLp+PZ1ey5YxEM4SYmNjERsb+/xzTEyMZTsQBGdSvDg9siNGUHdq40Y6qHr21NpcuMCJtXbtGEXVqhXTAwVBEASjeDi7A4IguBn58gGdOwPlymnrypYFPviAJZa9vRld9csvFCupVAlYsoTtFIVT+3XqaE9bQUE07iZNSj2fWRAE53P5MlNeIiKAlSv5UGYMVUvKmG7UrVsUNTKmN5UaJUsarwKYnPHjWXErA2MLSa64OODUKd6yZ8/mPMLw4fwJO3bkXMGpUym/d+8eUwc7ddLmIixh6tSpyJEjx/MleaqpIGQY8uRhNYA1awzDBTduZLT44sX0+ObNC3ToQI09a0TcBUEQnIWDbCtxSgmCYH8qVWJpp337gIcPmXsyaRKF0rNkoTg6wGn6w4f5JNS2LTBtGqOmPvqIr1u3OvMsBEFIjcuXGRUVEcEQHFWsyBiNG/PV2P/0li2Gbczl6lXzHvgiI9k2A2MLSa7795ldee8ei+t8+SVw+zYQHk6d0itXgPbtgWfPDL83bBgdWnPmWNf38ePHIyoq6vkSGhpq3Y4EwVUZPpxyBqNH84Hu2TOGF77+Or3GthJg27aN+bvbttlmf4IgCMlxkG0l6XuCIDiWrFn54Kqm9MTFMXpK1ZLKk4dPSX/8wQWg4ypHDk7PnzwJ5MzprN4LQuYmMpJL3ryGOlFqyt7Nm3RIde6c+n6aN+fD2rJlfIBThZGiooApU5g39tpr9jmHZ89E6wXUawbomHrnHcNqfZ98wnS+lSuBX38F+vbl+hUruO7nn/lsbQ3JK0HqV4kUBLfA05MV+ho2BKZPB86cYYrfb7+xrGWtWlrbuXMZPd6pE1CjhvnamVKlWBAEVyKdtpVYZYIgOBdVtGTLFkZDbdwIFCrEmURVPP3ePQqdREXxc4cO/M7mzRQfrVuXjitBECxn/nzqvgFavtb8+ZpwUYMGwBtv8P2337KiXnCwofhl06ZUzK5bVxP+TY5+ey8vHqNVK+rK9eoF+PtTg+raNT7IFS9u2/ME6IE5epQ5axkYW0hy6UdZqbdUfTp0oAPq6FE6pe7fB95+m0Gs/fpZ129ByHTodEDlylw++oj/SFmzatu/+44i6Z99BhQpwgjTTp0YKertbXq/UqVYEARXwQa2lTilBEFwPvoV9155hUZc9erAyJGczg8N5QPytGlMA2zfnm3Gj2fZeW9v1kFv3JjLyy9TVEUQhLTZu5eq1frs28dFRXVKmeLaNb4ePMjFGMkruDRtymMHBzMEJz4eqFIF+OILQ9Hg1GjWzPDz5s0p16kkJFBo6c4doE8f8/bvouhLcr30kuE2VZKrdu3U95EtG2tO3LhhPPhUXff0KV+vX9d0nU0FZBQqxNcTJwyrAgqC8B+5c2vvFYVaLevWMTI8PJxOqu++o9e4Xz8KviVHqhQLgmBPnGBbiVNKEATnk7zinj4eHtosY5kyWiW+li257s4dpgypD9FTpjAKo0MHw/LMgiAYR78yZlpMmmS8PLC1RQhq19bSdK1BjeYCeO+4dYtLatSsSed2BqZxY57C1q0MMtPHEkmuZs2oxRwayswhfVSpJzVgLU8eSuIYY+NG/ux9+jBoNU8es09FEDIvOh3DEPv2ZerLX38xxe/332nb6FemVBTmzbZqxZQ9qVIsCIK9cIJtpVMUKWdlT8LDwxEYGIiwsDAUKVLE2d0RBNdDURjZBAD796c+y2esraIA//7LdD91uX4dePVVrapfUhJnEF98kU9qDRtKuXnBLcl0Y44qGKwo9LC0bm26SoyPD9NjAgMd1z87kZDAAqc3bvDZVF+Sq3Ztao2eP685lCIiuK1QIcO0vf37gfr1WYti714tOurWLdqXERGUwClbNvX+NGnCP0VEhOVaU5numhWEtEhMBA4dYkpzlSpcd+KE5jnOnp0RV1u38kZgiR0lCIKMO2nhBNvKpSOljhxhVP/+/VpU/+jRhlVX0+LmTWYC/PknswuyZ2ewxZAhnNHz9NTaXrwIrFrFiYdLl6jlWqAAMwwmTADKl7f9OQpCpie1KKnkGJsR1OmA0qW5qNP4V6/ypqFy5gxnIP/6C5gxg9+pWlVL92vUyFC0WRCEjIF+OFDjxvSOWFq1LwNiqSTX+PHM0Fy4EBgwQFv/8su0q2bM4C2xfXveOtetY6DGlClpO6QEQbAxnp6ak0klJoYe58OHmZ/76BEfTCpUoAbVkCHAwIESLSUIQvpxgm3lsk6pHTt4T/XzMzS2evYEwsIMq8SY4vJloE4daiC0akVjKzqakbGvvcaq9AsXau0//piyFpUrU2cwIICar4sXs/rM5s00/gRBsBGqLkKpUnQKHT+e9nfy5mX71PQTkgskBwYCS5dqkVTnzzP8/Z9/gP/9j17nzz9nW1VQ3drSUoIgOIcdO5zdA4diC0kugJI0VapQxiYkRJP0mzs37SKKgiA4iEaNOIFXsybw4AEn4nbsYCjj2bPAtm3UmJo0ic6r7NlTF0oXBEEwBwfZVi6ZvpeQQOd/eLjpsPQLF4BixVLfz7BhwJw5wKxZwIgR2vqHD5nFc/0696XuJySE66tXN9zP8uVA795AxYoMuLAECQ8UhFSIjaVhFR5u+XcDAxneqFda3Gxu3WIVP9VJNXMmNaoAYMMGerDLlaMRqEZTyf+vkAGQMUfIaMg1KwhmsmULI8U3b+Zs+8OH1OTbvBn46SdGg7duzZn13btpy3TqxLb6Ff8EIZNj1bizZAmwZw9w7BijVuLiUoYfp8XevcDatdRsunoVePyYE+kdOzKkOXnVkZAQRkCmRrNm/N9XmTSJVZJNceWKfaobpxOXjJTavp0SMQMHGlZvyZGDAQ0DBjAMfeLE1Pdz+TJf27QxXJ8zJytcL1vGFD3VKWXqmurVizORoaFsL1k+gmAjfH2Zn3v3ruXfzZ/fOocUwCioHj2M5wKfP89QgfPnucybx/UlS9I59cEHks8iCK5MRATzz86fZ3i0sbk3nY4PcYIgCBkB/Yp7QUFclzMnZ8179+bnoCBu37aND7s//8wlSxZu69wZaNdOKhEIgjV89BHz4/PmpUCjWnXYErp1ozOhQQOmbel0dFB9+SXTsvbvp3aQSrVqdEIY49dfGS1jKl23f3/jzidj5XbNwc62lUs6pVTBd/Weq4/6u6v6W6lRuTInFTZtShkptW8fn0srVjSvT2oErJdL/mKCkIEJDHQt4eExY4BBgzgbokZSnThBL/fly4ZCf3/9xZmOxo2ZUijiooLgXGbPBsaNM9SUUw0n9f9TUcQpJQhCxsIc/U193c2vvmIlhLVr+fC8bh2X4sVpy4i9IgiWMX8+hamLFQOmTWNkk6WMGgX06we88IK2TlGAt99metcnnzCXXqVaNcMIHZW4OODbb+mY6N/f+LEGDKAWlC1wgG3lki6Wixf5WqZMym0FCzJNWm2TGuPGAevX8++/eTNFPFVNqaxZeZ/OkiXt/Rw+TEdkrVppOxdjY2MRGxv7/HOMfjlXQRAyBrlyAR06cAGYO7x/P6vh6EdJ/fADqyMAHGDUVL/GjZn+Z0ujb9s2YOxYKhi3aGG7/QqCu/DXX5yBCgigc3nXLuDAAf6fXrgArFlDJ/LIkczVFwRByAgYi5IyhRottXo17ZYZM6ifuXYtl8aNNdskIYHpJE2aMM2vQgVxVgmCKWxhexurYKfTUdh6zhzzom4AOjPu3eP/rX5klT1wkG3lkk6pqCi+6pct1icgQGuTGgUK8Dfr21dLuQboiHrrLfN+t6goOiA9PBhZlxZTp07F5NTyOAVByHjkyAG88goXferUYTjroUMs9fnLL1wAoHBhzkb6+KT/+IrCAeuff/javLkYjoKQnG++4f/Fli383xw4kEbA4MHc/tlnwNChwIIF5hVVEARBcAXSW6VYjbaYPNkw0mHvXpYn//NP4MMPOenWuTMfdGvX5sOPILgxMTExiI6Ofv7Z19cXvtZKg6QHS1Oy5s/n6xtvmG6zezefTzw8GOnTogUjeyzFQbaVW99tLl0C6tenXM2ePaymGhZGLapPP+VzXWKi6e8/fcp787lzbG9OBNz48eMRFRX1fAkNDbXZ+QiC4GKMGcObS1QUxfCCg3mj8POjU0rfIdW2LdClC2/uf/+d+s0nOapBOmoUX7dutfWZCELG5/BhoEYNGk3G8PXlTKSfH0PkBUEQXB1jVYrTWvSrFCfXfdGvyFe1KnUz27ShvXLhAst31qtHWYV16xx5poLgcCpWrIgcOXI8X6ZOneqcjixYwNe0IiEBpuP+9RcLMLVubbpdcDB1cN97jw6NwEBqzFmKg2wrqyKlkpLs6zxXI6RMRUNFRzO7Ji0GDODf7fJlrbp79uz8+9y+zap8y5cDr76a8rvPnlEIf8cOpoxOmGBe35N7WPW9r4IguClZsrA+e9Om/Bwbywp/KjExnGFITGT4PKBVXGjcmJX/TIVu6oftf/01ZycmTeLAJdFSgqDx4IHh7JH68PX0qZar7+sLNGxoWKnGDtjbThIEIZMQF8cKxeHhQM2aln83Ls50UZjcuRlp8cYbfLjavJk2ysaNjP7W1705doxVu1q3ti7aQhBckNDQUBQuXPj5Z6dESf39N6MY8+enAyktFi6kkTFgAODpmXL7iy/SydWkCQXZb91iZfGJE/mdnDk1eRJzcJBtZZVTqlgxpr8NHszfz9aoWlIXLwIvvWS47dYt4NEjRpWmRkwMxcxr1NAcUvo0bUqn1IkTKZ1ST5/SIfXnn7w2pkyx+lQEQciM+PpqZT0B3rT1hdP37mXFhQ0buHTvDqxcybaKos1KeHunDNtPHpYvCALJnZsVp1TU2avr16nxppKYSC0GO2JvO0kQhEyCo6oUBwRoVYljY2mr6DvBvvuOD8O+vpxI69wZaN8eyJfP8n4Jgovg7++PgIAA53Xg8mVmUiQmMlImb97U2ycl8f9Qp2NRJmN07mz4uXhx4J13qBnXsiWrCFrilHKQbWWVU+rGDS0Frnt3CsbXrWt1H1LQuDEwdSqfuXr1Mty2ZYvWJjXi4vgaGWl8u3pvT36v1ndIjR3LKFZBEIR04eXFcPh69RiqmZBAj/ju3TT82rTR2l64wBtq1qxsf+ECUKmSdtNTRUwlWkoQDClalDn6KpUr08m7YYNmOD16RAdxkSJ27Yq97SRBEDIRjq5S7OubMo2oVCku//6rTah5eDDiu3Nn4N13jUdtCIJgnCtXGCUTGcnCBGq2RWps20ZnUPPmQIkSlh2veXP+D586xchIc51xDrKtrAouP3SI4uE6HbB0KXWbatUCFi2icz29NG8OlCwJLFvGiDaVqChGLfn4AK+9pq2PiKDuk366X548/J2uX9e0wFQePmQBK8Dw76+m7P35JzB6NKupCoIg2BwvL940x4wBfv+d4bQq167xBvbkCcNgw8JY/jNnTobPbttGh5RoSwmCIY0b83/l9m1+btsWyJaN+ffjxrGkcZMmwP37do8ytLedJAiC4FA+/JApLCdPUjemenVGbezeDfz4o6FDKjw8pZaVIAgaly/THomIYKZEu3bmfc8cgfPUUCOxnjwx/zsOsq10imL9XePePerjzZ1L549Op6UnDx1Kx5q17NjB8/LzY7SUvz+diNeu0aE0ZozWdsAAGnoLFxo+2/3xB6PTEhLo6KpenWmRv//OSKmuXYFff025n4IFgSFDjPdrwABGwZlLeHg4AgMDERYWhiJ2npkVBMFNSEriANChA2czPD218M716zkgvPwy85QbNuRSvz5vuhI5lanJ1GPOkSM0ksaO1QyjefOYR6eiKBzEjx6lwWJn7GknuQuZ+poVhIzM1asUQ/f311KJnj5lSl/Bgqzi17kzo75FZE9wIdI97kybRtHp5M4Hc7h8mVExERHAihUp0+1Mce8edd6yZ6fmm6X6V48fU2MqKYkROuZW+nOUbaXYgKQkRVm3TlGCghTFw0NRdDpF8fJSlE6dFGXbNuv3e+iQorRurSgBAYqSJYui1K6tKMuXp2zXv7+iAIqycGHKbYcPK0r37opSqBD7lD27otSqpSizZytKQoJh28aNuZ/Ulh07LDuHsLAwBYASFhZm2RcFQcjcbN7Mm87mzbzJnj2rKD/8oCgPHhhu118KF1aUnj0V5X//U5Tjx1Pe5AS3R8YcIxw7pigffKAob76pKDNnKsrDhw7vgr3sJHdArllBcCMOHVIUX19D26RAAUUZPFhRNm1SlGfPnN1DQUj/uDN1qmnng6Ioyt27tNvv3jVcf/myohQtSgNg9WrLjjlzJo85fLjpNtHRinL+fMr1T54oSu/e/P7AgZYd1xQ2tq3SFSlljIsXWSDqxx+1Cfvy5ZkON3Bg5nOUywygIAgWoyiMhAIocGos+klRmNd9/z5zuE+coMigPqdPU48KoMhNjhxSNcfNkTHH9RE7yRC5ZgXBzXj0iMVZfvuNujP6+ipffGFehTFBsCNWjTvz57NQEUBdpuPHmaVQujTXNWigpdVNmsSKesHBfK9SvDjTvurWNZ3qpt9enypVaNefPMn3xrh6lRpItWpR2LxgQabdbdvGtNoqVZiOliePeefsQKwSOjfFtWv8e61ezc+Kwt/i7FngzTeBb79l5onYHIIgCKmQvOKeMXQ6YMYMVuILCeFgePgwy47u3QucP88BSeW99xgm/OKLHEQbNOCrXilcQcgUXLxIo2/pUocfWuwkQRDcnuzZgW7duMTFATt3AmvXMtWvY0et3apVtF/USn4FCjirx4KQNnv3UudHn337uKikpfV07RpfDx7kYgxjTqnDh+mQql3btEMKYOrcsGFsv2kTdYuyZOHzwPDhrMKXJUvqfbSWdNpWNomU2rqVhtQff3Ci3s8P6NOH5161Kp1zwcHAgQPUcVq1Kr1HzDjIDKAgCBZhTpSUOW0VxfBzw4baDI8+xYsDjRoxLz6zhWi4ITLmpMLly5y5/OUXGivJIwvtiNhJppFrVhAyCUlJhnZG9+6auK9Ox4myzp2pRVWypHXH2LaN2jfTpwMtWqS7y4J7IuOODbGRbWV1pFR0NJ9h5syhY0xROOE+dChFwvWjwlq0AJo1A6pVA7Zvt/aIgiAImQBzoqRUdDrOSrRuze/phwIn/+6ePazkp87q7N3LEOCrV4FcuQwNxTFjONvSoAFDgLNmtdXZCYLtWb2a4UW3b3OmvWNHQ+HQ27eBjz/mjHxiIg0WO1ffA8ROEgRBMCD5xNenn7IK1dq1FEjeu5fLmDGM6j5wwLKoDkXhvf6ff/javLkUfxEEa3GwbWWVU2roUEZmPX7M49erx9m+bt0MK4Lq4+EB1KzJglKCIAiCERSFTqZSpVi29fjxtL+TNy/bT5oEBAWlboAFBrKcaa9e/Bwdzdr18fFam6dPWd5VXeflBdSooaX71a8vIfaC69Cjh2EunE4HLF4M9O8PLFhAg6p/f2qaKApQpw4wdSrLF9sRsZMEQRDSoHx5VvWaMIGTZuvW0UG1axcri+k7pObOBSpWpA1i6iaqTuqNGgXMnJlysk4QBPNwgm1lVfqehwfg48OoyxEjaESZQ0gI7zMLF1p6xIyLhAcKgmA2sbEUTAwPt/y7gYEMx7C0RGxyHj3iTVqdsbx503B7ly6GA9X580C5cjIb6SJkqjFn6VKgXz++L1eOwv/R0dRSiI6mgTRxIjVNypShwG6nTg7pmthJ5pOprllBENLm/n3aHpUr8/PDh0C+fEBCAifiOnRgxEaLFsyFBlLKGZgrgyBkSmTcSQUn2VZWRUpNnMhZQEsnywcM4CIIgiAYwdeXBtTdu5Z/N3/+9DukAAqUvvsuF0WhKKN+yl/Dhlrby5cpnpgnDw1ANZqqZk3b9EUQUmPxYj5sfPEFNURU7t7lQ8v48fz86qtUF3fgNSl2kiAIgpXkzs1F5dEjivCtXw9ERjJSY8ECIFs24JVXeLONjzeUPjAlbSAIQuo4ybayidC5YBrxxAqC4FboC6hv3szIqadPDdv4+FCLavx4oG1b+/VFBE1TkKnGnIIF+eASGppy2/79dJLmz8+0EG9vx/dPMItMdc0KgmA98fHA7t3Ab79xUaPKZ8/WKn798Qfw5AlQqJBESwkmkXEnFZxkW1lVaunBA94Tbtww3ebGDbZ5+NDKngmCIAiuh75h17o1b/KHDgFff00HVf78DOndt4+vKgcPslTuwoWa6nN6SC5oKvMrmY/7902XRq5Wja916zrFISV2kiAIgo3x9qZ4+ezZwPXrwJEj1KPKlYs2xqRJwPLlrChRsyYr+KnRU4IgmIeTbCurnFLffAM0bQpERJhuExHBNt99Z23XBEEQBJfHxweoXRsYPZpaU7du0ekUEgI0aqS127IF+OknYNAgoGxZzsR07kxn1sGDhg4sc9AXND14kJ+FzEVCAtM3jKFWjNRPAXEgYicJgiDYEZ2OjqfPPgO+/ZYPyUFB1LnU6VgoZtkytu3YERg4EFizBnj2zLn9FgRXx0m2lVVOqU2b6HxOTbizZk2gRAlgwwZruyYIgiBkOHQ6irX3729Y875VK+D996k55eMD3LnD8PuxY1maTD9MODycoSamUKsU1q1Lp1bduvws0VKCiyB2kiAIggNQJ6gmTaL9MXMmJ8dCQljuNEsWpv2FhAA9exo6pWJinNRpQRCSY5XQ+dWrnBhPi/LlgaNHrTmCIAiC4FbUrcsFoFF47JgmoH7qlGGo8EcfAYsWseJH/fqagHrx4jQ6VSNUBE2Fv/8GPvnEuu0TJ9qjRwDEThIEQbA7+hNUQUHa+vz5OTHWvz+rGlevzjzpoCAgZ06tXcuWLGnfti3Qrh3tDNEfFASn2FZWOaWio4EcOdJuFxAgWgmCIAhCMvz8aPzVr8/P+uLpgJbzdPo0lx9+4OdCheigun7d0AgNCtKipYKCRNA0M/HPP1ys2W5Hp5TYSYIgCHYm+QSVMXx9GT3VujXQu7e2PioKOHGC0gHnzjHqOkcOtmvbllX98uZ1zHkIgqvhBNvKKqdUvnz8/02L8+edJucgCIIgZBSSG5NbtgC3b7PKx759wN691IeIiAAOHwauXdOM0NGjAX9/oH174MMPJVoqM9Gokcs6IMVOEgRBsCOmoqSMYWziKkcO2hlbtzKH+o8/gMhIYMUKLt26AatWaccCXHa8EQSb4iTbyiqnVN261IrbvdtQx1afPXvogO7UKR29EwRBEDInBQpQCL1zZ35++pQOqbfe0ozQuDhgzhxDjYguXYABAxhR1aABEBjolO4LDmDnTmf3wCRiJwmCINgRc6KkVEyl+efMCfTowSUxkTbGhg3Axo1M51O5cIE2R7t2XJo0oVaVILgjTrKtrBI6HzqUTuNu3YB161JuX7eO23Q6Pj8IgiAIQrrIkoXOp3PnNEHTxERg1iygXz8qRgPAkyfA998DffoAw4YZ7uPUKX5HEOyM2EmCIAh2Qo2SKlWKKXbHj6e95M3L9qaKonh6sujK559TL+e117RtGzZQNuD774E2bVjEpUMH4McfgRs3HHTSguDeWBUp1awZ8M47rMDZpQv/z8uV47YLF4C7d/n/PnRo2hGVgiAIgpAmxkL1s2QBhgzhAgA3b3IGMyYGKFyY71WuXweqVmWqX926mnh6nTpA9uwOPhnB3RE7SRAEwU7ExbFKb3h46iVOTX03Lo5aU6mhH301dCirUmzYwCU8HFi/ngsA7NhhaG8IgmAxVjmlAOB//wPKlAE+/ZTG1d272ra8eSntMWKELbooCIIgZHrMCdV/4QVg9myG6IeEGGpL/fsvVaWjo4E//+QCcHb0xReBCROArl3tfhpC5kHsJEEQBDvg60vNSf2bqrnkz5+2Qyo5WbNS/LxtW0ZLnTqlOahOnjQstfrVV8CZM0zzCwqi3SEIQproFMVYDKP5JCaysve1a/xctCid1p6etuhexic8PByBgYEICwtDkSJFnN0dQRCEjIeiAC+/zPf796euH5Fa28REVvNTxdP37WMEFUBh0x49+P7wYeCbb7RoqkqVMsygJmOO6yF2UurINSsIQoYlJoYR2CpVq9JpBQBeXhQVVLWoypRxTh+FFMi443pYHSml4ulJB7G+k1gQBEEQbIYtBE0BLSrqxRc1vamwMDqnmjXT2m3bBixbxgXgTOfLL9NB1aAB0//8/Gx6ioL7InaSIAiCm6LvkAI4obVxI6Oozp8Htm/nMno0bYi9e53TT0FwcdLtlBIEQRAEu2FM0DQt9AVN1fLPpggMBHr1MlzXujU1J/btozMsOpoOsc2buf3wYaBWLb6/dg3w8QEKFbLm7ARBEARBcBeaNuUyfTpw8aLmoNq9GyhdWmunKMCbbwINGwKvvALky+e8PguCC5Bup9S5c3QER0cbL2YAGBYwEARBEASzcYSgaXJq1OACAAkJ1IzYt4/LiRNAtWpa288+A+bPB0qW1CKp6tcHKlQAPKwqcOt4liwB9uxhjtmpU/zNFi4EBgwwfx937gA//cR9HDsGXL3K9akpBCgKsHYtdcDOnQOiougkbNIEeP99/qZugNhJgiAImZAyZYCRI7lERzPVT+XECdoO8+dz4qxOHS3Nr2rVtKPCBcHNsFpT6uBBOnjPnDHdRlG0qt2ZFclZFQRBSCdhYdYLmtr7vtu1Kx0ryYfSXLnonFq9mpFUDsKqMad4cUZ85c0LZMvG95Y6pXbu5OywTkdDPDwcePIkdafUmDHAjBmMMuvYkWmS//zDtMvs2akJVrmy+X1wMcROMg+xkwRByHRcv06H1MaNKSPAixQBZs4EunWzzbG2bQPGjmX0VosWttlnBkfGHdfDqkipCxeAli2Bx4+BevWA27eBK1eYAXHxIvD33zSwOneWogOCIAhCOgkM5OKKrF7NCJ+DBzXx9EOHgAcPOCDqO6RGjqTwaf36XPLnt3l3PPfssfxL8+fTkVSsGDBtGjB+vOX7qFAB2LULqF6dGhvlyzM8yBS3bgGzZvGY//wD5MihbZs5k/obM2YACxZY3hcXQOwkQRAEwSRFiwKffMLlxg1g0yam+W3bxkmdPHm0tseOUTagbVt+zxIUBfj4Y46zH38MNG8uUViCS2KVU+qLL2hoff898NZbwMCBNLaWLuX2M2cYin7xInDggC27KwiCIAguRo4cFFRXRdXj42kAPnigtUlIoPPn8WPg66+5rkwZzUHVqBFQtmz6+qEo8J0+3fLv2WLmtEABLuZy9SqQlMRz13dIAUxfGD3auug4gL//6tWM3goPp1FepAjTArt2dUjkmthJgiAIglkULgwMHszl2TNgxw5KAagsWsQ0d4CpfW3bcpysUyftMq5qoZhRozjhk7wAjCCYi51tK6sEL3bsoIbsW28Z316pEp29//4LfP55eronCIIgCBkMb2/qX7Vsqa1LTATmzAGGDOEgCdAjERJCQ3T4cMN9HD4MxMZadtytW+H1XxpATEwMoqOjny+xlu7L3pQpQwNm3z5qbeizYQNfmze3fL+HDgHlygGvvgr8+CNnn//4A5g3D+jbl9sc4AVylJ105AjQpg2QMyczL+vWBVautHw/d+7wmaVMGRaWzJOHEV5z5hi2u30beOcdPgsVKEC5tiJF+Kdasyb1bE1BEAQhDfz8KHzu7a2tq1qVEzgeHtS4nDqVnwsUAPr1Ax49Mr4vtVBM3bqcDKtbl5/lRi1YigNsK6sipSIiWJxIRXXSxsVpTrJChYDGjWmkTJmSrj4KgiAIQsbG15fGY79+/PzgAQdwNeVPP1rp1i0+9fv4sMqfGk318svUfTLGf8ZnQo0awPHjqFixosHm4OBgTJo0yT7nZg158jBVcMwYpvrpa0pt3w4MG0bvhyWcP09H4KNHnHnu2RMoUYLbrl4FVqygXlarVnT6lS9v89NScYSdtGMHT8XPj2mB/v6cxOzZkzJsY8aYt5+//2aRygcPOAHfrRt/wrNngfXrgaFDtbZhYcDPP/PZpnNnIHduOrTWr+dE6Rtv0EYVBEEQbMQbb3CJjGQV4I0b6RC4d49V/bJl09pu3Mgqf2XLalFSmzczZW/SJA5MEi0lWIKDbCurnFJZslAWQ8Xfn6+3bxvKfgQE0IARBEEQBEGPXLkY4tKmTcptV66wPPTdu1rVP5Xy5YGPPuJslT7/GZ+xixcD/fohNDQUhQsXfr7Z19IKhI5g1CgaOG+8Acydq61v0ADo08fQ0DCHiRNpNA0fDnz5ZcpQ8ilTgPfeA775BggOpiFlJ+xtJyUkMMDOw4PPJGpByIkTgdq1gQkT6FwqViz1/URH0x8IULakatWUx9HnxRfpvEqeMRITQz/q/PmUTlODAQVBEAQbkTcvo1L69mUq1f79dEypGlEJCZz4evCAobqPH1PvsUkTbg8K0qKlgoJEW0owDwfZVlal7xUuzKIBKqVL81U/aktRWEwgVy6r+iUIgiAImRNVGfvCBVbBe+MNbebp3DnDtseOAZ06MS2wcmUkvvwyAMDf3x8BAQHPF5d0Sn3yCY3rCRPomYmJAfbsoaZGkybA779btr/t22mIz5xpXNvA25vi6aVKsa0dsbedtH07U//69NEcUgDluSZMYETWokVp7+f779nPadNSOqSAlH5Bb2/jEib+/lpk2KVLZp+GIAiCYA3e3gy17dJFWxcZSekAHx8OELduMeQ1Xz6Gsm7cSIfUwYOcyBIEc3CQbWVVpFSdOnSCPX3K2UDVEBk1ihGERYsC333H/4cOHazumyAIgiBkTnQ6CvyUKQMMGMB19+5xZrRuXa3d9u3AunXPP/onS9tzWbZt44zaqFHABx9o6xs0YC5YyZLMP7PEiHj8OO3ZX52OKZG//WZ1183B3nbSzp18DQpKuU3Nyti1K+39rFjBn6RrV0bob93KPpcvzz6bq1v67BkvRZ0u7Sip2NhYA42zmJgY8w4iCIIgmKZgQd7Eo6M5zj14wHDa27eZJ16pEjB5Mm2IiROZf/3SS2wjCKZwkG1llVOqTRvOwG3YAHTvTsfYm28CP/ygGVeKQgmNzz6zum+CIAiCIKjkyQO0b2+4rk0b4NtvGWWk00F3/75z+mYpf/zB16ZNU24rWJBekRMnGDKePbt5+yxZkjPFaXHvnqaHYCfsbSddvMjXMmVSbitYkD+Z2sYUcXHAqVOcRJ89mz7CpCRte8mStC+rVEn53Tt3GGWVlMT3mzYx2C04WIsKM8XUqVMxefLk1BsJgiAI1nHgACOtN2+mFtDx44yS6tLFUFuqdm0OGG3aUFCwZUst11wQVBxkW1nlGu3Shams3btr6777Dpg+ndd36dI0unbtEl0BQRAEQbAb4eHMv/rlFyAyEo/UEBpXJy6Or3fvGt9+9y5nb/UrEKXFa6/R8DhzxnSbM2cYZqQKztsJe9tJUVF8zZHD+PaAAK2NKe7fZ1HIe/eYSfnll5xQDw8HPv6Y0mbt2zMKKjl37nDC/dNP6Wi7dQv46is6pdJi/PjxiIqKer6Ehoam/SVBEAQhbfQr7gUFcRytWZM3Z3WGISiIzgMPD968FyxguGyePHRMzZplnhNCyBw4yLayWbyehwcwejSds+fPc3atdm1b7V0QBEEQBAOSG586HZJKlbLvMSMjqWuVXoO1fn2+zpiR0nsydy49I/XqMZTIXMaMAdq1A5o1Y/RYdLS2LTqaXqHmzelpee+99PXfClzNTlKjohITWexwzBggf37qYX3yCR1q164Bv/6a8ruVK/PyS0ig82ryZODDD/lck1wcPTm+vr4Gemf+MjMvCIJgG9SKe5MmmU630umAOXM4CEyZwuoUZcpwJmXbNuaZ64+ft25pE0lC5sNBtpVV6XuDBrEAwJdfWn1cQRAEQRDSQ/Jyz9Yyfz6wdy/fnzqlrVOjrho0oNg6QINk8mTOuk6aZLgfVfsKACIiUq774ANNsL17dxrFu3ezdHWHDkDOnEwz2L6dQkwzZlh2Hmou2927wIgRXHLm5LqHD7V2x46lzDHT6SjwZCPsbSepEVKmoqGio9MWUNePsjKma9WhA7ByJXD0KPXojeHpCRQvDowfT1H0994D5s0Dhg5N8xQEQRAEW5J8oio11Ep8v/9OrcqZM5nyt3EjcPIkU7ZU3nqL43JQEJ0Tr7wCFChg11MRXAgH2VZWOaWWLNFKCAuCIAiC4GAsMT7TYu/elKXa9u3joqI6pVLDWLk3/XUDBmhOKU9POtVmzqTnY9kyzsQWKKBV5KtQwbLzuHpVe68ofH3wIGW7a9dSrrNxaWx720mqjXjxInVq9bl1i1JcaUVhZcvGqKgbNzT7Uh913dOn5vUpKIhOqZ07xSklCILgcCyZqNLXltq6lRUyypblok9SEnD6NHUrV6/mAlDUum1bRsfUqGGX0xFcBAfZVlY5pQoWtLn9JgiCIAiCudgqSgoAQkK4mMOkSSkjpFRUY8VcfH0ZPaVffS89XLlim/3YAHvbSY0bA1On8jLo1ctw25YtWpu0aNYMWLwYCA1N+VyhSj0VL25en27e5KslMmCCIAiCDVAnqkqVYpju8eNpfydvXrafNMl0dTUPD0ZQHTvGKKoNG/j+yBEu27YBe/Zo7Z89A/z8bHVWgivgINvKKqdUy5a0g+PjxfgQBEEQBIeSivHpcfu28/rlbIoVc3YPnmNvO6l5c2ZXLFsGDB8OVKvG9VFRlAjx8aE2qUpEBLcVKmSYtvfWW3RKTZvGrAw1OurWLeCbb/g80rWr1v6ff4CKFVOe0/37DG4DWMhJEARBcCBxcdRiDA+nsLml342LM63h6OHByKhatWh7RESw5OrGjUCTJlq7e/eAwEBqRrZrx0iqtMqxCq6Pg2wrnaJYOrXJsr/Vq/N6mz1bqkemRnh4OAIDAxEWFoYiRYo4uzuCIAhCRic2loZeeHiKTdEAcgAy5jgZR9hJO3Yw48LPj9FS/v7MrLh2jVX+xozR2g4YwEzKhQsNZb4Atpsxg88S7dvTkbZuHSvsTZlCvSj9/WzYwGeOokUp/XXtGp9NHj+mVNiKFZZFiYmdJAiCYAPCwkxXtE2N/PkBW9x7V68GunUzXFe2rOagatCAMyYugIw7rodVkVILFzIF9eefaYi0aMHw7ixZUrbV6VhaWBAEQRAEG+DrS2FSI8bno9u3JVTFBXCEndS0KeXAgoPpCIqPZ8XvL74AevY0fz9ff83vffcdszh1OjrU5s4FOnc2bNuvHyVGDh2iU+zpU1YRb9QI6N/fsuMKgiAINiQwkIuz6NqVpWU3bODAt3s3U/9mzOAyfz7w+utsqyiiBSQYYFWklIcHr6PUvqlu1+lYbjizIp5YQRAEwVFk6jFHv1pQWti42l5yxE4yn0x9zQqCILgrUVHAn3/SSbV5M6UGXniB22bPZkWQtm0ZSVW9ukOdVDLuWICDbCurIqUmThTnpiAIgiAILoR+hRhT6HuC7IjYSYIgCEKmJkcOpvN168YQWw8Pbdv69cDhw1yCgyl42KYNnVQtWog2kCvhINvKKqeUqcI7giAIgiAITsFUhZikJAofbdjA2dnx44GBA+3aFbGTBEEQBOE/9B1SAEUOVbH0rVspnv7TT1z8/SlPYEp4XXAsDrKtrHJKCYIgCIIguBSpVYgpUYJVgurUAXr3Bho3dqlqfYIgCIKQaShUiPpSr7/O4i27d9O5sWEDC7noO6S6d+d4rYql26OkrTksWQLs2QMcOwacOsWKhcaqh6TG3r3A2rXAzp2MQHr8mIKTHTvSqaOWwNWneHE6f4zRuDH3lZzYWApMLl5MAfzcuZkm+dlnFLa3BAfZVlZpSgnmIzmrgiAIgqOQMccMqlShQbx1q7N7IkCuWUEQBOE/FAV49EhL37txw7AyYEAAy862bQu88orlDpb/iPjlF7zQp49l447qHMqbF8iWje8tdUoVLAhERtK5pupo7dwJnDhB7ab9+4ECBVIe9+FDYORI431KfvykJKZCbtkC1K1LR9HFi3SGlSgBHDwI5Mtnfp/NJZ22lVWRUp98Yn5bqb4nCIIgCILLUKECxVftiNhJgiAIgmAhOp2hnlSuXMCqVYyg2rSJaX2rVnHR6YCPPrJswAUARYHv9OmW923+fKBMGUYCTZvGyCZLGTWKZWxVwff/+oO33wbmzOG5fPddyu/lzGm+LsCiRXRI9e4NLF2q6TzNnQsMHcrf7IcfLO97WqTTtrJaU8pUVRl9fStV70qMLUEQBEEQXIIbNxh2b0fEThIEQRCEdJI1q6FY+pEj1KHasIHRReXLa21DQ4GZMzWx9OzZje9z61Z4HT9ueV9atLDuHPR5//2U61QjYM4cYNeu9B9j3jy+Tp1qaHAMGQJ89RUdVbNmAVmypP9Y+qTTtrLKKRUcbHy9qne1YwfTF19/3TDiThAEQRAEwWksWQIcOAC89JJdDyN2kiAIgiDYEA8PahfVqcOIops3mc6nsm4do5nmzwd8fKh11LYtl1Kl2EZRgEmTkFCjBmCNY8peqDpZXiZcM7GxQEiIds61avF3SM6zZ8ChQ0C5cim1nXQ6oGVLRkkdPQo0bGi7/tvAtrKpU0rl6VNg8GBGjrnS31sQBEEQBDdl0CDT22JigHPnOJOq0wEjRti1K2InCYIgCIId0U+BA4DmzYHhwxlFdfkytY22buV4X748sH498O+/wMGDiF28GOjXDzExMYiOjn6+C19fX/g6o+rfggV8DQoyvv3WrZSV7WrVAn75RXO4ATy/pCSmGRpDXX/xovlOKQfZVnapvpclC/Djj9TSmjgR+P57exwlY/Ek/gkexz1Osd7TwxN+Xn7PPxtro+Kh80AW7yxWtX0S/wSmNO11Oh2yeme1qu3T+KdIUpJM9iObTzar2j5LeIbEpESbtM3qnRW6/8IXYxNikZCUYJO2WbyzwEPHEqdxiXGIT4y3SVs/Lz94enha3DY+MR5xiabDJn29fOHl4WVx24SkBMQmxJps6+PpA29Pb4vbJiYl4lnCM5NtvT294ePpY3HbJCUJT+Of2qStl4cXfL04OCmKgifxT2zS1pL/e7lHGG8r9wjj94jUrju3JyQk7TYBAcDkyUDfvnbvTmqInSQIgiAINqR2bS6zZgHnz9M5tXEjK+aFhTEsuV8/oG5deNy7BwCoWLGiwS6Cg4MxyVztJlvx99+0S/LnB957L+X2gQPpQKpcmSmJFy4AM2awsl7z5qwEqOpwRUXxNUcO48dSI8vUdubgINvKLk4pgCmgNWvyehBjCyg3uxxg5PpoU6YNNvbZ+Pxz/un5TT5UNC7WGDsH7Hz+ufg3xRH5JNJo25ov1MSRwUeef674XUVcizJeTrJivoo4M+zM88+15tVC6N1Qo22L5SiGqyOvPv/cKKQRjt48arRt3qx5cXfc3eefX1n6CnZdM54rm9U7Kx5P0B6gu67sik0XNxltCwBKsPZA3G9tP/wa+qvJto/GP3r+gDpkwxAs+meRybZ3xt5BvmysSDB6y2h8f9T0xXtlxBUUz1kcAPDhXx9i+gHTonmnh55GpfyVAABT9kzB5F2TTbY9/MZh1CpcCwDwzcFv8N42Izeo/9jRfweaFG8CAPjx2I945493TLbd0HsD2pZtCwBYemopBq4baLLtym4r0b1SdwDA2rNr0ePXHibbLuy4EAOqDQAAbLm0Be1+aWey7bevfIu3a78NANhzfQ+aLmpqsu2XLb7EuPrjAADHI46j9vzaJtsGNw7GpCaTAABn755F5TmVTbYdW28svgr6CgBwPeo6SnxTwmTbYTWH4bu2FByMfBKJ/NNNV/no/2J/hHQKAUDHQPapJnLZAXSr2A2ruq96/jm1tnKPIHKP0Ej1HmGBneF2LFxoepuPD1C4MA1WPz/T7RyI2EmCIAiCYGN0OkZGlS8PjB3LynWnT1Ov6eBBYPNmeP0ndB4aGorChQs//6rDo6QuX2Z6YWIisHw5K/slJ3nodbVqwM8/8/3ixdSQGj3afn10kG1lN6cUwNTPO3fseQRBEARBEAQA/fs7uwcWI3aSIAiCINiRnDmB+vWBl18G6tYFmjVD/O3bwLZt8Pf3R4C+LpUjuXIFaNoUiIwEVq/me0sYMoROqX37NKeUGiFlKhJKTVU0FUllDAfZVjrFVA5GOrl5E6hUidFc14xPvmcKwsPDERgYiPOXzxt4YlUkNcd4W0nNkfQ9Sd+zvK3cI6xr6073iBs3bqBcyXIICwtDEVHQdmnETiKqnSTXrCAIgmAXtmwBWrcGNm8GWrVK/7gzbRowfjyjiAYMsPz7ly/TCRURAaxaBXTsaPk+zp9nNFirVjwvgIKV2bNTO+rcuZTfeestCp3v3m1boXMbYFWk1O7dprfFxABnzwLffUdn3GuvWds19yKrd1aDhyRTmNPGmrb6D4m2bKv/UGvLtvoP4bZs6+vlC1+YF5ppSVsfT5/njg5ntfX29H7u8LFlWy8PL3j5mHersKStp4en2dewJW09dB52aavT6ezSFrDf/73cIyxvm9HvEZb8bTIFP/3EWURVRNRBiJ0kCIIgCC7AfxX3ULeuaSFxR6LvkFqxwjqHFMAqewBQvLi2LksWptIdPMjZLv0KfIoC/PknkC0btQPSgx1sK6ucUk2aMF0zNRSF5/vpp9YcQRAEQRAEIZ3s3UvtBQc7pcROEgRBEAQXYOvW51pSaQ7MtiIykkvevIY6UWrK3s2bdEh17pz6fs6dA4oWpQhl8vXvv8/3ffoYbnvzTZ7v+PHA0qXaOf/wAx1ib75J51V6sINtZZVTqlEj039TVe+qRQugRw/Ay66qVYIgCIIgCK6F2EmCIAiC4GRsGSU1fz6dMQAr3qnrdu7k+wYNgDfe4Ptvv2U1uuBgHl+laVPg+nX25+RJLsnRb798OSvtNWrEqKds2Vh9b9MmID6ejqdGjQy/378/HV6//EInWOPGwKVLwJo1LPn72Wfp+x3shFWmkPrbC4IgCIIgCIaInSQIgiAITsaWUVJ79wKLklVn3rePi4rqlDKFKiB58CAXYyR3Yp09C5w4AezZAzx5wsirNm2AYcOMO9o8PIB166h7tXgxMHMmkDs38PrrdEjly5fmqToDmZ8TBEEQBEEQBEEQBME9UKOkSpWiI+f48eebPG7ftnx/ISFczGHSJEPnkn6fLKFxYy6W4uvLKK3gYMu/6yTEKSUIgiAIgntinwLDgiAIgiC4MnFxQHg4l2TC3tmd1CW3wQ62lYc1X/r2W8DTE1i/3nSb9evZ5ocfrO2aIAiCIAhCOhg/Hti+3eGHFTtJEARBEJyIry+wfz9w7FiK5dGmTc7uXcbGDraVVZFS69YxHbFtW9Nt2rRhpNzatcCQIdZ2TxAEQRAEwUrKlePiYMROEgRBEAQnExjIJRlJ4eFO6IwbYQfbyqpIqXPngMqVqaNlCk9PoEoVanMJgiAIgiBkFsROEgRBEARBMA+rIqXu3jVPc6tgQUNBekEQBEEQBJswaJD139XpgJ9+sl1fkiF2kmAtiYksshQRARQqBDRsSAemIAiCINgdJ9lWVjml/P2BmzfTbnfzJpA1qzVHEARBEARBSAVTVXDUss/JhTj119vZKSV2kmANa9YAI0ZQl1elSBHgm2+ALl2c1y9BEAQhk+Ak28oqp9SLLwJ79wJhYUbTNAFw2/79QN26VvVLEARBEATBNAsXplx35Ajw/fcMQerRAyhRguuvXgVWraIXaNgwoFYtu3ZN7CTBUtasAbp1S2nv37jB9b/+Ko4pQRAEwc44ybayyinVpw8F17t0YfWYggUNt9+6BXTtCsTHs60gCIIgCIJN6d/f8PPp08DQoTSMvv6alXf0+eILYMwYYMECuyuLi50kWEJiIiOkjFXZViefR44EOnaUVD5BEATBjjjJttIpirEhMHUSE4EmTaiDkCULq8uUL89t584BmzYBT54A9eoBu3YBXla5vtyD8PBwBAYGIiwsDEWKFHF2dwRBEAQ3JlOPOd26ASdOABcvmlYYT0oCypQBqlUDVq+2W1fETjKfTH3N/sfOnUDTpmm3mzABaNSIlR3Vxc/P7t0TBEFwK2TcsQAH2VZWmUGensDGjcDAgSxl/OuvKdMMO3Zk9FdmNrQEQRAEQXAQu3cDLVqkXvLOwwOoUwfYts2uXRE7SbCEiAjz2k2ZwkWfbNkMnVT58gF586Zcp64PCNCuRUEQBEFIFQfZVlabQgEBdISdPAls3gxcu8b1RYsCrVtTT0EQBEEQBMEhxMQADx6k3e7BA+DRI7t3R+wkwVwKFTKvXY0aQEICqzvevcv3jx9zuXrVvH34+KR0WqXmxMqd2/kpg1KRUBAEwUk4yLZK9/xc1apc7MGRI0BwMIVA4+OBKlWA0aOpr2UuN28y1fHPP2kQZs/O6LIhQ6jjYGxQ27KFM1HHj3M26aWXgI8+Apo3t925ZVbEsBAEQRDsQunSzIO6cAEoW9Z4m/PngR07aAg4CHvaSYJ70LAhkDMn8PCh8e06HavwHT6s2UyKAkRF0TkVGak5qtTF2LonT4C4ONrG5lSHBDgBnjt32k4s/XU+Prb4VYhUJBQEQXAiDrKtXDZofMcOoFUr5sr36sXyyqtXAz17smLNmDFp7+PyZUaS3bvHfbVvD0RHA7/9Brz2GkVIkwvML1kC9OvHQXXAAK5bsQJo2RJYuZJplYJ1iGEhCIIg2I3XX+fMVZMmwOTJwKuvAlmzctuTJ8CyZcCkSZzlev11Z/ZUEAzYvJkOJmOoqXazZhlO4ul0dGTlzGn+c8CTJ+Y7sO7epZMsKYnbIyOBs2fNO05AgHlRWOr7bNmMpxRKRUJBEAQn4yDbyiqh882bgS+/ZPRQs2bG2/z1F/D558D48XToWEJCAgVBw8OBgwepmQVwwK5dmyHKFy4AxYqlvp9hw4A5cziQjxihrX/4kGHz169zX+p+HjwASpakvsOJE3SYAOxH9ep8f/kyHWTmIkJqxJRhoRohYlgIgiCkn0w95iQmcqBZt04bXPLm5WtkJF8VBejQgYNSavoI6cTedpI7kamvWQD//AM0aMCsh+bNOeGsP3kXGEg71hk2Unw8J3bNcWCpjqvERMuP4+eX0lmVJw8QEsLJZGOo0WNXrkjEvSAIlpHZxx2LcJBtZVWk1MKFDCGuVct0m9q1gUOHOKBYamxt3w78+y8FQlWHFADkyMHKIwMGAIsWARMnpr6fy5f52qaN4fqcOWkALFvG31J1Sq1aRYfV5MmaQwrg+3feoRNw7VpGWQnmI6WOBUEQBLvj6UmD6Pvv+RT/7798WlYpWZKDzdtv213p2d52kuAe3LwJtGtHh1SzZsAff9CedxWZA29voGBBLuaQlEQ7Oi0nlv66Z8+4hIVxMRdFYfs9eziBLwiCINgBB9lWVjmljh6lsyi1iCF/f0YXHT5s+f537uRrUFDKba1a8XXXrrT3U7ky9aE2bUoZKbVvHwfZihXNP+6kSTyuOKUsY88ew1m/5IhhIQiC4ESWLOEN+Ngx4NQpis4sXKjlsJvDnTvATz9xH8eOaarL5gRjr11LY+f4cSo2FyoE1K3LUKPAQMvORaejYfT223ziVwefwoW5OAh720lCxufxY8pKhIczO+DXX+kEAjKuLaTqT+XODZQrl3Z7ReHvYMxZtWsXsGFD2vswt3KhIAiCYCUOsK2sckpFRFCrKS0CA4G//7Z8/xcv8tVYjnzBghQrV9ukxrhxwPr1wKhRDKWvWlXTlMqalXZwlizmHVddl9ZxY2NjERsb+/xzTExM2h11c8w1GMSwEARBcAIffcRKIHnz0iGklomzhNBQhjLrdBwws2al1kBqKArw1lvAjz8CpUppApI3b/KJ9No1y51S+rzwAhcnYG87ScjYJCay2M7x40xV27gRyJXL2b1yPDodbfrs2YESJQy31axpnlMqNJQRWnbMxhUEQRBU7GRbWeWU8vFhdcC0ePTIukFCFXvMkcP49oAA04KQ+hQoABw4APTty5DozZu5PksW2sHJyzGndtyAAMM2ppg6dSomT56cducyEeaWOvZyWdl9QRAEN2b+fDqSihUDpk2jyJGlVKhAR1L16nQslS9PcZzU+N//6JAaNozvk+coJSRY3g+VqCiW8L17l+f18svW78sK7G0nCRmbceOA338HfH0p01GypLN75Ho0bEj5jBs3Ug+4/OwzOq+mTmVWg50zcwVBEDIvdrStrDKFypRh+ltqk6BPnrCNMwfaS5eA+vX5u+3ZQwMxLIxaVJ9+SkFJawQZU2P8+PGIiop6voSGhtr2ABmQ3bvNa9e3Lw21+/ft2x9BEARBjxYt0q4ckhYFCgCNGplfCeTpUwo4lizJEqzGRHOsmamIiQHeeAPIn59PqH370ummMn8+Z/gOHbJ83xaQUewkwfF8/z0wcybfL1oE1Kvn3P64Kp6evDUAKR1NOh2XXr04afz338ArrwBNm3IyWhAEQbAhDrCtrHJKtW9PXaZ33jEtXv3uu3Smdexo+f7VSCVTUUnR0aajqPQZMIDR/+vXU9g8e3bOunzwAft34ACwfLl5x1Wrf6R1XF9fXwQEBDxf/C0p1eeGfPEFEBysfTZmWADU9oqLA6ZPp4E+ZQp1BgRBEATLiYmJQXR09PNFP63cJdi6lSVvO3Xi7NCaNYzSmjuXM0rW8PQpxXgWLGAu1CuvpDRS2rUDbt9mHr8dsbedpHLkCIu55MwJZMtGKa6VKy3fz507lDooU4aV0PLkobNkzhzDdhcvcnxu1Ij2p48PUxBfew04d87688gs/PEH/+4AKy/27Onc/rg6XbpQayu5ZEmRIlz/yy/U3B0zhlFnu3Zx4r5TJ+DMGad0WRAEwb1wkG1llVNq+HAaI4sWsbLM99+zYt727XxfqxaryRQsaCgwbi6p6TfdusVwd2O6T/rExHAGskIF41VDmjbl64kT5h03Nb0pwTgzZtABCND4Wr3auGGxejVw+jQF6V98kUb6hx8CpUvTII6Pd3zfBUEQMjIVK1ZEjhw5ni9Tp051dpcMOXaMr56eFHzs2pVpg0OHUiF57FjL9zljBgf13r35pGpMkKZgQRoGO3akr/9pYG87CeAp1K8P7N0L9OhBWYJbt+jo+Ppr8/fz998sDPPtt0ClSnRO9elDJ9f69YZtP/6Y4/ODB3SmjRoFVKkCLF4M1KhhfmR0ZuTkSf6dkpI4aWpNlmxmpEsX1k3YsYNVs3fsAK5c4XqAUnjTp9NOHzSI6bDr1vG2MnCgdRJ5QsYkMZFFq375ha+2zoYRhEyJo2wrxUr+/ltRAgMVRadTFA8Pw0Wn47YTJ6zb9+bNigIoysCBKbeFhHDb5Mmp7yMyku2KFjW+ff58bp8wQVs3d67pfU+axG2LFpl/HoqiKGFhYQoAJSwszLIvZnC++Ya/F8DfTiUhQVF27FCUZcv4mpBg+L3EREVZulRRSpTQvl+6tKIsX85tgiAIgmnUMSc0NFSJiop6vjx79sy8HUydyhvvwoXp60i5ctyPKYYM4XZPT0WpVUtRDh9WlJgYRdm9W1HKl+e277+37JhVqihKoUKK8vSptk6nS2lMdO6sKIULW7ZvK7CnnRQfryilSimKr6/hPh4+VJSyZRXFx0dRrl5Nez9RUbST8uVTlH/+MX4cfRYuVJTjx1O2++UX/skqVrTkLEhmsJNu3uTfG1CUpk0VJTbW2T1yX0JDFaVLF82G9PFRlJEjFeXOHWf3TLAnq1crSpEi2t8d4OfVq53dM8EVyQzjjs1wkG1ltbzmiy8yVHvmTKYWli/PJSiI686eZTlka2jenClcy5YZVqWJimLYuI8PQ8VVIiLYF/20uzx5ONl6/bphyiPAkPrp0/lejZgCOIOVIwcwe7ZW6RDg+2+/5WxM587WnVNmYs4cbeb3ww+p4aXi6ckIwN69+ZpcRsTDgzO0587x75A/PzM5evXizPLWreZVGBcEQcjM+Pv7G6SS+/r6OrtLhiQl8dXHh+HetWoxx75hQ2DVKg4GloT7AJzBq12b+WepkTUra8/bGXvaSdu383T79DHcR44cLIIYF8corbT4/nvaSdOmMbIkOcllvQYMoJZ9cnr1AsqWZSU0B/y0GYrHj5nOGRZGu3T1al72gn2oUIG/8cGDtPHj4oBZs1jg85NPzCtAIGQs1qwBunUzfHYDKJLfrRu3C4JgJQ6yrdJV8yVrVjofNm1i7vaZM8yXHzECePaMRleVKpbv18uLjqSkJOoWvPkm88VffBG4cIGOqeLFtfbjx3MQWrvWcD8zZ3JfgwdTx3XcOGp0lS1LQ7FrV65XyZWLzqfISIahv/sulxo1gHv3aLxlcomoNJk3j4WUAOC99ygob00lFB8fanH8+y+NCH9/lk5u1YpOy8OHbdtvQRAyFhKmn8FRBRpr1kxZWrhyZc5M/fsvZ5HMxdPTvHzv8HDmpjkAe9lJO3fyNSgo5bZWrfi6a1fa+1mxgmN0164sljh7NvDll6wMFxdnWZ+8vfmalj59bGysgd5ZjBt7CRITgVdfZbZq3rzAxo20NQX7U6cO8NdfwJYtdKTGxFDjtFQpFvt0NZk9wToSE3k/NaXdBwAjR4qNIAhW4yDbyqaFiBWFxla3btQOGjuWs2bW0LQpdRLq16fRNGcOi/ssX04HlTm88gqwfz/QvTv7MWsW91W8OA2vFStSfqdvX55D+fLAwoXUfKhYkRE63btbdy6ZhZAQYMgQvh81ijOv6S3Nmz07NSwuX+Y+fXyYrlqnDq8zEVYVhMzHmjW8jzdtykiRpk35WWZDMxDlyvE1Z07j29X1T5+av89SpYB//gESEky3efSI4j4VKpi/XxtiKzspNZ3LggU5dhrTx9QnLg44dQrIl482UcWK1MJ6/33qRVWowO3mcPgwHW61apn+k6pMnTrVQO+sYsWK5h0kA/Lee9Q38vVlQGCpUs7uUeZCp6Pj9uhR2vylS7Mi94gRtPMXLxZnRUZnz56UEVL6KAqjFPfscVyfBMGtcJBtZROn1JUrdBwULUrx9TVraOxUr66VvbWG2rVpvEVFsXTyoUPGK5WEhPCmM2BAym21arESzc2bdPLFxNB4eucd4xWoAaB1a4p1PnrE9jt3GkZUCSlZsoQCk2pFoa+/Tr9DSp+8eamzdvEi/84eHgzPrlSJkXCpDUiCILgPEqbvJqi582fPptwWH8+87WzZ6DExlw4dmM//2Wem23z2GY0KB+fi29pOUuUKTFUEDggwXcFY5f59PpDfu8eI5C+/ZPGc8HD29coVpp09e5Z2X/r357j85Zdp9338+PGIiop6voRaO3vp4sydS7sFoJ1av75Tu5Op8fCgREdoKP8uhQpRPP211/g/uGGDSENkRKKjgaVLzWsbEWHfvgiC2+Io28paMapnzxRlyRIKNnp6asKdHh6K8v77inLmjNU6V25FZhBS++UX/t0BRXnrLUVJSrL/MU+fVpSOHTUxQz8/RRk3TlHu3bP/sQVBcA4JCSmFTPUXVTw6eQGFzES6x5y0hM7v3lWUs2f5mhppCZ0riqIEBbHNvHmG6z/5hOv79jW724qiKMqDB7wAPDw4QCxdyouiTRuq3fbsyW0lSyrKo0eW7dsK7GkntWzJn+jiRePbX3hBUQICUt/HjRva/86IESm39+jBbYsXm97Hkyc8P0BRPv/c7O4b4I520ubN/JsDivLpp87ujZCcx48VZdo0RcmZU/sfqF9fUfbscXbPhLRISlKUXbsUpX9/Rcma1bQ9kHzZscPZPRdcCXccd+yGg2wri51SR48qytChipIrl2ZgeXuzjyVKcJ2g4e4X/apVmuH1xhuOr5C3b5+iNGyoDTo5cijKlCkOed4QBMHB7NhhnvE5c6aiREc7u7fOwaoxZ948Wvj9+ytKjRraE5q6Tt9pFBzM7cHBKfejtu/fnx4RwHDd2bOG7S9dUpT8+dmubVtFGTNGUZo14+dixRQlIsL8c1A5c4Zl6UyVvCte3O6zZo6wk7p148909Kjx7dmz04ZMjUePtP+Zv/5KuX3JEtMOK0VhIR7VOTZ+vEXdN8Dd7KSTJxXF31+7/B0xUSdYx/37dBD7+Wn/C+3aGa9EKTiX8HDa96VLG4735crR9tfpTNsEOXKkrCQqZG7cbdyxOw6wrcxySt2/ryj/+5+ivPii4fErVFCUr75SlNu32a5BA3FKJcedL/rfflMULy/N8HK0Q0olKUlRNm5UlKpVtQGoYEFFmTNHUeLinNMnQRBsz7Jl5s+KqmPUa68pyuzZinLwoGE1W3fFqjGnf//Uf8z+/bW2qTmlrJmqvn5dUQYM4E3b25uelLff1gwLa3j6lANA+/aKUqkSL4SgIHorHz+2fr+p4Gg7afx4/qS//JJyW0QEtzVrlvZ+Chdm22PHUm7bsIHb3nwz5bYnTzSH1HvvWd5/fdzJToqIUJSiRfm7NG6sKLGxzu6RYA7h4YoyZIg2yarTMVDz8mVn9yxzExvLQIy2bbWMDIBO99df58R0UhLb6HSpO6ZefTVz2ACCebjTuOMw7GxbmeWU8vXVDCx/f0bE7N+fsp04pVLirhf9+vV8flBv9K6QLpOYyJndEiW0Qah0aUVZvtx5DjNBEGyHuZFSavBN8sXbm4FAQ4Yoyk8/MaLB3WZP3XXMcXUcbSdt3sxreuDAlNtCQrht8uS099Ovn+kUvS+/5LYpUwzX6zukxo61rv/6uMs1+/ixotSsyd+lbFmRE8iInD+vpa2qY8a77yrKrVvO7lnm4vRpRRk9WlHy5TMcwxs0UJQFCxQlJibld1avTpneHxioKIMHa87GOnUU5eZNx5+P4Hq4y7jjTugURVHS0p3y8KBodeHCrFTRuLHxdg0bstqdVLLQCA8PR2BgIMLCwlCkSBFnd8cmbN7MyjxxcRSeX7Ik7RLQjiQuDvjxR+DTT4E7d7iuRg1g6lSgZUvbCrALguA4liwB+vUzvV2nA4oUoUBzZCQrLh0+DBw5wiUyMuV3smbl/aFWLW0pVSrj3ifccczJCDjaTkpIYAHDGzeAgweBatW4PiqKRWKuXgXOn2dVSoAapVFRFHjWF0ffv58C3JUqseKxWjnv1i2gZk1+7+xZoGxZrn/2jJqnf/4JjB7NoibpxR2u2aQkFlpYuxbIk4d/k9Klnd0rwVqOHQMmTGDlbYA1F0aPZrXMgADn9s1diY5mhfUFC1jYSqVgQRZSGDhQK9pqisREVtmLiOC9rmFDFrXavp3/nw8e8B69bh3w0kv2PR/BtXGHccfdMMsp9eKLWllgnQ6oUoWV1l59lYOvijilUuJuF/22bawcFBsLdO0K/PIL4O3t7F4Z59EjVr6ZPp1VFAGgWTNg2jQ+eAqCkDFQFDqZg4O1dTod1+t/BoBffwW6dDG+j2vXNAfVkSN0Wj16lLJtrlx8IK9dW3NUvfCCbc/JXrjbmGMV0dH0YO7fz/rvzZsD773HbRcu0GPTqBHg52ezQzrDTtqxA2jViqfRqxfg78+qtNeucdwbM0ZrO2AAsGgRsHBhykrFY8ZwrAwMZLW9+Hg+tN25A0yZAowfn3I/BQsCQ4YY79eAAZozzBzc4ZodN46/uY8P8NdfQIMGzu6RYAu2bwc++IDjBcD/5Q8/BIYOtentI9OiKHQi/fQTsGoV8PQp13t58Vlj0CDglVdsM/F96RId6mfPAlmy8D7WvXv69ytkTNxh3HE49ratzA2pOnKEKQ+qmJyHB8PVe/RgGHlSkqTvGcOdwgO3b9fEIDt0yDhaCXfuKMrIkYri46OF9Hbtqijnzjm7Z4IgpMWzZ9T2UP93x45lgQVjYfqrV1u274QE6jKGhFDGqHZtw/uE/vLCCxSq/uwzRdmyxXVTc9xpzLGKLVsUJU8ew1J3+jluv//OdStW2PzQzrCTDh1SlNatqSufJQuv4eXLU7ZTZcNMFVVcuJCpZ1mzKkq2bOznmjUp2zVubJ10WGpk9Gv2hx+0c1+61Nm9EWyNqlmkFhRVx5sFC9wv/dtRmBItL1+eGnz2Spd8+FBRXnlFO15wsMh7ZFYy+rjjcBxgW5ntlFJ58oQGfMOGmqichwdv0HnzilMqOe5y0e/apZVebduWD4oZjatXaZirQoientT9yOB/GkFwWyIjteqanp58+FNJSODD77JlfLWVrl1sLCuazZmjKIMGKUrlyoYCq/pLqVKK0ru3osyYwVLirlD1013GHKsIDeVA5eVFL+PKlbzh6xtOsbFUye3Tx27dEDvJMjLyNbtli6ZXY46Gl5BxiY9XlPnzDSdEKlRQlLVrpcKiOaii5W3apBQtVzX4HPE7JiSw0Kt6/G7dXGPsFhxLRh53HI6DbCuLnVL6XLjAUqqFChkaXi+/zIeHhw/Ts3f3wB0u+n37OHMKKEqrVhm/esWpU4z0UgckPz9FGTfOdSMfBCEzcv68NosaEKAoW7c6ry+PHinK7t2K8vXXitKrF51RxpxUHh6KUqUKnVlz5tC55eiIUncYc6ymb1/+EfRD5pIbTorCMKBKlRzSJbGT0iajXrOnTvHeBFAwXhwTmYMnTxjNkyuXdu+vU8fyCMHMQmqi5QsXGhctdwQLFmgFm6pXZyFYIfOQUccdp+Ag28osTam0SEwENm4E5s8H/viDn3U6wNeX+bvLl6f3CBmXjJ6zeugQxcFjYoAWLYDff2cutjuwfz+1Avbs4eccOYD33wdGjKD4sSAIzmHXLqBzZ4qSFi/O8aViRWf3ypD796lJpepTHT5McdXk+PpShFpfSL1cOQpj24OMPuakiyJFgPz5gePHtXUeHhQ5WrBAW9e7NxWM791zWNfETjJNRrxmb98G6tShflejRrycfH2d3SvBkTx8SB2xmTOBJ0+4rlUrFtWpXt2pXXM6UVHAihXUijp8WFtfqJAmWq4WT3Ame/dSg/LuXaBAAeC334C6dZ3dK8ERZMRxx2k4yLayiVns6Umj6vffgbAw4PPPWb3o2TMK1wkZk6NHOcDGxABNmlD41F0cUgDw8st8+N24EahalYPohAmsmDN3LsVeBUFwLIsW0RH+4AGNw4MHXc8hBQC5cwNBQRS9/e034OZNIDyc1bcmTOA55MzJohCHDgHffktjvGJFrm/alPqQq1bxwTb900MC7t4170knIQF4/Nj+/dFD7CT34ckT/i2vXQPKlAHWrBGHVGYkZ07gs8+Af/8Fhg2jGPeWLazm2rs3hbUzE4pCm7p/fzqfhgyhQ8rLC+jUCVi/Hrh+nU47V3BIASxIcOQInwFu3+azzuLFzu6VILgYDrKtbD5XW7AgK7VcuMDKMH372voIgiM4cYIPXFFRvGmvX++e0UM6HdCmDc938WJGZUREsLJKpUrAypUs9SwIgn1JSgI++ogTL/HxQI8erHxUoICze2Y+hQvT+P78c04W3b8PXLwILFsGjBoF1K9Px35MDLBzJ/DVVzzP4sV5nm3bApMm0VF+547lx09MBA4csO05ZShy5ABu3Ei73eXLnPVzEmInZVySkoDXXuPDdu7c/F/Vr64oZD4KFgS++w44dw7o04frli8HKlSgLWksgtaduHGDVTrLlKFT5+efWUWvfHmOcepkTbt2tqmiZ2uKFQP27ePYHRvL/+8PPpBK8oLwHAfZVnZKICCNG3PWW8hYnDqlRSrUqwds2gRkz+7sXtkXDw8+GJw/D/zvf0C+fHyY7NmTZeH//NPZPRQE9+XpUxrzn3/Ozx9+CPzyS8aPzNTpGHnZuzcwYwZTBaKjgX/+YRrXkCGcVffy4kTUpk3A5Mk03gsUoLHcrRvwxRd0XkRHmz7WmjV0bvXo4bDTcz1q1ACOHeN0vClOn+YfoE4dx/UrFcROyliMHw+sXg34+DBCskwZZ/dIcBVKlQKWLuUk5yuvMGhg7lyunzCB6X7uQlwc/w/atgWKFuWY/e+/fFZ44w3KY4SGAmPHZoyJpezZeT4ffsjPX3xBCYGYGOf2SxBcAgfZVnZ1SgkZj9BQoHlzpoPWrk3tC39/Z/fKcfj4AO++y8F18mQOVMeOMWqsRQuG+QqCYDvu3AGaNaP+hLc3EBLClAh7aS45Gy8vpgq8/jofWI4do+F78CAd4v36cYZZp+P4v3o1Z22bNWO6SIUKnMmdPZvfefaMDqlu3Tgjnal54w3+IL17A7dupdweGck2isJXQbCAefOAL7/k+59+Aho2dG5/BNekWjVOMOzcyYndp0+ZslayJCOHnj51dg+t5/RpYPRoRgV368bzTEri/8LChbztzpvH89bpnN1by/DwoO2xdCnTcdevp8zHlSvO7pkgOBlH2VZWS6QLZpGR1P3PnlWUAgVYiaJGDUV58MDZPXI+d+4oysiRiuLjY1g+9tw5Z/dMEDI+Z84oSvHi/L/KlUuqF+kTFaUo27cryhdf8J5TrJjxin+enloFIS4ZZ8yxCz16sCpM1qyK0rIl35ctqyjt2yuKvz8/9+3r7F4KemQEO+nPP/m/BihKcLCzeyNkFJKSFGXdOhakUu/RhQsryo8/Kkp8vLN7Zx4PHyrK3LmKUru24dhTqJCifPABK+W6G4cO8fwARcmTR1F27XJ2jwRbY9W4s3ixorz5pqK89JL2YLhwoWUH3rOH5Shr1FCU3LkVxddXUcqVU5T33jP+4B0erigzZ9KeCQykwVeggKJ06aIoBw8aP0ZwsHGDUV2uXLGsz4riENvKJtX3BNNkFHX/ixeZRhARAbz4IrVccud2dq9ch6tXqfXy88/8j/b0BAYNAoKDOWMk2JbERFZFjIigYGbDhvzNBffhzz850xodzfSGjRtZlU4wzZ07WrU/dbl7N3mrcACuP+bYjcREYOJEYNaslCEJaijstGlyQ3EhXN1OCg1lxERUFPDqq9SfzGhRIIJzSUwElizhrUnNgClblinrXbu63vWkipYvWAD8+qt2K/XyAtq3p/3burVrakTZihs3gI4dGc3s5QXMmSMBtu6EVeNO8eKscJE3L5AtG98vXEgxVHMpWJCRRQ0asEynTsewyhMnGE65f79hzusHHzCftFQpirap+jK//cZ/1GXLqDWjz6RJTPfp3599Ts7IkQy9twRH2FbpcmkJaZIRZgD//VdRihSh87RyZUW5e9fZPXJdTp1SlA4dNGeznx+d2/fuObtn7sPq1dr1qC5FinC94B78+KMWddCggdxzrCUpSVG++Sb5JJjrjzkO4f593jS++orhZsuWKcrt287ulWAEV7aTbt3SojkbNFCUZ8+c3SMhI/PsmaLMmqUoefNq9+yaNRmJ5wqEhSnKZ58pSqlShuNKhQqKMn06/x8yE48fK0rPntrvMGJExolwE1LHqnHnzz8V5epVvp861bpIqWnTFOXGDcN1SUmKMnQo9zdsmOG21asVZefOlPvZvZtRU7lypRyY1Egpe6Qf2NG2EqeUnXFlY0tRGMFXtKg26IjNbh5799JAVQeqnDl5f3r82Nk9y9isXs0I0OSRpjodF3FMZWwSExVl7Fjt79q3rzzkpZcdO8QpJWRsXNVOevJEUerU4f9V6dKKEhnp7B4J7kJUFJ8bs2fX7t0tWijKkSOO70tsrKKsWqUor7yiKB4eWn/8/RVl8GBFOXCAz8yZlaQkRfn0U+13admSz+VCxibd4461TilT3LzJ/VWqZP53goL4neQ3Dns6peyIm0rJCuYQFkbx3OvXGUb8119OrZKdoahfH9i9G9iwAahShVVVxo9npa0ffmBJe8EyEhOBESM47CdHXTdypJTpzag8ecJ0venT+XnyZKbD+vo6t18ZnYYNgSJFXC/9QxAyMklJLChw6BClDDZuBPLkcXavBHchIIAZNv/+S7vH2xvYtg2oVQvo3p2VoO3N6dPAqFGUoOjenYWNkpKARo1YcCQiAvjxR6Bu3cw9vuh0wEcfsehI1qyUHqhbF7hwwdk9E2xBTEwMoqOjny+xsbHO6Yi3N18tyYlN6zu7dzP176uvmO736FG6umhvxCmVSblxA2jalFUlSpWihlShQs7uVcZCp2M53BMn+HBdvDgH8bfeAipVAlau5AAv0Kl0/z6NoK1bWQJ96lSmIHftSr2OwoVTrx6mKHSk7tnjuH4LtiEigpp1a9cy9XzpUqamZ2ZD11Z4egLffMP38nv+R2gob8Tly7OEarZsFCx76y3ehAQhDT78kFo63t68b5Ut6+weCe5I/vyUaLlwgU5QnY7XXaVKwJtv2r6ialQUJ05r1+aE6qxZlLcpVIgTqxcuUEuqf3/eNgWNLl2AffuAwED+TnXq0EElZGwqVqyIHDlyPF+mTp3qnI4sWMDXoCDz2l+/Tk92oUL8ZzZGcDA1qd57D+jcmRfvzz9b30d721bODtVyd1wxLP3mTQrmA4pSooSiXL/u7B65B8+eUd8lXz4tzPell1xHK8AeJCWxWMSZMzzPn39muvTw4awY9vLLvMZ8fVMvBGHJsmyZs89asIR//mHBEIA6Gnv3OrtH7ommxeZ6Y45D+fZbVsXx8NDyfvUXHx/eqAWXwdXspJ9+0sabRYuc3RshM2FMt3TcuPTpliYmMounb19FyZJF27eXl6J07qwoGzaITpIl3LqlKPXqadVvZ8/O3OmNGRV13AkNDVWioqKeL8/M1ZSwZfreiROsapc/v3kiq3FxitKoEY//888pt69ZoygLFijK5cuK8vQptXpmz6b+lE7HkqCW4gDbSqrv2RlXqypz+zbF+8+dA4oW5YyIMWF+wXpiYoAZM5impEZKNm/OogQ1azq3b+aiKDyPmze1JSLC+OfkRRhSI08e4IUX6Nh/4QXDJSICePvttPexZYv5EwmCc9m0iUVBHj3iZMrGjYzMFOxDYiKwZk04evRwnTHHofzxB8NXdTpOa/fvD5QowW1XrzJEc80a3uA2bABeecWp3RWIK9lJf/3FqmIJCcDHHwOffOLU7giZlH37GOCwdy8/58gBvP8+MHy4FsGUVpXi8HDe8hYsAC5f1tZXqAC8/jrQr59IdlhLbCwj2dSgkyFDgNmztWwqwfVJ97gzbRrDCy2tvpecy5f5z3vvHm2Ypk1Tb5+UxH/eZcuAwYOZY2suf/0FtGwJVK4MnDxp/vccZFuJU8rOuJKxdfcur/UzZ6hBsmsXq08K9uHuXZb7nTMHiIvjum7dgM8+4wO6SlqGha159Ch1Z5O67vFj8/eZK5dpZ5O6rmBBwM/P9D4SE+kgvXHDuK6USqlSTFdq29b8/gmO57vvaEAnJfG+s3o1rxPBvrjSmONwmjalhsLy5RRJMcavvwI9ejCfdMcOx/ZPMIqrXLNnzwL16jHFqXdvphlLSqzgLBSFz4Ljx2vPjwULMvU9Tx5gzBjD9L4iRTgZ6ukJ/PQTpRJUCQl/f6BXLzqjateW69oWKArw9dfMjFIUDim//grkzevsngnm4BJOqStXGCly6xaN5HbtUm+flAQMGkQnUN++fPWwUImpTBng0iUOdAEB5n3HQbaVOKXsjKsYW/fuUdT85Ek6CHbu5HUp2J+rV5nWu3gxBy5PT95TgoMpojpiRErD4ptv6Iy2hMePTUcz6X+OiTF/nzlypO1sKlQIyJLFsr6aYs0aOu4AQ8eUTsfPOXNSVB7gvXvWLIm8cTUSE4HRo4H//Y+fBw2iY9bHx7n9yiy4ypjjFAICKMZy4EDq7erV4+xMdLRj+iWkiitcs3fuULz4yhUWMtm2LfVJFEFwFElJwC+/MHLvyhXLvtuoEcfgbt1EI8pebNgA9OlD27pECWD9eg5DgmvjdKfU5ct09kREAKtWAR07pt4+KQkYOJDheb1786HSmgiGevWAgwd53IIFzfuOg2wrCyTehYzKgweM1jt5ktff9u3ikHIkxYvTmT12LMVT168H5s1jdRNjVfpu3KAB8euvdEw9fZq2s+nmTcvuAf7+5jmbHG3EdOnC8zbmqJs1i9fxp58CM2fSENi6FRg3juOCGFzOJyaGY+XGjfw8dSpTDmRWVnAIOp15XupSpSjYKQjgGNuxo1b45bffxCEluA4eHsCrrzJA4YcfWIU4tSI6Hh60i15/XWx9R9CuHZ/VO3Sgn6FePWZWpRX0ImRi9B1SK1ZY5pDq2dN6h9Tjx3QaZctmWUifg2wrcUq5OVFRQKtWrBCXLx/TSfVTxwTHUaUK8Pvv1Ah4/31g/37j7dQIoZ49ed+IijL/GFmzsoqdMWeT6mgqVIhOKVelSxfen02lNH75JWf+hg9n5ZPPP+d9esYMVvITB4hzCA+nEfbPP3yg+/ln01G+gmAXqlYFLl5Mu93Fi6ar1QiZiqQkTnIfPMj04o0bJf1GcE18fHjbSquqc1ISddHEIeU4KlVi5kO3bpRG6dAB+OILTkaLTZpJiYzkkjev4aBy5QodUjdv0iHVuXPq+1FT9lSjesmS1B1SMTF8eEpeMvbpU2pQxcTQweVlgQvIQbaVOKXcmOhoDkxHjjD/fPt2oGJFZ/dKaNCAulLNmqXeLiFBc0j5+Zl2Numv8/d3jwHQ05Np1qYoX56C57/9BowaBVy7xnt18+ZMG5Pr3LEcOwa0b89xMH9+Ol/r1HF2r4RMx+jR9EwvX04BFWOsWMFBcdUqx/ZNcEk+/hhYuZICxWvWyKSd4NpERNi2nWA78uZl9P6771J7+r33GJTyww+Ar6+zeyfYhPnzteoDp05p63bu5PsGDYA33uD7b78FJk+mVsukSdo+mjYFrl9nvvjJk8YFx/Xbf/IJ022yZ6ej6bPPUrbv1AmoVo3v793jQ1KtWqxqULAgq5xt28bZ4ypVgK++suy8HWRbiVPKTXn0CGjTRpv927aNYvuCa3DrlnntvvySju0cOdzD2WRLdDpOMLRqxd9p2jRGAr74IqOogoPN1/ATrGfdOuopPHnC2cING6Sip+AkXnqJXuq+fZkH/NprWoWYK1cY8r52LdvUqkXDUJ+iRR3fZ8FpLFwITJnC9/PmpT4RIgiuQKFCtm0n2BYfH2DuXD73jxxJX8KFCxx2ChRwdu+EdLN3L/+o+uzbx0VFdUqZ4to1vh48yMUY+k6pq1f5+ugRU0OMUby45pTKnRsYNgw4fJglsB88oPBvhQp8OHrnHcuFgB1kW4nQuZ1xhoDn48esTLZrF50Zf/3F60lwHXbuTLvqJ8ACBmIom8fly3Tmr1vHzwUL0lnVt6849OyBolDna8wYvg8KYsRBjhzO7lnmxhVEo52GGtKuKKb/6U1t0+kYnio4HGdcszt28J6VkECtR2OTz4LgaqRVpVinowbnlSv2reIspM2ff7IY2cOHQGAgbdPq1Z3dK0ElU9tKluIg20oipdyMp0+Zy7xrF6NEtm4Vh5Qr0rAhDYe0DIuGDR3ft4xKyZJM59u8mZMBFy/Smf/DD8Ds2WIM2JKEBIaoz53Lz2+9xd/YkhR1QbA5gYHigRbS5Nw5ahcmJDAT4ZNPnN0jQTAPT09WZ+7WTatKrKLe+mbNEoeUK9CyJXWm2rdntFSDBpQF6trV2T0TBAtxkG0ljxBuxLNnTCvdvp2pp5s3A7VrO7tXgjHEsLAfrVsz1XvWLFbq27cPqFkTGDKEs+G5czu7hxmbqCjO/m3dymv1668Zpi6+AMHpqGHugmCCu3cpbfDwIfDyy0zh8/Bwdq8EwXzSqlLcpYvTuiYko2xZOqZ69qTN1K0bneAffSQ2k5CBcJBtJUOxmxAbS+/71q2swLZpE8uSCq6LalgULmy4vkgRrhfDwnp8fVnh8Nw5zoQnJQFz5tBA+OEHhsALlnP1KlC/vnafUVPIxbgSBMHVUSfurlzRImv9/JzdK0GwnC5dOB7v2AEsW8bXK1fEbnRFcuZkVc8RI/h54kSgd2/qcAqCoCFOKTcgLo6RC5s2Ubts40ZJ+8ooiGFhX4oUAX75hb9r5cosSvHWW4wgPHDA2b3LWBw6xIp6Z85QRHX3bqBjR2f3ShAEIW2SklgFe/9+7SExXz5n90oQrEetUty7N18lst518fJiFNuPP/L9ihVAo0aU8BAEgYhTKoMTH88B6fffOeP3++8ijJ3REMPC/jRpApw4wZTJHDmA48eZujFwICulCqnz66/8De/cYXXDw4dFq07IACQkML+0YUNWnmnZEliwwNm9EpxAcDCrWXt5AatXs2K2IAiCIxk8mNXQ8+QBjh1jobLDh53dK0GwEDvZVuKUysAkJLCy2Jo1LEP6229AixbO7pUguCZeXhRAv3ABGDSI60JCmNI3axYdvIIhigJMmwZ0787Ul7ZtgT17GIEmCE5nzRogf36WT0tOUhIv2Pfeo7Dc+fMsRTt4MDBggMO7KjiPRYu06no//gg0a+bc/giCkHlp3Bg4cgSoVAmIiGDE1LJlzu6VIOjhJNtKnFIZlMREoH9/lmD39ub106qVs3slCK5P/vzATz8BBw9SAD06mrpI1aszzU8gcXHAG28A48fz8/DhLGns7+/cfgnCc3bsYE5ut24pt82bx5rcisKStN9+SyMqSxZg8WIKowluz86dtJUBYMIERscKgiA4kxIlmErcrh01gV99lc//SUnO7pkgwGm2lTilMiCJiYz0WLaM0R+rVtFpKQiC+dSpQ52kefMYSn3mDGfQe/UyrGiTGXnwgFUMFyxgZarZs5n6KKmlgktx6BAFzqpXT7nthx+owN+7N8OIhw1j2N/PP9OYWrzY4d0VHMv589RnjI9n9atPP3V2jwRBEEhAAIem99/n5ylTeL969Mip3RIEp9lW4pTKYCQlAW++yb+9pyc1EkRsWBCsw8OD0UAXLgBvv83PK1YA5coBU6dyBiuz8e+/rNy5YweQPTuwfj3wzjvO7pUgGCEiAqhWLeX6yEjg77/5ftw4w21dugDFi9PoEtyWyEhO1j14ANStCyxcyPu7IAiCq+DpqT3P+/gwGr1+feDaNWf3TMjUOMm2kiE6A6EodEiq0QtLlwJduzq7V4KQ8cmdmxGox48DDRqwVO+ECazYt2mTs3vnOPbt4wPc+fNAYCA/t2nj7F4JggkiI4FcuVKuP3KEr/nyGTesKlYEbt60a9cE5/HsGdCpEx3sJUrwQS9LFmf3ShAEwTj9+gG7dgEFCgAnT1IAfe9eZ/dKyLQ4ybYSp1QGQVGAd9/VouZ+/pnh6IIg2I4XXwR272b0acGCwKVLnG3v0IEPOO7MsmVMX4yMZGW9Q4eAqlWd3SvBISxZAgwZQpE1X18OMiEhlu3jzh2GF3brRk+ATsfFEr74QvvewYNpt/f0BO7eTbn++HG+1qhh/Hs5c7JSiOB2KArw+ut0qOfIAWzcSB1BQRAEV6ZuXT7zV6/OYa1ZM0Z4CoLDcZJtJU6pDICiAKNHA999R1t94UKK4gmCYHt0Ola1PH8eGDuWum3r17NSysSJjKJyJxQF+OQT3lPi4oDOnTljV6iQs3smOIyPPmJZsmvXrP/Dh4YyvFAtB5s1q2XfP30aCA4GsmUz/zvFitFIioszXP/XX/xHrlPH+PciIzklLbgdkyZpepurV7NatSAIQkYgMJAVjrt2pRbeoEHAmDHUEhYEh+Ek20qcUi6OolAEb9Ysfp43j1X3BEGwLwEBwFdfMZS6RQvqS336KR9yVq/m/2ZGJzYWeO01+gIAOuF+/dUyv4DgBsyfD1y9ypmxt96ybh8VKtCbGRWl5X+aS3w8B7Zq1egVNZemTVkh5uOPtXU7drAfgOkKICdOAC+8YP5xhAzB4sV0sAPA3LlA8+bO7Y8gCIKlZMvGyuqqXTZjBqv0RUU5t19CJsJJtpU4pVwYReEE9ldf8fOcOQxLFwTBcVSowAqnq1cDRYsC168zQykoCDh71tm9s57ISDrblixhpO4PP/BeI2LAmZAWLTgzlh4KFAAaNQL8/S3/7uefs/zlggWWlXgcOZJRWdOn0wlWowbQqhW31anDdMTkHDhA55upmT4hQ7J7t2YfffCB2EqCIGRcPDwY9blyJfXwNm9met+lS87umZApcJJtJY8fLszkySwRCrAku7UT2IIgpA+djoUlzp5lCp+vL7BtGzWXxo4FoqOd3UPLOH+eBs7evYwI++MPVvUUBIdz/DidUsHBFMm0hNKlWfEjWzbgxg1WhUlI4EzdokXGv/PDD3yVMBq34cIFCpvHxwPdu/NyEgRByOh07047rXBh4Nw5oHZtYPt2Z/dKcHucZFuJU8pF+fxzOqUAhm5KSXZBcD5Zs/L/MjSU4ucJCcDXXwPlyjHiKCOk9O3cCdSrR+H24sU5udGypbN7JdiamJgYREdHP19iY2Od3aWUqPmj1aoB771n3T66dOH08fz5HDgXL6b1XqaM8fa1awMzZ1JF1g04coQVMnPmpP1Yty5n1y3lzh1g1Cj+bH5+QJ48vE/MmZOy7ezZwMCBdMp7edFpv3Nnes/EOiIjmUnw4AEnaBctkmhPQRDchxo1eJ+vU4f3uaAg4/dlQbApTrCtvKz+pmA3vvySaXsAixGNGuXc/giCYEjJkiwzvmkTMGIE79v9+nGiYPZs45VSXYGQEEZExcfz4fW330Tv2V2pmCzqKDg4GJMmTXJOZ0wxcSJw8SJw7JhlaXvJyZ+firDmMGyY9cdxMXbsYES9nx/QqxczJ1evZmXesDAK5JrD33/zQefBAzp4unUDHj1iZOj69cDQoYbthw/na6FCrAx965ZNT8tsYmMpQXbpEh3s69Yx1UUQBMGdKFSIjv833mAAy7BhrA0yaxbg7e3s3glui4NtK3FKuRgzZ1LYHAA++8z6yWNBEOxPmzaMVJ0xg/+ve/cCL73EVNtPPwVy53Z2D0lSEvUK1XTgHj3ooJIHOPclNDQUhQsXfv7Z19fXib0xwoED1CuYNAmoXNnZvclwJCQAgwczKmj3bs0RPnEiJywnTKBzKS2psOhooGNHvj92jNFPyY+TnA0beJ8rWJD3OjVq35EoCh/Q1BTkjRvFwS4Igvvi58dglcqVeX///nsGrqxa5Tq2ZkYhMZEmiOBaiFPKhZg9Gxg9mu+Dg4EPP3RufwRBSBtfX2D8eKBvX2DcOGDFChoLK1YAU6dykiE9QSDp5elTYMAALaXnww9ZoUpSXNwbf39/BAQEOLsbxklIYLW9qlWpSi1YzPbtTMEdONAwMjNHDj6wDBjAVLaJE1Pfz/ffs3jDTz+ldEgBTM9LjqnCO+nlSfwTPI57nGK9p4cn/Lz8nn9+HPcYU6YCS1YAnlmAJSuBYqWBx3GAh84DWbyzGLQ1RfK2T+KfQDGRg63T6ZDVO6tVbZ/GP0WSkmSyH9l8slnV9lnCMyQmma4Vb0nbrN5ZodPpAACxCbFISDLijbSibRbvLPDQcbCJS4xDfGK8Tdr6efnB08PT4rbxifGIS4wz2dbXyxdeHl4Wt01ISkBsgukUaR9PH3h7elvcNjEpEc8Snpls6+3pDR9PH4vbJilJeBr/1CZtvTy84OvFSQ9FUfAk/olN2hr7v7dF24x8j9DpgBFjnqJE2SQMeh3Yvgeo+TIdU+XLGbYF5B5h7B6x7nfa6jfDTF97gnMQp5SLMHeuFhI/YYJWClQQhIxBYCCwfDkwZAjw7rssJvbmm4wi+PZbpss5mjt3GAVx8CBDvOfNoy9AEJzKo0dM2wNY4cUY9erxde1aqlgLBqgaTkFBKbepRXLU6s2psWIFH3S6dmUBhK1b6cguXx5o3dr0nyc9xMbGGmicxcTEAADKzS4H5EjZvk2ZNtjYZ+Pzz7mn5UccngAfAokAOhwEcJDbGhdrjJ0Ddj5vW/yb4oh8Emm0HzVfqIkjg488/1zxu4q4FnXNaNuK+SrizLAzzz/XmlcLoXdDjbYtlqMYro68+vxzo5BGOHrzqNG2ebPmxd1xd59/fmXpK9h1zfgfLqt3VjyeoD1Ad13ZFZsubjLaFgCUYO2BuN/afvg19FeTbR+Nf/T8AXXIhiFY9I8JMVsAd8beQb5s+QAAo7eMxvdHvzfZ9sqIKyieszgA4MO/PsT0A9NNtj099DQq5a8EAJiyZwom75pssu3hNw6jVuFaAIBvDn6D97aZTivY0X8HmhRvAgD48diPeOcP0yKtG3pvQNuy9LouPbUUA9cNNNl2ZbeV6F6pOwBg7dm16PFrD5NtF3ZciAHVBgAAtlzagna/tDPZ9ttXvsXbtd8GAOy5vgdNFzU12fbLFl9iXP1xAIDjEcdRe35tk22DGwdjUpNJAICzd8+i8hzTEapj643FV0Es/X096jpKfFPCZNthNYfhu7bfAQAin0Qi//T8Jtv2f7E/QjqFAKDTJvvU7CbbdqvYDau6r3r+ObW2ye8R+afnN+nwcpt7xEh+vgKg5hq+l3uERqr3iAEAogDMNPl1wQmIU8oFmD9f02wYN45pQP85mAVByGA0bQqcOMEIhIkTmRJTrx4jGqZOdVyKSWgoIxquXgVy5QLWrAGaNHHMsQUhVXx9gddfN75t9246rDp0oGBR8eIO7VpGQfXpGdMcLVgQyJ5da2OKuDjg1Cn+zLNnczIsSW+yvmRJ6s5VqWKzbgMApk6dismTTT9MpMaePUBcLAA7OMsEQRAyMgnxTG2WZ0ghI6JTTMUWCjYhPDwcgYGBCAsLQ5EiRVJsX7SID6uKAowcSW0auZkIgntw+zZT+xYu5OeAAKbOvf228bQYW/Hnn9STiY4GSpWi3kq5cvY7nuA6pDXmpMm0adpFO2BAyu2RkVzy5uViivLlGXpjqYmh5p0dOOCc8MIMQlAQ/88vXmT15uQULsyAtKgo0/u4dYsCup6eTOedOpUFG+LjGeH52WdA0aLULfHzM74PVVNqxw7znd7JI6Vu3LiBihUr4vzl8wY6aCpqas7Fi7wk7sc8RseO1FdJnoackVNzLG0rqTmSvifpe5a3dbd7RFwcMHIU8PN/gUuD+mXD999z7iez3CMUBYiKBu7fB+7f42vMAz88uO+Je/eAO/ficPZ8PHbv1ttZ0g0gsZz1tpJgcyRSyoksWaI5pN55RxxSguBuFCgALFjANL533mHU1MiRjI6cPds+kUvz5jHyMjERaNCA2U+p+Q4EAfPnUzEaYOiMuk7NEWvQgKrSAHNRJ09mWE3yan76TqyIiJTrPviAzirBJVCjohITeX/Sr9b3ySf0Ka5cCfz6KzXzbIWvr6+B8H50dDQAPsjoPyTpc+8eIz/v3wdq186GZYuArCYcZfqY2p8x9B8SbdlW/6HWlm31H8Jt2dbXyxe+MK8wgiVtfTx9njs6nNXW29P7ucPHlm29PLzg5WPeI5UlbT09PM2+hi1p66HzsEtbnU5nl7aAZf/L9mrriveIbD5AyI9AjcrUJV6wALhwgZVY8+f3Q2IiI0wjIjgJ0bChcZ1TV7lHKAk+uHcPZiw+uH+fbe/f5ziWyp6RMrzW/L+P4BjEKeUkli+ntouiUIPmf/8Th5QguCt16wKHDlFMeMIElvJt2pRl3L/6CrDFJE1SEit3Tv8vHb9vX/oVXK3omuCC7N3L6CR99u3joqI6pVIj+T6SrxswQJxSNiLHf9pLpiKhoqOZtmvOPgBmSyanQwc6pY4eta1TylJiY4EuXRgVVrQosG4dkFWeJwRBEAD8J4A+gsNrz54c0mvXplbxzJlAeLjWtkgR4JtveE+1J0lJHJ9MOZXu3ze+/rHpwLU0yZoVyJPH+PLgAfDdd7Y7P8H2iFPKCaizjklJlNX4/ntxSAmCu+PpyYipbt2Ajz9mcYPly4H164GPPgJGjbLegfT4Me8pv/3Gz5Mn8xhyXxHMIiSEizlMmpQyQkrFFmoAlvQlE6NqSV28CLz0kuG2W7eYulfbtOYxACBbNqb53bgB5MyZcru67qnpzB27oyjA4MGUGgsIYCpywYLO648gCIKr0qoVC9u0bw9cumQY/apy4wbt0F9/Nd8x9eyZ+U4l/e1JpjMSU8XDA8id27SDydiSO7fpNHOAkVTr1vH8RbjINRGnlINZtw7o3Zv/HK+9Bvz4Y0pNhPj4eCSmHocoCEIGJWtW4Ouv6ZD+9FOKos+dC2zeDHz4IUOrLeHOHabrnTnDB9UpU4B27Rhd4Eg8PT3h7W1eqoMgCOmjcWNqQG3dyohLfbZs0dqkRbNm1GYKDQVq1DDcFvpf4Shnas1/9hn75+nJh6jKegXDxFYSBCEj4Qg7qXx5YP9+VoQ2ZgeqQujDhrEq88OHaafKPTEt/ZUm2bNb7mAKCEj5bJxePD0ZIdatG89fHFOuhzilHMSBAyyt3L07kJAA9OnDvF/9f7ro6GhERkYaCIAKguCeZMlCB9KjRzQKEhO5HDrEAdwcIfS4ODql3n2X95L8+RltdeWK3btvFF9fX+TNmxcBAQHO6YAgZBKaN2d1vGXLmKJRrRrXR0XxvuLjw4kvlYgIbitUyDBt76236PSZNo3ObDU66tYtGvAeHkDXro46K0OWLWMFU4AR5S1b8r3YSoIgZFQcYSedOZP6xKSisBCPsbRtU3h6ahFJlkQvuZKERJcunNwYMcIwpVFwDcQp5SB69NDe9+xJmQ19obno6GjcuHED2bNnR968eeHt7f28coEgCO5NYiKdS/fv01iIi+NMUd68vE8oCmeq4uL4sJk1K51Z169TN8bHByhWzHmDv6IoiI+PR1RUFG7cuAEA4pgSBDvi5UXNuFatgEaNGC3l709x22vXqC2nH+E0fjztjuRFFV9+meK4M2YAVasy7SM+nlHdd+7QwVW2rOGxp01jRT6AE27qOjXrslMnLulh714WggGAsWOZ+gyIrSQIQsbEkXaSWmckLYoXZ4S9udFL7nCr7dIF6NgRWLPG8NlccD7ilHICXbqkjIKIjIxE9uzZUaRIETGwBCETUqIEtVKuXwdiYoC7dxnZkDs3nVVxepWpPT21SiP+/kCpUuZFVtmTLFmywN/fH+Hh4YiMjBSnlCDYmaZN6bwJDgZWrKAzqUoV4IsvOPllLl9/ze999x0dSzodUL0604o7d07ZfvNmYNcuw3VqyiDAB530OKUuXeL34+J4/C++0LaJrSQIQkbFUXZSoULmtVu40D5VoF0dT0+gXj1n90JIjk5RJKvSnoSHhyMwMBBAGIAi0OlY+eDKFS1SKj4+HpcuXULhwoXlQU4QMjmKwnS+sDBDR5Qx/P05y2Xr3Pv0oEYylC5dWjSmnIA65oSFhaGILco6CoKd0b9ms2Ytgnr1WNK8Zk06v9RKe2IrCYLgDtjbTkpM5OSAKVFvY8+imQ2xlVwPF3qUyRwoCh829+zR1qlCnfIAJwiCTseUvEqV0nY2xca6Xji1eh8TAWJBECxh925Gkl+4QJHe33/XHFKA2EqCILgH9raTVFFvIKWNqH6eNSvzOqQE10ScUk7CWL6vhKILgqDy5Ena5XTj4qgt5UrIfUwQBGt49VVGRvn5ARs3mk5BkXuMIAgZGUfcw1RR78KFDdcXKcL1XbrYvQuCYBGiKeUkzM33FQQhc5JW6p6l7QRBEDICz54BFy9S50oQBEGwDlXUe88eBkMUKgQ0bCgRUoJrIk4pB6Pm8TZs6OyeCILgyvj42LadIAhCRkCnA0aO5MOUPDwJgiBYj6dn5hQzFzIekr7nQCSPVxAEc8mePW2Hk48P2wmCILgLxrQ3BUEQBEFwX8Qp5UAkj9d1KV68OIoXL+7sbmRY5PezPTodxX5TIzDQ9YTOBUEQbIEx7U3BuchYnz7k9xMEQTCOOKUcxMqVLL0pDqmUXL16FTqdLtUlow/i+/btQ/fu3VG4cGH4+PggV65cKF++PPr06YNFixYZtA0JCYFOp0NISIhzOutmPH78GAEBAdDpdHj77bed3R2LyJULKFUqZcSUjw/X58rlnH4JgiDYG9HeNERsJbGV7ElGtpUEQcj4iKaUg6hXz/kpe4mJri12V6pUKfTt29fotpw5czq2MzYkJCQEgwYNgpeXF9q0aYMyZcpAp9Ph/Pnz2LRpE3bv3o3+/fs7u5vp4q+//nJ2F0yycuVKxMTEQKfTYdmyZfj666/h5+fn7G6ZTa5cQM6crLIXF6el7EmElCAI7oiztTfFVnIOYis5l4xuKwmCkLFxaafUkSNAcDCwfz8QH89KLKNHAz16mPf94sWBa9dSb7N7t6Hhk5AA/PwzMG8ecOkSq8AEBgLt2vHYBQtafTpOZc0aYMQIIDxcW1ekCPDNN64TvVW6dGlMmjTJ2d2wKU+ePMHw4cPh7++P/fv3o1KlSgbb4+PjsXPnTud0zoaUKlXK2V0wyU8//QQvLy+88847mDVrFtasWYM+ffo4u1sWodMB/v7O7oUgCIJ9cbb2pthKzkFsJefjDraSIAgZF5dN39uxA6hfH9i7l06ot94Cbt0CevYEvv7avH2MHEmnVvJFjUrNlQuoVcvwOz17Aq+/DkRGAr16AUOGALlzA199BdSowT5kNNasAbp1MzSyAODGDa5fs8Y5/UoPa9euRe/evVG6dGlkzZoVOXLkQMOGDbF69eoUbdWQ9wEDBuDs2bPo3Lkz8uTJA51Oh6tXrxrd/0cffQSdToeVK1ca3b5gwQLodDpMnTo11X6ePn0aMTExaNq0aQojCwC8vb3RsmXL558HDBiAgQMHAgAGDhxoEJavz7Vr1/D6668/D3EvUqQIXn/9dVy/fj3FMZo0aQKdTodnz57hgw8+QNGiReHn54cKFSpg9uzZUBTFoL1+SPy6detQu3ZtZM2aFfny5cOgQYNw+/btFMcwppMwadIk6HQ67Ny5E8uWLUO1atWQJUsWFCpUCCNGjMDTp09T7CchIQFTp05FqVKl4Ofnh9KlS2Pq1Km4fPny87+hJZw/fx779u1D69atMWrUKOh0Ovz0008m28fFxWHmzJmoVasW/P39kT17dlSsWBGjR4/GgwcPDNreuXMHY8aMQbly5ZAlSxbkzp0bderUwfTp05+32blzJ3Q6ndEHCP3rUh/1t3z48CHeeecdBAYGwsvL63mKwrFjx/DOO++gcuXKyJEjB7JkyYIqVapg2rRpiI+PN3peafX14sWL8PDwQJs2bYx+PyYmBtmzZ0f58uVN/naCIAjpxZnam2Iria0ktpLYSmIrCSZZsoSOgZo1AV9fzqJYmj68dy8wZgzw0ktAnjyAnx9Qvjzw/vvAw4emv3fkCNCmDVMnsmUD6talNpApIiLo0ChUiMcoVw74/HNG+bgoLhkplZAADB4MeHgwkqlaNa6fOBGoXRuYMIEGQrFiqe9n5Ejj61WnVt++/DupHD5Mo6N2bV4z3t7athEjgP/9D/jxR/bDUSgK8OSJ9d9PTASGD+d+jO1bp+O5tWiRvlnJrFkdm040fvx4+Pj4oEGDBihUqBDu3r2L33//Hd26dcP//vc/vPvuuym+c+nSJdStWxdVqlTBgAEDcO/ePfiYKG82ePBgTJ06FfPnz0cPI6F58+bNg5eX13OjyBR58uQBAFy+fBmJiYnwTONH7tSpEx4+fIh169ahY8eOqKZe/HpcuHABDRo0wN27d9G+fXtUqlQJp0+fxoIFC7B+/Xrs3bsXZcuWTfG9Hj164MSJE+jatSsAYPXq1Rg+fDiuXr2Kr414elevXo0tW7agW7duaNGiBQ4ePIiFCxdiz549OHz4MHKZKWj07bffYvPmzejYsSOaNWuGzZs343//+x8iIyOxdOlSg7aDBg3C4sWLUbJkSbz99tuIjY3FzJkzceDAAbOOlRzVqHrttddQtGhRNGnSBDt27MCVK1dQokQJg7ZPnz5Fy5YtsW/fPpQpUwYDBw6Er68vLl68iB9++AGvvfba83M+f/48mjZtioiICDRo0ACdOnXC48ePcebMGUyZMgVjx461qr8qsbGxaNasGR49eoQOHTrAy8sLBQoUAMBrb/369WjUqBHatGmDJ0+eYOfOnRg/fjyOHDmS4mHDnL6WKVMGTZs2xZYtWxAWFobAZArry5Ytw+PHj/HGG2+k67wEQRBMsXIlnVGW2iLptZMAx9hKjraTALGV/t/encfHdPV/AP9MdpENsUSQxJKgTVFiaZBoFf2ppVoNLZJQdEFb2j54tAlq64Pq/tSWqEpbtStKaWKnWks9Qi0NItaELCKSSL6/P25nZDIzyUwkMyP5vF+veUXOOffe773GzNe5557DXMk4zJWYK5ERpkxRHsHy9FQ6e0p7HEufF15QRr507gwMG6Z8KSQkAB99pNyR2bcP+Oc9rBEfD/TsqXRaDBqkPDqxerUykiY5WenkKurqVaBDB+UOy3PPAc2aATt3KvH/9huwbp11zgEiVmjrVhFAJDJSty42VqmbOrXs+2/RQtnH0aPa5d99p5RPnqy7zbZtSt2YMaYdKzk5WQBIcnKywTY5OTmSmJgoOTk5OnW3byvHtfbX7dumXZeikpKSBIA0adJEoqKi9L62bNmitc25c+d09pOVlSWBgYHi7u4u2dnZOvsHIB988IHeGHx8fMTHx0er7JlnnhGVSiVJSUla5f/73/8EgPTv37/UcyssLJS2bdsKAOncubMsWrRIjh8/Lvfu3TO4TUxMjACQmJgYvfXdunUTAPL1119rlX/xxRcCQJ588kmt8pCQEAEgAQEBkp6erilPT0+XgIAAUalUcujQIZ3jA5Cff/5Za18TJ04UADKm2D8EfdcvKipKAIi7u7ucOnVKU37nzh3x9/cXGxsbSUlJ0ZRv375dAEjr1q21/v4uX74sdevWFQASHh6u95rok5+fL3Xr1hUPDw/Nv62lS5cKAJkyZYpO+wkTJggAGTp0qM7fT3p6umRlZWl+b9eunQCQhQsX6uyn6L/1+Ph4ASBRUVE67dTvy+Ln5OPjIwCkZ8+ecufOHZ3tLly4oBNfYWGhDB8+XADInj17tOqMjfWHH34QABIdHa3Trl27duLg4CDXr1/XqSuupM8zqnjGfOcQWRNj37OGPluqQp4kwlypOOZKzJUe1lyJeZLllSlX+uUXkfPnlT/PmqV8sBv4/DFo9myRIv+eRUSksFDktdeU/b3+unZdfr5IkyYijo4iR47cL09PF/H3F3FwuB+T2rBhyr6++kr7GIMGKeVxcabFbCZW2Sk1aZJyzb77TrfuyhWlrth3idH27lW2b9dOt+7PP5W69u1F8vK068aNU+rWrjXteOyUKl3RRMjQ68033zRqX/PmzRMAkpCQoLP/evXqSW5urt7t9CUK69ev1/ul/NZbbwkA2bRpk9HnFxwcrHU+zs7O8tRTT0lMTIzOl2ZJidaFCxcEgLRs2VIKCwu16goKCqR58+YCQC5evKgpVyda3377rc7+li9frpM4qY/fvXt3nfZZWVni4eEhbm5uUlBQoCkvKdHSl9yq6zZs2KApi4iIEACyZs0anfYzZ840OdFau3atAJCRI0dqyjIzM8XZ2VkaNGigFX9+fr64urqKu7u73Lx5s8T9Hjx4UABI165dS43hQRKtY8eOlbr/ov744w+dRMmUWPPy8qRu3bri4+OjdW2OHTsmAGTgwIFGxcFky7LYKUUPG3ZKGYe5EnMlEeZKag9zrsQ8yfIeOFcqa6eUIZcvK/t75BHtclNH6mRmKh1YjRsrHVFFnT+vtO/WrXxiLmdWOafUmTPKz2bNdOvq1VNWnlK3MZX6EWl9IysDA5Xh2b/9BrRsqQzlfvddZYTdwoXA1KlA//4l7z83NxeZmZmaV1ZWVtkC/Yezs7LqVllfmzcbd5zNmx/sOM7OD3SaAICePXtClI5SndeCBQu02l6/fh3jx49HixYt4OzsrJlLYMI/QxgvX76ss/9WrVoZHIKuT+/eveHt7Y2YmBgUFBQAUJ6jX758ORo2bIhevXoZtR9fX1/s2bMHR44cwX/+8x+EhYWhZs2a2LFjByIjI/H0008jNzfXqH0dPXoUABASEqIzd4KNjQ26du2q1a6oLnqWMlKXHTlyxKj2Li4uaN26NTIzM/H3338bFXPbtm11yho0aAAASC/y/PSxY8cAAJ07d9ZpHxwcbNSxilq8eDEAZTi6mqurK/r3749Lly5h69atmvJTp04hKysLQUFBpQ61/+233wAAPXr0MDkmYzk5OSEwMFBvXV5eHubPn4/27dvDzc0NNjY2UKlUmutc9L1vSqz29vaIjIzEhQsXsG3bNk35okWLACiPaRARWZsHzZPMlSuVR54EMFcyBnMl4zFXYq5UlWVlZWn9v93Yz5hyp54zyK7YzErqBR70vTd79lR+7tx5v2z/fiA3F3j6ad1H9Hx8lLml9u5Vnlm3MlY5p1RGhvLT3V1/vZvb/TamuH1bmbPA2RkYPFh/mwULAD8/pTPqs8/ul/fpY9zEm7NmzcLUqVNND84AlUqZz6ysevRQJg5NSVHu1enbf4MGSjtrWvK4JDdv3kRQUBAuXryI4OBgdO/eHR4eHrC1tcXRo0exfv16vR8qdYs/o1sKW1tbvPLKK5g6dSq2bNmCZ599FmvXrkVaWhrGjBkDGxvT+nRbt26tNe9BQkIChgwZgvj4eHz55Zd4++23S91HZmZmiefi5eWl1a4ofduoyzL0/IMydIySttHHzc1Np8zunw/dgiIfipmZmbCxsYGnp6fRsRhy+fJl/Pzzz2jcuLFO4jZs2DDExcVh6dKleOaZZwDcPxdvb+9S921K27KqU6eOTiKt9sILL2Djxo3w9/dHWFgY6tSpA3t7e6Snp+OTTz7Reu+bGuuoUaMwZ84cLF68GL169cLdu3exYsUK+Pn5oXv37g9+YkRE5exB8ySAuVJRzJWYKwHMlUrCXKnyaNmypdbvUVFRllnddOlS5WfxzidTR+qU1F5d/tdfynxYjRs/WMzlzCpHSlWUH35QOqYGDlQ6toorLARGjVLmAfvsM2Xi+owM5c7YyZPKRPeHDpV8jEmTJiEjI0PzSkxMrJiTMZKtrbKUMaDbYWrppZfLasmSJbh48SKmT5+OPXv24LPPPsP06dMRHR2Njh07GtzO0BdXSV555RXY2tpq7oAsXrwYNjY2GD58eJnjVwsNDcX06dMBAL/++qtR26iTFn2rugDA1X+Wh9SX3OjbRl3mrqcH2NAxStrmQbi5uaGwsBCpqalGx2JIbGwsCgoKNCvRFH2p79pu2LBBcywPDw8AQEpKSqn7NqWtOhm/d++eTl1Jiaqh9+qhQ4ewceNG9OzZE4mJiVi0aBFmzJiB6OhoDBo06IFiBQA/Pz/06NEDGzZswPXr17F69WrcunULI0aMKNO/HyKihwFzpfuYKzFXYq5UMuZKlUdiYqLW/9snTZpk/iCOHlUex6pTB3jvPe06U0fqGNO+aDsrYpWdUurraOh6ZWYavtYlKenRPUDppFy0SFkxcfRopQPSzQ145hllQvzsbGXlv5I4OjrCzc1N83J1dTU90HI2YIASf/EbAJZcevlBnDt3DgDQr18/nbrdu3eX67EaNGiA3r17Y/Pmzdi3bx927NiBnj17olGjRuWyfxcXF50y9aozBXqGVqrvHu7atQtS7HauiGDXrl1a7YrSd23UZW3atDGq/e3bt3H06FG4ubmhcTn3sLdq1QoAsHfvXp26ffv2Gb0fEcHSf+44REREYMSIETqvJ554QvN4AQAEBATAzc0Nhw4d0lnOuLj27dsDgNawbUPUw9v1JTr6HgMojfq937t3b53VifT9fZkSq9ro0aORn5+PZcuWYfHixbC1tS115SQioocdc6WyY66kjbkScyV6OLi6umr9v93R0dG8Afz9N9C7t/I43fffKyv7VVFW2SmlHnGmb96oq1eV0U6GRqUZkpioPGbZvLkyR5Q+W7YoP7t1061r1QqoUQMow2ejVRgwADh/XllVMi5O+ZmU9PAlWQDg4+MDANizZ49WeVxcHDYbOzGECUaPHo179+5h4MCBEBGTnhdPSkrC559/rndusTt37uCTf27NFh02XbNmTQBAcnKyzjaNGjVCt27dcOLECU0yobZw4UKcPHkSTz75pM4ytQAwffp0rTtOGRkZ+PDDD6FSqRAeHq7Tfvv27VpzCQDAjBkzkJ6ejmHDhpk8JL80L7/8MgBg2rRpyMnJ0ZRfvXpVc52MsXPnTpw7dw5du3ZFTEwMFi9erPNSXzv1Msh2dnYYPXo0MjIy8Oabb+okuRkZGbh9+zYAICgoCEFBQdi1a5fmrnBRRZOqgIAAuLq6YsOGDbh586am/Nq1a/jwww+NPic1Q+/9EydOYNasWTrtTYlVrU+fPqhfvz4+/vhj7Ny5E71790b9+vVNjpWI6GHDXKnsmCvdx1yJuRJRqZKSlE6H1FTlzoe+DghTR+oY075oOytilXNKhYQAs2YB27YBxUdZqj/3Q0JM26d6lNSIEYbb5OUpP2/c0K3LzQWyspSRdQ8rW1sgNNTSURh29uzZEp/jnThxIpycnDB06FDMmTMHY8eORXx8PHx8fHDs2DHs2LEDAwYMwJo1a8o1rl69esHHxwcXLlxAvXr10KdPH6O3zcjIwNixY/Huu++ic+fOePTRR1GtWjWkpKRg06ZNSEtLQ9u2bTF27FjNNp06dUK1atWwYMEC3Lp1C7Vr1wYATJkyBQDw1VdfoXPnzhg5ciQ2btyIli1b4sSJE9iwYQNq166Nr776Sm8s/v7+ePTRR/H8888DAFavXo1Lly5h/PjxaNeunU77Z599Fn369MELL7wAX19fHDhwAPHx8WjSpAmmTZtm9DUwVvfu3fHSSy8hLi4OgYGB6N+/P3Jzc7Fy5Up06NABGzduNCq5UydPJd2xCggIwBNPPIF9+/bh4MGD6NChA6ZNm4YDBw5g+fLlOHDgAJ555hk4Ojri77//xs8//4w9e/Zo7qquWLECoaGhGDVqFJYvX45OnTrh7t27OHHiBI4cOYK0tDQAgIODA8aOHYuZM2fi8ccfR79+/ZCVlYWNGzciJCREczfPWO3bt0f79u2xcuVKXLlyBR07dsTFixexYcMG9O7dG6tWrdLZxthY1ezs7DBixAjN4xKctJOIqhLmSmXDXIm5EnMlIiP9/bfSCXXlCvDjj8Czz+pvV3SkTvHFENQjdf4Z6afTXp8zZwAHB6CcRrGWK/Mu9mec/HxlJUNHR5EjR+6Xp6eL+PuLODiIJCXdL798WeTkSaVen7w8kdq1ReztRa5dM3xc9eqOTz0lcveudt3EiUrdyy+bdi7GLDlZ1ZcGNWaZYwBy69YtzTZHjx6VHj16SI0aNcTV1VVCQkJk+/btepcINrScbFH6luktasqUKQJAJk6caNK53b17V1avXi2jRo2SVq1aiaenp9ja2kqNGjWkc+fOMn/+fL1/75s2bZKgoCCpVq2a5vyLOn/+vERGRoqXl5fY2dmJl5eXREZGyvnz53X2pV7mOCcnR9577z1p2LChODg4SEBAgHz66ac6yyUXvYbr1q3TxFGrVi2JiIiQK1eu6ByjpGWO4+PjddobWso5Pz9fpk+fLn5+fuLg4CCNGzeWmTNnapbrLW256/T0dKlWrZpUr15dsrKySmy7aNEinWWQ7969K3PnzpXWrVtLtWrVxMXFRVq2bCkTJkzQev+JiFy9elXefPNNady4sTg4OEjNmjWlQ4cOMn/+fK12BQUFEh0drbnu/v7+8sknn8jff/9tcJnjkt6L169fl+HDh0v9+vXFyclJAgMD5YsvvjC4P1NiVTt79qwAEG9vb51luEtT1T/PLO2BlzkmMjNj37NV/bOFuRJzJTXmSg93rlTVP8uswQPnSupOg2L/No1y7pxIo0ZKx8SaNSW3/fln5TiRkbp1sbFK3dSp98syMpSOksaNRYp9Zsn580r7bt1Mj9kMrLJTSkTk11+VvytXV5GRI0XGjxfx8VGu5dy52m3Dw0t+X6xapdQPGFDyMTMyRJo3V9r6+oq8+qrI22+LtG+vlNWurbyPTMFOqcqhd+/eolKp5MyZM5YOxWTqRMtYhpIgS1InRV9++aWlQ6kSfvzxRwEg77//vsnb8vPMstgpRQ8bdkpVHsyVLIu5knmVNVfiZ5nlVXin1I0byoiZGze0y//+W+mQsrMTWb269OOYOlJHRGTYMCW2r766X1ZYKDJ4sFIeF2fECZqfVT6+Bygj2vbsAaKilFXz8vOBwEBgzhwgLMy0fZU2wbmamxtw4IByjPXrgdhYZd6xBg2AV18F/v1v5c9UtSQmJmLz5s14+umn0bRpU0uHU6ldvXoVdevW1Vq9JCUlBR9++CFsbW3xrKHhrVRuRATz5s2DnZ0dh6MTEZFRmCuZD3Mly2OuVAUtXqx0TgDA8eP3yxISlD937ny/s+Hzz5UV9aKigKKPW3frBly8CHTsCPz5p/Iqrmh7OzvlGD17Al27KvMauboCq1cDFy4Ac+cCvr7a28+erUyI+PrrwPbtQNOmwM6dSidHnz66cyNZCavtlAKURyTVk4+XJDZWeRliynyO7u7AzJnKi6q2uLg4/PXXX/jmm28AAFFRURaOqPKbPXs2Nm3ahC5duqBOnTq4ePEifvrpJ2RlZSE6OlrvpKRUPo4fP46ffvoJ+/btw4EDBzB69GhebyIiKhFzJfNjrmQ5zJWqsD17gGXLtMv27lVeaqWNgLlwQfl54IDy0qf4nIGmjtTx8gIOHgSmTAE2bQI2bgR8fIDp04H33gOKdGZbE6vulCKypIULF2L37t3w8fHBkiVL8MQTT1g6pEqvV69eSExMxKZNm3Dr1i04OTnhsccew+uvv46XXnrJ0uFVan/88QcmT54Md3d3DB06FHPnzrV0SEREZOWYK5kfcyXLYa5UhZU2Cqao6GjdziUAECnbsY0dqaPm5XX/UbGHhEqkrFeHjHHp0iU0bNgQycnJaGDg2b+7d+8iKSkJfn5+cHJyMnOERETlh59nlmXMdw6RNTH2PcvPFiKqDPhZZnnMlaxP6WuGEhERERERERERlTN2ShERERERERERkdmxU4qIiIiIiIiIiMyOnVJERERERERERGR27JQiIiIiIiIiIiKzY6cUERERERERERGZHTuliIiIqrJvvwVGjwbatQMcHQGVCoiNNW0f168Ds2YBL7wA+Pkp+1CpDLdPSQEWLAB69AAaNQIcHIB69YDnnwcOHnyQsyEiIiKih4idpQMgIiIiC5oyBbhwAfD0BLy8lD+bKjERmDxZ6Yhq1gxwdgbu3DHc/rPPgDlzgCZNlI6p2rWBM2eAdeuUV1wcEBZW1jMiIiIioocER0oRFRMaGgpVSXf4zSw6OhoqlQoJCQmWDoWIKqPFi4Hz54EbN4BXXy3bPlq0AHbuBDIygL/+Aho2LLl9+/ZAQgJw9qxy/FmzgFWrgPh4wNYWeO01IDe3bLEQUYVjrkREROWFnVJkVeLj4xEWFoaGDRvC0dERNWvWROfOnfHxxx/j7t275XKMypq4REREQKVSGf2KNfXxnHKO88CBAzp1ly9fRmBgIFQqFf71r3+ZtN9du3Zpzu3HH38sr3CJKr/u3QEfnwfbR926QNeugKurce0HDABCQnTLu3QBunUDbt0Cjh9/sJiIKinmSmXHXIm5EhFZHz6+R1bh3r17eOONN7Bw4UJUr14dzzzzDJo2bYqMjAxs27YN48ePx3//+19s2rQJTZs2rdBYvvnmG9wp6bETK9W/f3/4+vpqlSUkJGDnzp3o168fWrdurVVX/HdLO3fuHJ5++mkkJSXho48+wrvvvmvS9kuWLAEAqFQqLF26FAMHDqyIMImootnbKz/tmKIQFcVc6cExV2KuRETWhxkfWYVJkyZh4cKFCAoKwtq1a+Ht7a2pKygowLRp0zBt2jT06tULhw8fhpubW4XF0qhRowrbd0Xq378/+vfvr1UWHR2NnTt3on///oiIiLBIXMb4888/0bNnT9y4cQOLFy/GiBEjTNo+MzMTq1atwmOPPYa6deti27ZtSE5ORsPSHiEiqqSysrKQmZmp+d3R0RGOjo4WjMhIFy8C27crc1sFBlo6Gqt36BAQFQXs2wfk5yuXbPx44MUXTduPep76n34CkpOB6tUBf39g2DDlScritm4FZs4EDh9WphFr21aZmuypp8rnvEg/5koPjrkScyUisj58fI8s7vTp05g/fz5q1qyJjRs3aiVZAGBra4upU6fipZdewrlz5zB37lytel9fX/j6+iI9PR2jR49GvXr14OTkhDZt2uC7777TahsaGoqpU6cCALp166YZwlz0rpm+eRJiY2M1w7g3btyIDh06wNnZGd7e3nj//fdRWFgIAFi2bBlatWqFatWqoVGjRvjPf/6jc76XL19GVFQUOnbsiDp16sDR0RG+vr54/fXXcf369TJfR1PFxMSgQ4cOcHFxgYuLCzp06KB3mHpCQgJUKhWio6OxZ88ehIaGwtXVFR4eHnj++edx9uzZB4pj7969CAkJwa1bt/Djjz+anGQBwHfffYc7d+5g2LBhGDZsGAoLC0sccn/9+nVMmDABAQEBqFatGmrWrIkOHTrovLcA4NixY3j55ZfRoEEDODo6wsvLC7169cLGjRs1bUp6zKHoe0ft/PnzUKlUiIiIwMmTJ/Hcc8+hVq1aUKlUOH/+PABg7dq1GDx4MJo2bQpnZ2e4u7ujS5cuWL16tcHzKi3WxYsXQ6VS4aOPPtK7/a+//gqVSoXRo0cbPAY9HFq2bAl3d3fNa9asWZYOqXT5+cDQocpcUnPmKHNLkUHx8UBwMLBnj9IJ9eqrwNWryvzw8+YZv5+jR4FHHwU+/xx45BHg7beBl15SOqaKfMxpfPst0KsXcPIkEBEBhIcDJ04ATz+tTAtGFYO5EnMl5krMlYgqLaEKlZycLAAkOTnZYJucnBxJTEyUnJwcM0ZmPSZPniwAZOLEiSW2O3nypAAQb29vrXIfHx/x8vKStm3bSkBAgLzzzjvy2muvSa1atQSAfPrpp5q2MTExEhISIgAkPDxcoqKiJCoqSj7++GNNG3V9UTExMQJA+vbtK05OTjJo0CB5++23xd/fXwDIv//9b/noo4/Ezc1Nhg4dKuPGjRNvb28BIMuWLdPa13fffSfVq1eXvn37yrhx42TChAny5JNPCgBp3LixpKena7WPiooSABIfH2/CVdXeNiYmRqt87Nixmms5btw4rXjHjRun1TY+Pl4ASM+ePcXBwUH69u0rkyZNkr59+4pKpZLatWvLuXPnjI4pPDxcAMj+/ftl8+bNUq1aNXFxcZEdO3aYfH5qQUFBYmtrK1euXJHs7GxxcXERPz8/KSws1Gl76tQp8fLyEgDSuXNnee+99+SNN96Q0NBQqVGjhlbbVatWiYODg9jb28uAAQNk0qRJMmLECHn00UelX79+mnYl/R2p3ztF/w6SkpIEgAQHB4ubm5sEBwfL+PHjJTw8XFJSUkREJCAgQAIDAyU8PFwmTpwoI0aMkNq1a+u8p02J9fbt2+Lm5ib+/v56r+OgQYMEgBw6dKiUK25YVf88szT1d05iYqJkZGRoXnfv3jVuB7NmiQAixT4zTBYQoOzHWAUFIi+9pGwzcuSDHbsKyM8XadJExNFR5MiR++Xp6SL+/iIODiLnz5e+n4wMkUaNRGrXFjl2TP9xirp5U8TDQ8TTU6RoWpOcrJR5eopkZpp2LsbkSSL8bGGuxFyJuVLlyJWq+meZNTD2e4fMh51SFay8OqVu5942+MrJzzG67Z28O2Vum52XrbfdgwoNDRUA8ssvv5Tatn79+gJALl68qCnz8fERANK1a1fJzc3VlCcnJ4unp6c4OjrKpUuXNOWlJS4lJVr29vby22+/acozMzOlTp064uzsLPXq1dNKOC5evCgODg4SGBiota9r165JVlaWznGXLVsmAOTDDz/UKi/vRGvnzp0CQFq0aKGV1N28eVOTOO7atUtTrk60AMh///tfrf3/97//FQDy7LPPGh2TOtF66623xN7eXmrVqqV1TU31559/ahJBtWHDhgkA2b59u077du3aCQBZuHChTl3Rf6dXr16V6tWrS/Xq1eXw4cMlti1rogVAPvjgA73npS95zcrKksDAQHF3d5fs7Owyxfraa68JAElISNBqk5aWJo6OjtK6dWu98RiLyZZlPXCiZYlOqYICkfBwpf2QIcrvVKKtW5XLFRmpWxcbq9RNnVr6ftR/3UuWGHfcr782vO/oaKWuWN9CqcqrU6oy50kizJXUmCuVDXMl68mVmCdZHjulrA8f33tIuMxyMfh6fuXzWm3rzK1jsO0zK57Rauv7ia/Btl1ju2q1bflFS73tHtTVq1cBwKhn2tVtrly5olM3c+ZMODg4aH5v0KAB3nzzTeTm5uL7779/4DgBYMiQIQgKCtL87urqimeffRZ37tzBa6+9hsaNG2vF2rlzZyQmJuLevXua8jp16sDFRfe6DR06FG5ubti+fXu5xGrIsmXLACjDqN3d3TXlNWrUQFRUFADoHc7t7++PkSNHapWNHDkSzZo1w6ZNm3Djxg2T4liwYAHy8/OxYsUKrWtqKvWkncOGDdOUqf+srlP77bff8Pvvv6Nr16465wIo7xm1ZcuWITs7GxMmTECbNm1KbFtW9erVw7///W+9dUXfS2ouLi6IiIhARkYGDh06VKZYX331VQDK8PSili9fjtzcXL3XhajCFBYCkZHAsmXA4MFAbCxgw9SkNOqnX3r00K3r2VP5uXNn6fv54QdlTqjnnwf++gv47DPgo4+ADRuAvLyKOW5ubi4yMzM1r6ysrNIDNUJlzpMA5kpqzJXKhrkScyUia8aJzqlSsLOzQ6dOnXTKu3TpAgA4cuRIuRxH3yosXl5eJdYVFBTg2rVrWvM/rFmzBl9//TUOHz6MW7duoaCgQFN3+fLlconVEPW1CA0N1anr1q0bAODo0aM6dcHBwbAp9p9FGxsbBAcH48yZMzh27Bi6d++OdevW6WwfGhqqc7ynn34av/zyC1577TXEx8fDpwxL0ufm5uLbb7+Fq6srnnvuOa3zaNiwIdauXYtbt26hRo0aAJRECwB66PsfVTGmtC2rVq1aaf3noKjr169j9uzZ2LJlCy5cuICcnByt+qLvE1Nifeyxx9CxY0esWrUKn332GTw8PAAoSamzszNefvnlMp4NkYnUHVLffKNMhLR8OeeRMtKZM8rPZs106+rVA1xc7rcxJC8POH4cqF1b6YyKilL+StQaNwbWrdOeb76k46rLSjvurFmzNPMVkXkxVzIecyXmSsyViMyHnVIPiduTbhuss7XRTuKvv2N4AkgblfYX5fk3zxvdNvGNRIhICVGWTb169XDq1CkkJycjICCgxLbJyckA7ic3ap6enjpJAADUrVsXAJCRkVEusepbycbun2XLS6rLz8/XlM2bNw/vvPMOateujR49eqBBgwaoVq0aAOWOWG5ubrnEakhmZiZsbGxQu3Ztnbq6detCpVJprdpVtE6f4td43bp1mjuMRRVPtKZNm4a2bdti9uzZCAkJQXx8PPz8/Ew6l3Xr1iEtLQ2RkZGaawgoCeDLL7+M2bNnIy4uDm+88YZWjMUniNXHlLZlZeia3rx5E0FBQbh48SKCg4PRvXt3eHh4wNbWFkePHsX69eu13iemxjp69GhERkbi22+/xZgxY3Dw4EEcP34c4eHhWneEiXSkpiovT0/lVVaFhcDw4UqH1MCByuzZ7JAymvorzdA/Vze3+20MuXkTKCgA0tKAadOUEVJDhyrzzX/9NfDhh0CfPsCpU4CTU+nHVX8FlnbcSZMmYfz48ZrfU1JS0LJly5I3MkJlzpMA5krMlZgrFcdciajyYKfUQ6K6Q3WLt3W2dza6rSmeeOIJJCQkYMeOHejevbvBdqdOncLly5fh7e2tM3w9NTUVhYWFOsnWtWvXAMBqvjzu3buH6dOnw8vLC0ePHkWdOnU0dSJicKWP8uTm5obCwkLcuHFD6/iAcsdJRPQmjepraahcfY1jY2NLXM2lqFmzZsHW1hYzZsxAaGgo4uPj9Q7FNkQ95DwmJgYxMTEG26gTLfWdrpSUlFL3XbRt0RWH9FG/74o+eqBWUpJffOUitSVLluDixYuYPn06pkyZolU3e/ZsrF+/vsyxAkBYWBjefvttLF68GGPGjNEMT+dw9Cpq8WJlCTdAGTqjLlM/q9W5M/DKK8qfP/8cmDpVGVYTHa29n6JLqasfGypaNnEi0Ly58udp05RH9lxcAH9/pQekuP79AT2jKqh8qEdFFRQAY8YAEybcr5s2TXmcb+VKZUW9IUPK77iOjo5wdHTU/K7vP/ZlUZnzJIC5khpzJeZKasyViCoPTtxAFjds2DDY2Nhg0aJFJT5rP2PGDADA8OHDderu3buH/fv365Tv3r0bALSeHbf952580WHg5pKamoqMjAx06tRJJ8n5/fffdYYdVwT1tdC3JK+6TN/w+r1792qWc1YrLCzEvn37oFKp0KpVqzLF8+GHH+KDDz7AxYsXERISYvSyyRcuXMCOHTtQt25djBgxQu/Lz88PR44c0QzDb9++PQBg27Ztpe7flLbqIe/6EriyPA5x7tw5AEC/fv106tTv6aJMiRUAqlWrhmHDhuHYsWOIj4/HDz/8gBYtWiA4ONjkWKkS2LNH6SBatgw4fFgp27v3fpm6w6o06vbLlgHqjoaiZf/MiQMA+Gc5b9y+DcyYoXR0FX/peTSGFOq+A0P/j8vMNDyKqvg+AKBvX916ddnvvxt3XPVfuZX0a1Q6zJUUzJWYK6kxVyKqPNgpRRYXEBCAN998E2lpaejTp4/OxJyFhYWYPn06vv32WzRp0gTvvPOO3v1MnjwZeUVmZr106RI++eQTODo6YtCgQZrymjVrArg/vN2c6tSpg2rVquHw4cO4c+eOpvzWrVsYO3asWWIIDw8HAEydOlXrDnVGRoZmng91m6JOnz6NRYsWaZUtWrQIp0+fRu/evfUOcTfW1KlTMXXqVFy6dAkhISE4ffp0qdvExMSgsLAQo0ePxuLFi/W+Jk6cCOD+XcKgoCAEBQVh165dOucCaCdK4eHhcHFxwbx58/TOG1G0rXry0W+++UYrGd2/fz9WrFhh3EUoQj1nxJ5inQFxcXHYvHmzTntTYlUbPXo0AGVC2qysLN75q8piYwFl4TT9r6J386OjlbLio6SAkvchAhR9LKW0Y4poj7IiLSXN33T1qtLXp2/ep6KqVwfUT7H8M4BAi7qs6P//SzpuSfNN0YNjrsRcibmSNuZKRJUHH98jq/DRRx8hIyMDS5cuRbNmzdC7d280adIEmZmZ2LZtG86cOYNmzZph8+bNeodLe3l5ITs7G4899hj69OmD7OxsrFy5Emlpafj000+1nh/v1q0bVCoVJk+ejBMnTsDd3R0eHh4YM2ZMhZ+njY0NXn/9dcybNw+tWrVCnz59kJmZiS1btsDHxwf169ev8Bi6du2KsWPH4rPPPsOjjz6K559/HiKC1atX49KlSxg3bhy6du2qs13Pnj0xbtw4bN68GY888ghOnDiBjRs3wtPTE5988skDx/XBBx/Azs4O//73vzXD0w3Nm1FYWIiYmBioVCpElPAf17CwMLz11ltYsWIF5s6dCycnJ6xYsQKhoaEYNWoUli9fjk6dOuHu3bs4ceIEjhw5grS0NABKUvzNN99g0KBBaN++Pfr27YuAgACkpqbi4MGD8PX1xbp16wAAHTt2RHBwMH799Vd06tQJXbt2xYULF7B+/Xr06dMHa9euNelaDB06FHPmzMHYsWM1E5seO3YMO3bswIABA7BmzRqt9qbEqtayZUt06dIFu3fvhqOjo9aKPERk3UJCgFmzgG3bgCL9CACArVvvtynNk08q88snJgKPP65dl5io/Cz6lEtICPDdd8pxO3Ys+3GpbJgrMVdirnQfcyWiSkSoQiUnJwsASU5ONtgmJydHEhMTJScnx4yRWadffvlFBg4cKPXr1xd7e3vx8PCQTp06ybx58+TOnTt6t/Hx8REfHx+5efOmjBo1SurWrSuOjo7SqlUriYuL07tNbGysBAYGiqOjowAQHx8fTV1ISIgU/6cRExMjACQmJkZnX1FRUQJA4uPjderCw8MFgCQlJWnK8vLyZMaMGdKsWTNxdHSURo0ayYQJEyQrK0tzLsbuvzTqbfXFvXTpUgkKChJnZ2dxdnaWoKAgWbp0qU67+Ph4ASBRUVGye/duCQkJkerVq4ubm5s899xzcubMGZNiUl+T/fv3662fM2eOAJB69epJYmKi3jZbt24VABISElLq8V5++WUBICtWrNCUXb16Vd58801p3LixODg4SM2aNaVDhw4yf/58ne2PHDkiL774otStW1fs7e3Fy8tLnnnmGfnpp5+02qWmpsqwYcOkZs2aUq1aNenYsaNs3bpV73snKSlJAEh4eLjBuI8ePSo9evSQGjVqiKurq4SEhMj27dtLfC8aG6va4sWLBYAMGjSo5ItoAn6eWZYx3zn08MvPF2ncWMTRUeTIkfvl6eki/v4iDg4iRb525PJlkZMnlfqi9u5VhqU98ojIrVv3y69cEfH2FrGxEfnrr/vlN2+KuLuLeHqKFH2LJScrZZ6eIpmZpp2Lse9Zfrbcx1yJuRJzJcXDmCvxs8zymCtZH5VIBS0TQgCUYdENGzZEcnIyGjRooLfN3bt3kZSUBD8/Pzipl7gho6knKzyvnqOEylVCQgK6deuGqKgoROt7ZIceWmPGjMEXX3yBHTt24MknnyyXffLzzLKM+c6hyiE+HujZU1kZb9AgwNUVWL0auHABmDtXe+LyiAhlWq+YGN2nIidMAObPBxo2VFbby88H1q8Hrl8HZs4EJk3Sbv/tt8oqfbVrA2FhStkPPyiLMv7wg7KYoimMfc/ys+XBMFeqWMyVKq/yzpX4WWZ5zJWsDx/fIyKqgm7cuIFly5YhICAA3bp1s3Q4RGSibt2UOeijopTOoPx8IDAQmDPnfmeRMebNU7b74gtlqi+VCmjTBvjvf4HnntNtP2QI4OmpdFjFxCjt27YFpkwBSlgUjojoocNcicg82ClFRFSFbNq0CYcPH8aqVatw+/ZtREdHG1xumYisW/v2wJYtpbeLjdWer764iAjT5pXv1Ut5ERFVRsyViMyLnVJERFXIjz/+iGXLlqF+/fqYOXOm1mpLRERERFUdcyUi82KnFD30OD9CxQoNDQWnnqs8YmNjEVvSkAkiIqp0mCtVLOZKlQtzJSLzsrF0AEREREREREREVPWwU4qIiIiIiIiIiMyOnVJERERERERERGR27JQiIiIiIiIiIiKzY6cUERERERERERGZHTuliIiIiIiIiIjI7NgpRUREREREREREZsdOKSIiIiIiIiIiMjt2ShERERERERERkdmxU6qq2b4daN1a+UlmERsbC5VKhdjYWEuH8lDg9SIiIotirmR2/O43Da8XEVUm7JSqSkSA998Hjh1TfopYOiKN7OxszJw5E48//jhcXFzg6OiIBg0aoEuXLpg0aRLOnTtn6RCrDJVKpfWys7ND3bp18eyzz2J7OSTo58+fh0qlQkRExIMHS0REVJ6YK5ERmCsRVTHffguMHg20awc4OgIqFWBqp/D168CsWcALLwB+fso+VCrD7WNj77cx9HrqKe1toqNLbn/+vGkxm4mdpQMgM9q2DThwAHj7beDjj5Xfe/a0dFTIyspC586d8eeff6Jp06YYMmQIatWqhdTUVPz222+YPXs2mjRpgiZNmlg61CqjVq1aGDNmDADg7t27OHHiBDZt2oRNmzYhLi4OgwcPrrBjP/fcc+jYsSO8vLwq7BhERER6MVciIzFXIqpCpkwBLlwAPD0BLy/lz6ZKTAQmT1Y6h5o1A5ydgTt3DLdv3RqIitJft2oVcOKE4e+n8HDA11e33MPDxKDNg51SVYWI0nPasSMwbx6wf7/ye48eJffQmsGCBQvw559/4pVXXsHChQuhKhZPUlIScnNzLRRd1eTp6Yno6Gitsu+//x6DBw/GpEmTKjTRcnd3h7u7e4Xtn4iISC/mSmQC5kpEVcjixUpHko8PMHs2MGmS6fto0QLYuRNo0wZwdQWaNwf++stw+9atlVdxeXnA558DdnZK55M+ERFAaKjpMVoIH9+rKtR3/tRD+qKjld+3bbN0ZNi/fz8A4I033tBJsgDAz88PzZs31yrz9fWFr68v0tPTMXr0aNSrVw9OTk5o06YNvqbNJbgAACv7SURBVPvuO73HEREsXboUwcHBcHNzg7OzM9q1a4elS5eWS/ubN2/i1VdfRd26deHs7IygoCCsXbvWlEsBoPQh2yqVCqHFPmRCQ0OhUqlw9+5dTJw4EY0aNYKTkxNatGiBzz77DFIOjx+EhYWhevXquHDhAlJTU7Xq1q5di8GDB6Np06ZwdnaGu7s7unTpgtWrV2u1i42NhZ+fHwBg2bJlWkPfExISNG0MzZOwd+9e9O7dGzVr1oSTkxOaN2+OqKgo3CnpLgMREZExmCsxV3pAzJWIKqnu3ZUOqQdRty7QtavSIfUg1q0D0tKAZ59V9lkJcKTUwyI723CdrS3g5GS4rQjwwQdA+/ZAly5KWY8eyp3ADz4AgoP13wG0sQGqVbv/+507+udWqF7d+PPQo1atWgCA06dPo7W+3mAD8vLy0L17d9y+fRtDhw5FdnY2Vq5ciZdeegmpqakYO3aspq2I4OWXX8Z3332HZs2a4aWXXoKDgwN++eUXjBgxAomJiZg7d26Z29+5cwehoaE4fvw4OnXqhJCQECQnJyMsLAw9evR4oOtjihdffBFHjhzB888/DwBYvXo1xo0bh/Pnz2PevHnldhw7O+2PjkmTJsHBwQGdO3eGl5cXbty4gQ0bNuCFF17Ap59+qvm7aN26Nd5880188sknaNWqFfr376/Zh6++IaZF/Pjjjxg8eDAcHR0RFhaGOnXqYNu2bZg2bRq2bt2KhIQEOBX9d0BERFXHg+RJgHaupP7e7tFD+d1QrmSmPAlgrlSemCsxVyJ6qC1erPx85RXDbXbtAg4eVL6nmjVTOtVcXMwTX1kIVajk5GQBIMnJyQbb5OTkSGJiouTk5BjekZLm6H/93/9pt3V2Ntw2JOR+u59/Lnm/7dpp79fHR3+7B7R+/XoBIK6urjJhwgTZunWrpKamlriNj4+PAJCuXbtKbm6upjw5OVk8PT3F0dFRLl26pClfuHChAJDIyEjJy8vTlOfm5kqfPn0EgPz+++9lbh8VFSUAZOTIkVpx/vzzzwJAAEhMTIxR1yMpKUkASHh4uN56ABJS9O9RREJCQgSABAQESHp6uqY8PT1dAgICRKVSyaFDh4w6vno/xcXFxQkAeeSRR3Tqzp07p1OWlZUlgYGB4u7uLtnZ2UafX0xMjM71ysjIEHd3d3F0dJRjx45pygsKCiQsLEwAyLRp04w6P6pYRn2eUYUx5juHyJoY+54t9bOlvPKkwEDttm5uFs+TRJgrFcdcibnSw4p5kuWpv3cSExMlIyND87p7965xO5g1S/lsN/LzyqCAANO/I86fF7GxEWnQQOTePd36qCj930MeHiLLlj1YvBWIj+9VZT16KM+iWljfvn0xb948iAjmzZuHnj17wtPTE02bNsWYMWNw5swZg9vOnDkTDg4Omt8bNGiAN998E7m5ufj+++815Z9//jmqV6+OL774Avb29ppyBwcHzJgxAwC0hrKb2v6bb76Bg4MDpk2bphVfz5498VTxVREq0Pvvv681x4C7uzumTJkCEcGyZcuM3k9qaiqio6MRHR2NiRMnok+fPnj55Zfh4uKCr776Sqd948aNdcpcXFwQERGBjIwMHDp0qGwn9I/169cjIyMDw4cPx2OPPaYpt7GxwUcffQQ7Ozsui0xERA+uRg3t34vkAJbEXKn8MFciIgBo2bKlZn42d3d3zJo1y9IhlS4mBigsVOaMsrXVrW/VCli6FPj7byAnB0hKAj77TBnpGxEBbNhg7oiNYvkeCTLO7duG64q/Ia9fv//n7duB/v2VZ0+7d1eG8KmpVMrM/UXri7Ip1meZmFhhSyOPHz8eI0eOxM8//4x9+/bh999/x8GDB/HFF19gyZIl+OGHH9C3b1+tbezs7NCpUyedfXX55xHFI0eOAFCGix8/fhz169fHnDlzdNrn5+cDAE6dOlWm9pmZmUhKSkLLli1Rr149vfHs2LFDq2zBggVIT0/XKouIiCh1WHZp1Oeur0x9PYyRlpaGqVOnapW5uLjgl19+QceOHXXaX79+HbNnz8aWLVtw4cIF5OTkaNVfvnzZ6GPro469+PwQANCoUSM0btwYp0+fRlZWFlwf9DltIiJ6+JQ1TwK0c6Xij5FduKCbS6mZMU8CmCsBzJVKwlyJyDSJiYnw9vbW/O7o6GjBaIxQWKh0SqlUwPDh+ts895z2776+wJgxyiTrTz+trCJY7HvCGrBT6mFhynwE6rYiyuoAHTsqbz5980b17avUz55tuI2as7NpMZvI1dUVAwcOxMCBAwEAGRkZmDx5Mr788kuMGDECKSkpWnf6PD09YVM8IQRQ958J3zIyMgAAt27dgoggJSVFJ3koKvufOSZMbZ+ZmQkAqFOnjt52dfVMQLdgwQJcKLaUaGho6AMnWvqOVfx6GCMgIECTSKanp2PdunV47bXX8Nxzz+H333/X+gC/efMmgoKCcPHiRQQHB6N79+7w8PCAra0tjh49ivXr1z/wikDqa6zv/ADAy8sLp0+fRmZmJhMtIqKqqCx5ElB6rlS9uvG5UgXnSQBzJeZKhjFXIjKNq6sr3NzcLB2G8bZvBy5eBJ56CvhnMQSjPfUU0KQJcPw4kJkJWNl5s1OqMlOvIvPzz4YTKPXqMr16Ke179jRriCVxd3fH559/jk2bNuHChQs4fvw42rZtq6lPTU1FYWGhTrJ17do1zfYANB82bdu2xe+//17qccva/nrxO6/F4inq/PnzBvenPp979+7p1JWWLF27dg2NGjXSe/yyLh3s4eGBiIgIFBQU4JVXXsEbb7yBdevWaeqXLFmCixcvYvr06ZgyZYrWtrNnz8b69evLdNyi1NdY37UEgKtXr2q1IyIiMgpzJQDMlZgrEZHVM2aC85J4egJnzyqLcljZ5wDnlKqsRJQEqmNH3aHoxalX4ouOrtBh52WhUqlQ3cDdz3v37mmWSC5q9+7dAIA2bdoAUHrBW7RogZMnT+oMA9fH1PZubm7w8/PD2bNnNV/4+uIxloeHBwAgJSVFp660YeX6jlX8epTV8OHD8fjjj2P9+vXYt2+fpvzcuXMAgH79+hkVj+0/j1EUFBQYfWx17OqlkItKTk7GuXPn0LhxY975IyIi4zFXYq5UrIy5EhFZpbQ0YP16oGZN3Uf0jJGdDZw4oYz+9fQs//geEDulKiv1nb/o6JIfyQPu3wE8cEDZzsy+/vprg5M7rlu3DidPnoSHhwceffRRnfrJkycjLy9P8/ulS5fwySefwNHREYMGDdKUjxs3Dnfu3MHIkSM1Q8mLSkpK0rojZ2r7oUOHIi8vDx988IFWu23btunMkVAaNzc3BAQEYM+ePTh79qymPCsrC5MmTSpx2+nTp2vdIczIyMCHH34IlUqF8PBwk+IoTqVSISoqCoAySaiaj48PAGDPnj1a7ePi4rB582ad/dSoUQMqlQrJyclGH7tfv35wd3dHTEwMTpw4oSkXEfzrX//CvXv3EBERYcrpEBFRVcdcibkSmCsRUTlLTQVOnVJ+lpfly4G8PGDIEMDQ3FdZWcDp07rlOTnAyJFK/YsvWsVCZ8VZX0T04NR3/po0UXpCDx8ufRtPT6V9dLRyN7C05KwcbdmyBa+++iqaNm2K4OBg1K9fH9nZ2Thy5Ah2794NGxsbfPnllzqTz3l5eSE7OxuPPfYY+vTpg+zsbKxcuRJpaWn49NNPtZ7lHz16NA4cOIBly5Zh79696N69O+rXr49r167h1KlTOHjwIOLi4jTzFJja/r333sOaNWuwaNEinDhxAl27dkVycjJWrlyJ3r17Y9OmTSZdkwkTJmDUqFHo1KkTBg4ciMLCQmzZsgVBQUElbufv749HH30Uzz//PABg9erVuHTpEsaPH4927dqZFIM+ffv2Rdu2bfHrr79i586dCAkJwdChQzFnzhyMHTsW8fHx8PHxwbFjx7Bjxw4MGDAAa9as0dqHi4sLgoKCsGvXLgwdOhTNmjWDjY0Nhg4dqknainNzc8OiRYswePBgdOjQAWFhYahduza2b9+OP/74A+3bt8e77777wOdHRERVBHMl5krMlYjIWIsXA+pO5ePH75epRyZ27nz/sbrPPwemTgWiopTvi6KKdgxfuaJbNnEi0Ly57vGXLFF+lvToXlqasm1QkDKxeb16wLVrylxUly4BgYHAf/5T+rlaglCFSk5OFgCSnJxssE1OTo4kJiZKTk5O+Rz07l2RBg1ElJTLtFfDhsr2ZnTq1Cn56KOP5OmnnxY/Pz9xcnISJycnadKkiYSHh8vvv/+us42Pj4/4+PjIzZs3ZdSoUVK3bl1xdHSUVq1aSVxcnMFj/fDDD9K9e3epUaOG2Nvbi7e3t4SGhsq8efPkxo0bD9Q+LS1NRo0aJbVr1xYnJydp27atrFmzRmJiYgSAxMTEmHRdvvjiC2nWrJnY29tLo0aN5IMPPpC8vDwBICEhIVptQ0JCBIDk5OTIe++9Jw0bNhQHBwcJCAiQTz/9VAoLC40+LgAJCAgwWL9x40YBIF26dNGUHT16VHr06CE1atQQV1dXCQkJke3btxs897/++kv+7//+Tzw8PESlUgkAiY+PFxEp8Xrt2rVLnnnmGfHw8BAHBwfx9/eX999/X27fvm30+VHFKvfPMzKJMd85RNbE2PcscyXmSvowV9LeRoS5krVjnmR5ZcqVwsNL/l4ID7/fNipKKYuK0t1Pad8v//wb13LwoFLXvn3JMWZkiLzxhkhQkEjt2iJ2diKursp2H30kcueO8edrZioRK3swvpK5dOkSGjZsiOTkZDRo0EBvm7t37yIpKQl+fn5wcnIqnwMnJwM3bpi+XZ06gIE4rYn6rltJk2BWJaGhodi5cyf4z5ksrUI+z8hoxnznEFkTY9+zzJVMx1xJG3MlsgbMkyyPuZL14eN7lVXDhsqLiIiIiHQxVyIiIrI4TnRORERERERERERmx04pIiIiIiIiIiIyOz6+Rw8lzo+gLUG98gMRERERmCsVx1yJiMg6caQUERFRVfbtt8Do0UC7doCjo7LMfWysafu4fh2YNQt44QXAz0/Zh0pV+naHDgH/93+AhwdQvTrQsSOwcmVZzoKIiIiIHkIcKUVERFSVTZkCXLgAeHoCXl7Kn02VmAhMnqx0RDVrBjg7A3fulLxNfDzQsyfg5AQMGgS4ugKrVwNhYcqqaBMmlO18iIiIiOihwZFSVoRL1BLRw46fYw+hxYuB8+eBGzeAV18t2z5atAB27gQyMoC//ip9RbN794CRIwEbG2DXLmDhQmDePODYMcDfX+ngKkvnGFV6/IwhoocZP8OIdLFTygrY2toCAPLz8y0cCRHRg1F/jqk/1+gh0L074OPzYPuoWxfo2lUZ7WSMX38Fzp0DXnoJaN36frm7u9IhlZcHLFv2YDFRpcJciYgqA+ZJRLrYKWUF7O3t4ejoiIyMDPaeE9FDS0SQkZEBR0dH2NvbWzqcKi0rKwuZmZmaV25urqVD0qaecLhHD926nj2Vnzt3mi0csn7MlYjoYcc8iUg/zillJTw9PZGSkoJLly7B3d0d9vb2UBkzSSwRkYWJCPLz85GRkYHbt2/D29vb0iFVeS1bttT6PSoqCtHR0ZYJRp8zZ5SfzZrp1tWrB7i43G9DBh06BERFAfv2Afn5QGAgMH488OKLxm0fGwtERhquj48HQkO1ywoLgS+/BJYuBU6dAuzslMFu77wD9O1bxhMxEnMlInoYMU8iKhk7payEm5sbACA1NRUpKSkWjoaIyHSOjo7w9vbWfJ6R5SQmJmolvY6OjhaMRo+MDOWnu7v+eje3+21Ir/KcJ75fP+2nKNV8fbV/F1E6vFavBpo0AUaMAHJzgfXrlX189hkwZsyDnFXJmCsR0cOMeRKRfuyUsiJubm5wc3NDfn4+CgoKLB0OEZHRbG1tORTdiri6ujLprcSKzxOv7lD64AOgfXtlWq4XXjB+qrD+/YGIiNLbrV6tvIKDgV9+AapVU8pnzgTatVNGSz37rG5nVnlirkREDyPmSUSGWXWn1IMOS/f1LX3xnl27gC5dtMsKC5Uh7UuXAv/7nzLfaoMGShL26afGz+NaVvb29vzQIiKiyks9QsrQaKjMTKBGDfPF85BRzxMfGal/nviICGWe+A8+KN/jrl+v/Jw8+X6HFAB4egJvvw289RYQEwNMnVq+x9WHuRIREVHlYLWdUuUxLP2tt4D0dN3y1FTgiy+UfDcoSLsuN1e5u/jTT8BjjymJnaMjcPEisHkzMH16xXdKERERVWrquaTOnAHattWuu3oVuH1bGfJDepX3PPFHjgBpacoILF9fZUHGWrV02129qvz089OtU5f9+mvJnVK5ublaE+9nZWUZHygRERFVOlbZKVVew9Lfekt/+bx5ys8hQ5ROr6ImTlQ6pGbPBv71L+26wkJTz4SIiIh0hIQAs2YB27Ypd56K2rr1fhvSq7znif/0U+3fq1VTRqoXz4M8PZWfSUlAixbadUlJys/Tp0s+1qxZszDVHEOpiIiI6KFgY+kA9FEPS3/pJf3D0vPylGHpZbVkifJzxAjt8pQU4PPPlcf5iidigNJJZmOVV4yIiMgMUlOVJddSUx9sP089BTRuDMTFAUeP3i/PyFAmKHJwAIYNe7BjVGLlNU+8n58yOfnp08CdO8ClS8A33wA1ayo36T77TLv9M88oP2fPBu7evV+elgYsWKD8Wd8I9aImTZqEjIwMzSsxMbH0QImIiKjSssqRUuU9LL2offuAkyeVCTlbtdKuW7VKGaU1cCCQlQVs2KA8tle3rnJcY1bv5LB0IiJ6qCxeDOzZo/z5+PH7Zeov486dgVdeUf78+efKs1lRUUB0tPZ+is6UfeWKbtnEiUDz5sqf7eyUY/TsCXTtqv2c/oULwNy5FTtbNgFQBqMVHZDm7Q0MHQo8/riSJ0VHA6+9pvx1AcrNwthYZYqFwECgVy9lzs9165RcCSj95p2jo6PWapCZmZnleUpERET0kLHKTqnyHpZelHqUlDq/LuqPP5Sf6elAQMD9nBpQbtrOnq1M5FkSDksnIqKHyp49usOP9+5VXmr6vjSL0zeEuWhZRMT9TikA6NZNOXZUFPDDD/dXNJkzR5lAkgyq6HniH3lE6Yvcvl25kRcYqJTb2QFbtij5UFwcsHChEstzzykr7/n7A3XqlP24REREVPVY5cNo5TUsvbjbt4GVKwFnZ2DwYN3669eVn1OnKqOoTpxQErufflLmURg/XknGSsJh6URE9FCJjQVEDL9iY++3jY5WyoqPkgJK3ocIEBqqu0379soXa0aG8vzYwYPskDJC0Xnii1PPE6/vxp4p1PNHZWdrlzs6Kv2If/2lLA5z/Trw9dfKFAiAMsKKiIiIyFhWOVKqovzwg5KohYcrHVvFqScyr1NHeYLA2Vn5vXdv5SmD//s/ZZJ09ZwK+hQflp7+z+QKV4oOuyIiIqoA6u+aQq7MUalV9DzxBQXA778rfy5tURm1FSuUn8XjKY36vco8iYiIzIG5kvWxyk6pihqWXtKje0WP2737/Q4ptZ49lbuD6iTNWMnJyQCA9lzamoiIzCQ5ORmNGjWydBhUQYrOEz9u3P1FYQzNE3/lilLn5aU9Cv2PP4C2bbX3XVCgTP919qzyhKWXl3Z9Zqbujb1Vq4ClS4GgIGDAANPOhXkSERFZAnMl62GVnVJFh6UXT5bUw9JNzV0SE4H9+5XpLDp31t8mIED56eGhW2djo8zBaup8nC3+WTP5f//7H9wNPY9YxWRlZaFly5ZITEyEq6urpcOxCrwmunhNtPF66OI10ZWRkYFHH31U891DlZOp88RPmqRM7xUToz33fLt2wGOPKS9vb+DmTWUhmdOngQYNlGMU16ED0LAh0KIF4OQE/PabMid+48bAjz8CtramnQvzJF38bNPFa6KL10QXr4kuXhNdzJWsj1V2SlXEsHT1KKkRIwy3efJJYMYMpQOruBs3lBWw/f1NO67dP0vWNGzYEG76nhmsgtQr7Xh7e/Oa/IPXRBeviTZeD128JrrU10H93UOVV3nMEz9hAnDgAPDLL0qHlIMD0LQpMGWKMo+mvlHpYWHAmjXKdvn5gJ+f0v7dd/VPjVAa5km6+Nmmi9dEF6+JLl4TXbwmupgrWR+r/Jsor2Hpavn5wPLlgL299nbFhYQod/527FAStKefVspFgMmTlT+/+GK5nCIRERHRA1HPE1+a2Fjt+erV5s41/ZjR0frnuSciIiIqC6tcfU89LL2wUBmWPmqUcjevVStlSPnMmbrD0lu0ANau1b+/DRuUkU59+pS8VLGtrTK03dlZmdQ8LEw5bseOSjyPP67Ms0BERERERERERA/GKjulgPvD0oODlWHpX30F1K0LfP+90lFkitImOC+qQwdlfoR+/ZQRU599BqSlKR1fO3cC1aubdmxHR0dERUVprchX1fGa6OI10cVroo3XQxeviS5eE3rY8D2ri9dEF6+JLl4TXbwmunhNdPGaWB+ViIilgyAiIiIiIiIioqrFakdKERERERERERFR5cVOKSIiIiIiIiIiMjt2ShERERERERERkdmxU4qIiIiIiIiIiMyOnVLlLCUlBQsWLECPHj3QqFEjODg4oF69enj++edx8OBBS4dnEXfv3sX48ePRtWtX1K9fH05OTqhXrx6Cg4MRExOD/Px8S4doFebMmQOVSgWVSoUDBw5YOhyL8PX11VyD4q/Q0FBLh2dRa9euxdNPP41atWrByckJfn5+GDx4MJKTky0dmlnFxsYafI+oX0899ZSlwzQ7EcGaNWvQrVs3eHl5wdnZGQEBARg9ejT+/vtvS4dHpME8SRfzJONV9VyJeZJhzJMUzJP0Y55k3bj6XjmbOHEi5syZgyZNmiA0NBS1a9fGmTNnsG7dOogI4uLiEBYWZukwzSo1NRUNGzZE+/bt4e/vj9q1a+PWrVvYsmULLly4gB49emDLli2wsam6faT/+9//0K5dO9jZ2SE7Oxv79+9Hx44dLR2W2fn6+iI9PR1vvfWW3rqIiAizx2RpIoJXX30VCxcuRJMmTdCzZ0+4urri8uXL2LlzJ1asWIHOnTtbOkyzOXr0KNatW6e3btWqVThx4gTmzJmD9957z7yBWdiECRMwf/58eHl5oV+/fnBzc8OxY8ewbds2uLi4YN++fXj00UctHSYR8yQ9mCcZh7kS8yR9mCdpY56kH/MkKydUrlavXi0JCQk65bt27RJ7e3upUaOG3L171wKRWU5BQYHk5ubqlOfn50toaKgAkJ9++skCkVmHvLw8efzxx6VDhw4yZMgQASD79++3dFgW4ePjIz4+PpYOw6osWLBAAMjrr78u9+7d06nPz8+3QFTWJzc3V2rVqiV2dnZy9epVS4djVleuXBEbGxvx8fGR9PR0rbr58+cLAImMjLRQdETamCfpYp5UOuZKCuZJupgnGYd5EvMka1a1b7lUgAEDBiAkJESnvEuXLujWrRtu3bqF48ePWyAyy7GxsYGDg4NOuZ2dHZ577jkAwNmzZ80dltWYMWMGTpw4gaVLl8LW1tbS4ZAVycnJwdSpU9G4cWN88sknet8fdnZ2FojM+qxbtw5paWl49tlnUbduXUuHY1bnz59HYWEhgoOD4e7urlX37LPPAgBu3LhhidCIdDBP0sU8qXTMlUgf5knGY57EPMma8V+pGdnb2wPgh6NaYWEhfv75ZwCossMlDx8+jBkzZmDatGlo2bKlpcOxCrm5uYiNjcXly5fh5uaGoKAgdOjQwdJhWcS2bdtw69YtREZGoqCgABs2bMDp06fh4eGB7t27o2nTppYO0WosXrwYAPDKK69YOBLza9asGRwcHLB3715kZmbCzc1NU/fTTz8BQJWcP4IePsyTtDFPUjBX0sY86T7mScZjnsQ8yZrxW99MLl68iO3bt8PLywuBgYGWDsci8vLyMHPmTIgI0tLSsGPHDpw6dQqRkZFV8oMgNzcXw4YNQ+vWravcc90luXr1KiIjI7XKgoKC8N1336FJkyYWisoy/vjjDwCAra0tHnvsMZw+fVpTZ2Njg7fffhtz5861VHhW48KFC9ixYwcaNGiAXr16WTocs6tVqxZmz56NCRMmoHnz5lpzJfz66694/fXXMWbMGEuHSVQi5knMk/RhrqSLedJ9zJOMwzyJeZLVs/Tzg1VBXl6edO3aVQDIN998Y+lwLCYrK0sAaF4qlUreeeedKvus93vvvScODg5y/PhxTVl4eHiVnSdBRCQ6Olp27Ngh165dk+zsbDly5IgMHTpUAIiPj49kZmZaOkSzGj16tAAQW1tbCQoKkt9++02ysrJk165d0rx5cwEgX375paXDtLioqCgBIFOmTLF0KBb1ww8/iKurq9bnbOfOnWXPnj2WDo2oRMyTFMyTdDFX0sY8SRvzJOMwT1IwT7Je7JSqYAUFBfLSSy8JABk5cqSlw7EKBQUFkpycLF9++aV4eHhIcHCwZGRkWDoss9q3b5/Y2NjItGnTtMqrcqJVEnXCNW/ePEuHYlYjR44UAFKtWjVJSUnRqjt+/LjY2NhIkyZNLBSddSgoKJBGjRqJSqWSv//+29LhWMzUqVPF3t5eZs2aJcnJyZKVlSW7d++Wdu3aiZ2dnaxfv97SIRLpxTxJF/MkBXMl4zFPYp5kCPMkBfMk68ZOqQpUUFCg+eIcMmSIFBQUWDokq7Ny5UoBIO+9956lQzGb/Px8adasmbRu3Vry8vK06pho6bdnzx4BIAMGDLB0KGb1zjvvCADp0qWL3vqmTZsKALl165Z5A7MiW7duFQDy1FNPWToUi/nll18EgLz99ts6dVeuXJFq1apJ06ZNLRAZUcmYJ5WuKuZJIsyVTMU8iXmSIcyTmCc9DDinVAUpLCxEZGQkvvnmGwwePBixsbGwseFih8X16NEDAJCQkGDZQMzo9u3bOHPmDADoXW0HADp16gQAWLt2Lfr372+u0KyWp6cnACA7O9vCkZhXQEAAAMDDw0Nvvbo8JyfHYJvKripP3Km2ZcsWAEC3bt106urVq4fmzZvjyJEjuH37NlxcXMwdHpFezJOMUxXzJIC5kqmYJ3norWeexDwJYJ70MGCnVAUommiFhYVh+fLlXL7WgMuXLwO4v+JOVeDo6IgRI0bordu1axfOnDmDvn37onbt2vD19TVvcFbq4MGDAFDlrof6y/PkyZM6dfn5+Th79iyqV6+O2rVrmzs0q5CWlob169ejZs2ammXTq6K8vDwAhpczvnHjBmxsbKrU5yxZN+ZJxquKeRLAXMlUzJOYJ+nDPEnBPOkhYOmhWpVN0aHoAwcOrNKTU6qdOHFCsrOzdcqzs7OlV69eAkBmzJhhgcisT1Uekn7y5Em975OTJ09KvXr1BIDs3LnTApFZVo8ePQSALFq0SKt82rRpmkdeqqqPP/5YAMi4ceMsHYpFfffddwJAHnnkEUlPT9eq++qrrwSABAcHWyg6Im3Mk3QxTzJNVc2VmCfpxzzJMOZJCuZJ1o8jpcrZtGnTsGzZMri4uMDf3x8ffvihTpv+/fujdevW5g/OQlauXIn58+ejc+fO8PX1hZubG1JSUrBlyxakpaWhS5cuePvtty0dJlnY999/j/nz56Nr167w8fFB9erVcfr0aWzevBn5+fmYNGkSunbtaukwze7LL7/EE088gZEjR2LdunWaIca//vorfHx88J///MfSIVrMkiVLAFTtIekAMHDgQHz11VfYtWsX/P390bdvX3h4eODw4cP49ddfUa1aNcyfP9/SYRIBYJ6kD/MkMgbzJP2YJxnGPEnBPOkhYOlescpGffempFdMTIylwzSrQ4cOyciRI+WRRx4RDw8PsbOzk1q1akm3bt3k66+/5l3SIqrq3T8RkYSEBHnxxRelWbNm4ubmJnZ2dlKvXj3p16+fbN261dLhWdTFixclIiJC6tWrJ/b29tKwYUN544035Nq1a5YOzWIOHjwoAKR9+/aWDsUq3L17V2bNmiVt2rQRZ2dnsbOzE29vbxkyZIgkJiZaOjwiDeZJupgnmaaq5krMkwxjnqSLeZI25knWTSUiYt5uMCIiIiIiIiIiquq4zAkREREREREREZkdO6WIiIiIiIiIiMjs2ClFRERERERERERmx04pIiIiIiIiIiIyO3ZKERERERERERGR2bFTioiIiIiIiIiIzI6dUkREREREREREZHbslCIiIiIiIiIiIrNjpxQREREREREREZkdO6WIqhBfX1+oVCqoVCq8+eabJbb9z3/+o2lrZ2dnpghNpz6n2NhYS4dCREREDzHmSURE5sdOKaIqasWKFcjLyzNYv3TpUjNGU/5iY2OhUqkQERFh6VCIiIjoIcM8iYjIPNgpRVQFtWvXDmlpaVi/fr3e+n379uHUqVMICgoyc2RERERElsU8iYjIfNgpRVQFDR8+HIDhu3xLlizRakdERERUVTBPIiIyH3ZKEVVBgYGBaNeuHbZt24aUlBStutu3b2PlypVo0KABevToYXAfiYmJiIqKQnBwMLy9veHg4IBatWqhe/fuWLlypU773NxctGvXDiqVChMnTtSpLygoQEhICFQqFV577bUHOj9fX19ERkYCAJYtW6aZ80GlUiE0NFSn/apVq9CrVy/Url0bDg4O8Pb2xpAhQ5CYmKjT9vz581CpVPD19UVBQQHmz5+PNm3awMXFBSqV6oHiJiIiIstjnqSNeRIRVSR2ShFVUcOHD0dhYaHOxJcrV67E7du3ER4eDhsbwx8R8+fPx7Rp03Dz5k0EBgZiwIABCAgIQHx8PMLCwjB+/Hit9o6Ojli5ciU8PDzw0UcfYcuWLVr177//Pnbt2oU2bdpgwYIFD3RuL7zwAoKDgwEATZo0QXh4uObVq1cvTbt79+4hLCwMAwcOREJCAvz9/dG/f3/Url0bK1asQLt27fDzzz/rPYaIYMCAAZg0aRJq1aqFvn374rHHHnuguImIiMg6ME9inkREZiJEVGX4+PgIANm9e7ekp6dLtWrVpGnTplptgoODRaVSyblz5yQpKUkAiK2trc6+EhIS5Ny5czrlp06dkgYNGggAOXjwoE792rVrBYB4enpKcnKyiIhs3rxZVCqVuLm5ydmzZ8t0TjExMVrlMTExAkDCw8MNbjt58mQBIB06dJC///5bq+7HH38UW1tbqVGjhty6dUtTrr4mAKRBgwby119/mRQvERERWSfmSdqYJxGROXCkFFEV5e7ujgEDBuDs2bPYuXMnAOCvv/7C3r17ERISgsaNG5e4vaE2AQEBeP/99wEow72L69+/P95++22kpqZi0KBBSEpKwtChQyEiWLJkCZo0aVIOZ1e6mzdv4uOPP4aTkxNWr14NPz8/rfoXXngBo0ePxq1bt/Dtt9/q3cfMmTPh7+9vjnCJiIjIjJgnMU8iIvOws3QARGQ5w4cPx4oVK7B06VKEhIRoJvQ0duLO27dvY8uWLThy5AhSU1M1SydfuXIFgJK86TNnzhzs378fe/fuRZs2bZCRkYGxY8fihRdeKIezMk58fDxycnLw1FNPwdvbW2+b0NBQfPnll9i3bx/GjBmjU//8889XdJhERERkIcyTmCcRUcVjpxRRFdatWzf4+flh1apVWLBgAb755hu4ubkZlfRs3LgRkZGRSEtLM9gmMzNTb7m9vT2+//57NGvWDBkZGWjVqhXmzp1b5vMoi7///hsAsGPHjlIn3rxx44ZOWZ06deDs7FwhsREREZHlMU9inkREFY+dUkRVmEqlQkREBKKiohAeHo6rV69i1KhRqFatWonbpaSkICwsDDk5OXjvvffw8ssvw9fXFy4uLrCxscG2bdvQs2dPiIjBfXz//ffIz88HAFy8eBFXrlyBj49PuZ5fSQoLCwEATZs21Uz2aUjz5s11ykq7RkRERPRwY57EPImIKh47pYiquIiICEydOhUbN24EYNyQ9I0bNyInJwfPPfcc5syZo1N/5syZErffs2cPpkyZAmdnZ/Tt2xfff/89wsLCsHv3btjb25ftREzUsGFDAMrcDsVX1iEiIiICmCcxTyKiisaJzomquEaNGqFfv36oVasWOnbsiA4dOpS6zc2bNwFA7x07EUFcXJzBbdUTd967dw+ff/45li9fjk6dOuHgwYP417/+VfYTKcbBwQGAspyxPk899RQcHByQkJCA69evl9txiYiIqPJgnsQ8iYgqFjuliAhr1qxBamoq9u/fb1T7Fi1aAFBWjVFP1gkABQUF+OCDD7Bv3z6924kIhgwZgpSUFISHhyMyMhJ2dnb4/vvvUbNmTXz88cdYv379g58QgAYNGgAAEhMT9dbXrVsXY8eORXZ2Nvr06YPjx4/rtMnNzcWGDRtw6tSpcomJiIiIHj7Mk5gnEVHF4eN7RGSyPn36oG3btvjjjz/g7++PkJAQVK9eHQcPHsTly5fxr3/9S+9w9ZkzZ2Lr1q1o2bIlvvzyS015o0aNEBsbi379+iEyMhKHDx+Gr6/vA8XYsWNH1K9fH0eOHMHjjz+OwMBA2NvbIyAgAO+++y4AYPbs2bhy5Qri4uLQunVrtGrVCo0bN4adnR0uXbqEo0ePIjs7G1u2bNE7XwIRERFRccyTiIiMx5FSRGQyOzs7JCQkYPLkyfD29saOHTuQkJCANm3aYP/+/ejVq5fONjt37kRUVBScnZ3x448/6qzI0qdPH4wfPx63bt1CWFiYZnLPsnJwcMDWrVvRt29fXLp0Cd9++y2WLFmCTZs2aZ3HihUrsHnzZvTv3x/Xr1/Hhg0bsHXrVty8eRN9+vRBXFwcunbt+kCxEBERUdXBPImIyHgqKWnZByIiIiIiIiIiogrAkVJERERERERERGR27JQiIiIiIiIiIiKzY6cUERERERERERGZHTuliIiIiIiIiIjI7NgpRUREREREREREZsdOKSIiIiIiIiIiMjt2ShERERERERERkdmxU4qIiIiIiIiIiMyOnVJERERERERERGR27JQiIiIiIiIiIiKzY6cUERERERERERGZHTuliIiIiIiIiIjI7P4fv7S23S1lrM8AAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 1200x1000 with 8 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# Data extracted from the provided images\n",
    "max_iter = [2, 3, 4, 5, 6, 7, 8]\n",
    "\n",
    "# Accuracies\n",
    "accuracies = {\n",
    "    'reddit': [0.9648, 0.9666, 0.9659, 0.9663, 0.9659, 0.9657, 0.9658],\n",
    "    'flickr': [0.5318, 0.5348, 0.5359, 0.5327, 0.5348, 0.5321, 0.5360],\n",
    "    'ogbn-products': [0.783, 0.8002, 0.7912, 0.7929, 0.7829, 0.7973, 0.7938],\n",
    "    'yelp': [0.6071, 0.6229, 0.6218, 0.6146, 0.6198, 0.6086, 0.6096]\n",
    "}\n",
    "\n",
    "# Speed-ups calculated earlier\n",
    "speed_up_ratios = {\n",
    "    'reddit': [1.116488, 1.114092, 1.110937, 1.107632, 1.104260, 1.101062, 1.097854],\n",
    "    'flickr': [1.316386, 1.308742, 1.298762, 1.288408, 1.277950, 1.268133, 1.258377],\n",
    "    'ogbn-products': [1.215452, 1.210637, 1.204323, 1.197740, 1.191057, 1.184753, 1.178458],\n",
    "    'yelp': [1.304553, 1.297261, 1.287733, 1.277843, 1.267847, 1.258459, 1.249125]\n",
    "}\n",
    "\n",
    "# Optimal Top-K Accuracies\n",
    "optimal_topk_accuracies = {\n",
    "    'reddit': 96.65,\n",
    "    'flickr': 53.6,\n",
    "    'ogbn-products': 80.59,\n",
    "    'yelp': 61.0\n",
    "}\n",
    "\n",
    "# Plotting\n",
    "fig, axes = plt.subplots(2, 2, figsize=(12, 10))\n",
    "graphs = ['reddit', 'flickr', 'ogbn-products', 'yelp']\n",
    "\n",
    "for i, graph in enumerate(graphs):\n",
    "    ax1 = axes[i // 2, i % 2]\n",
    "    ax1.plot(max_iter, accuracies[graph], marker='o', linestyle='-', color='blue', label='Early Stopping Accuracy')\n",
    "    ax1.set_xlabel('Max Iter', fontsize=16)\n",
    "    ax1.set_ylabel('Accuracy', color='blue', fontsize=16)\n",
    "    ax1.tick_params(axis='y', labelcolor='blue', labelsize=14)\n",
    "    ax1.tick_params(axis='x', labelsize=14)\n",
    "    ax1.set_ylim(min(accuracies[graph]) * 0.97, max(accuracies[graph]) * 1.07)\n",
    "    ax1.set_xlim(2, 8)\n",
    "    ax1.set_xticks(max_iter)\n",
    "    ax1.set_xticklabels([str(x) for x in max_iter])\n",
    "\n",
    "    ax2 = ax1.twinx()\n",
    "    ax2.plot(max_iter, speed_up_ratios[graph], marker='^', linestyle='--', color='red', label='Speed-up Ratio', markersize=10, markerfacecolor='none')\n",
    "    ax2.set_ylabel('Speed-up Ratio', color='red', fontsize=16)\n",
    "    ax2.tick_params(axis='y', labelcolor='red', labelsize=14)\n",
    "    ax2.set_ylim(min(speed_up_ratios[graph]) * 0.93, max(speed_up_ratios[graph]) * 1.03)\n",
    "\n",
    "    # Adding a dashed line for optimal Top-K accuracy\n",
    "    optimal_acc = optimal_topk_accuracies[graph]\n",
    "    ax1.axhline(y=optimal_acc / 100, color='green', linestyle='--', label='Optimal Top-K Accuracy')\n",
    "\n",
    "    lines1, labels1 = ax1.get_legend_handles_labels()\n",
    "    lines2, labels2 = ax2.get_legend_handles_labels()\n",
    "    ax1.legend(lines1 + lines2, labels1 + labels2, loc='lower left', fontsize=14)\n",
    "\n",
    "    ax1.set_title(f'{graph.capitalize()}', fontsize=18)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "\n",
    "plt.savefig('speed_acc.pdf')\n",
    "\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAB8YAAATeCAYAAAC7ak47AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/NK7nSAAAACXBIWXMAAA9hAAAPYQGoP6dpAAEAAElEQVR4nOzdd3hT1f8H8He6dwsUCpRV9t4gsjcyBdnIXorwRUAUBIECAoqAoCgge+8hsreAgFD23iBlt9BFS+f5/XF+9zZpkzRt06bj/XqePElz7zk5uU1y7j2fMzRCCAEiIiIiIiIiIiIiIiIiIqIsysrSBSAiIiIiIiIiIiIiIiIiIkpLDIwTEREREREREREREREREVGWxsA4ERERERERERERERERERFlaQyMExERERERERERERERERFRlsbAOBERERERERERERERERERZWkMjBMRERERERERERERERERUZbGwDgREREREREREREREREREWVpDIwTEREREREREREREREREVGWZmPpAhAREWV3QghER0cjLi7O0kUhIiIiIiIiojRgZWUFW1tbaDQaSxeFiIgo22JgnIiIyEJiY2MREBCA0NBQREdHW7o4RERERERERJSGbG1t4erqCk9PT1hbW1u6OERERNmORgghLF0IIiKi7CY2NhZPnjxBZGQk3N3d4eLiAmtra/YcJyIiIiIiIspihBCIjY1FWFgYgoODYW9vj4IFCzI4TkRElM4YGCciIrKAly9fIigoCIUKFYKjo6Oli0NERERERERE6SAiIgL//fcfPDw84OXlZeniEBERZStWli4AERFRdiOEQGhoKNzd3RkUJyIiIiIiIspGHB0d4ebmhtDQUHDMGhERUfpiYJyIiCidRUdHIzo6Gi4uLpYuChERERERERGlM1dXV7VtgIiIiNIPA+NERETpLC4uDgC4lhgRERERERFRNqS0ByjtA0RERJQ+GBgnIiKyEI1GY+kiEBEREREREVE6Y3sAERGRZTAwTkREREREREREREREREREWRoD40RERERERERERERERERElKUxME5ERERERERERERERERERFkaA+NERERERERaVqxYAY1GgyJFili6KMnWsGFDaDQa+Pr6WrooRJQVHDoEVK4s7ylLO3bsGDQajd51j41to9RhvW15jx49Uj/fjx49snRxiIiIKI0xME5ERERZxtu3b+Ho6Kg2bNy9e9fSRSIiLe/fv8eiRYvQpk0bFCpUCI6OjnB3d0eZMmUwePBgHD16NE1f/9GjR/D19WXjsxbtxuCU3I4dO2bpt6CXdhDHWBkvXLiAPHnyQKPRwNvbG9euXUvxa+7du1d9zUKFCiEuLi7FeRFlCEIAEyYAly/LeyEsXaJUsXQdlN3duHEDw4cPR6VKleDu7g47Ozvkz58fVapUwaeffoqFCxfizp07li4mmVmRIkX0nj+4uLigdOnS6NevH86cOZNmr6+c9zHgTURERAobSxeAiIiILEMIIDAQCAsDXFyAXLmAzD4IZO3atXj//r3697JlyzBjxgwLloiIFAcPHkT//v3h7++vPufm5obIyEjcunULt27dwuLFi9GyZUusXr0auXLlMnsZHj16hMmTJwOA0eC4u7s7SpUqBW9vb7OXIaOxtraGl5eX3m3BwcF4//49rKyskDt3br372NnZpWXx0tTx48fRtm1bhISEoFixYjh48CB8fHxSnN/SpUvVx0+ePMHBgwfRokULcxSVyDIOHADOnAFGjgR+/ln+nUk/0xmhDsrOfvrpJ4wbNw4xMTHqcx4eHggKCsLz589x6dIlrFu3Dg0aNMiwHa4odRwcHODu7g4AEEIgICAAt2/fxu3bt7Fy5Ur4+vpi4sSJZn9d5byvYcOGBmcCsrW1RalSpdTHRERElLVxxDgREVE2ExQEzJsHlCgB5M4N+PjI+xIl5PNBQZYuYcopQYn//e9/AICVK1ciNjbWkkUiIgAbN25Eq1at4O/vD29vbyxZsgRv3rxRA683b97EiBEjYGNjg71796JWrVp49eqVxcrboUMH3Lp1C4cPH7ZYGdJLwYIF8eLFC723rl27JrlP7dq1LfwOUmbXrl346KOPEBISgooVK+LkyZOpCoq/fv0aO3fuhLW1NYYMGQJAN1BOlOkIAfj6ArVqAbNny3tf30w5ajyz1UFZzbZt2/DNN98gJiYG9evXx4EDBxAREYG3b98iPDwc/v7+WL9+PTp16pSpO1uRcV27dlXPHV6+fIn379/j6NGjKF++PIQQmDRpksXOu7y9vdUOMtmhUyQREVF2x8A4ERFRNrJ/P1CggBz48+CB7rYHD+TzBQrI/TKbCxcu4NKlS/Dw8MDMmTPh4+OD58+fY8+ePZYuGlG2dvPmTfTv3x8xMTGoUKECLl68iAEDBiBHjhzqPqVLl8bPP/+MP//8E3Z2drh37x569OhhwVJTVrZ27Vp06NABERERqFOnDv7++2/kzZs3VXmuXr0a0dHRaNasGb755htoNBr8+eefCAwMNFOpidKZMlrc11dOKeTrK/8+cMDSJUsW1kGWN3v2bABA+fLlcfjwYTRr1gwODg7qdm9vb3Tr1g2bN2/Gn3/+aaliUjqztbVFw4YN8eeff8LGRk5oyg5lRERElB4YGCciIsom9u8HWrcGIiLkYJ+EA36U5yIi5H6ZLTiuNKR07doVDg4O6N27NwA5nXpSDhw4gG7duqFw4cJwdHREzpw5UbFiRfzvf//D6dOn9aaJiorCkiVL8NFHH8HLywv29vbIly8fPvzwQ0yZMgUPHz7U2b9hw4bQaDRGp2/29fWFRqNBw4YNE23TTh8dHY3Zs2ejevXq8PDw0FlDNy4uDocPH8bw4cNRq1YtFChQAHZ2dsiVKxcaNGiAhQsXIjo62mzHpFu3btBoNGjVqpXR/O7duwcrK6sMvSYxpY3vvvsO4eHhsLe3x+bNmw1OyQ0ArVq1wnfffQcAOHz4MHbv3q2zXXs97EePHuHu3bvo27cvChQoAHt7exQqVAiff/45nj17lijvIkWKoFGjRurfCde67Nu3r7ptxYoV0Gg0eqfcTPg93blzJ5o0aYJcuXLBzc0NtWvXxo4dO3TSrF69GnXq1EGOHDng4uKC+vXrGx0Vde3aNfj6+qJx48YoVqwYHB0d4ebmhipVquC7775DQECAwbTp7dixY+jcuTO8vb1hb28PT09PNGnSBMuXLzc4Y0fCY7hp0yY0aNAAOXPmhLOzM6pVq4b58+enyYwfv/32G3r16oWYmBi0bNkSBw4cgIeHR6rzVeqgPn36oEiRIqhfvz6ioqKwZs2aJNMmtz5RBAYGYsqUKfjggw+QM2dOODg4oEiRImjevDkWLFiA4OBgnf1NWXPdWF2lnf7Vq1cYNWoUSpYsCScnJ2i01mIJDw/H+vXr0bt3b1SuXBm5c+eGvb098ufPj/bt22Pv3r1mOyaxsbEoUKAANBoNZs6caTTPpUuXQqPRwNXVFaGhoUmWIVvTHi3evLl8rnnzTDlq3Fx10M8//wyNRgMvLy+d6cATEkKoaypPnTo10faoqCj8/vvvaNSoETw9PWFnZ4e8efPi448/NvrdSM/vn7ldunQJgDy+SgDUEEdHx0TPmavOeP36Nb777jtUqVIF7u7ucHBwQNGiRTFgwABcv37daNq4uDisXbsWrVq1gpeXF+zs7JA7d240b94c69evhzDynYiNjcWvv/6KqlWrwtnZGTlz5kTDhg2xZcsWo69pKnP+tr948QLDhg2Dj48PHBwckDdvXnz66ae4deuWWcqqT9GiRVGyZEkAMPh/OHPmDMaMGYN69eqhcOHCcHBwgIeHB2rVqoUff/wRYWFhidL07dtX57vRqFEjnfM+7XO8hOeX+gQHB2PKlCmoWrUq3Nzc4OjoiBIlSmDIkCF4kLDHOREREWVsgoiIiNJVRESEuHHjhoiIiEi313z7VghnZyGsrJTwt/GblZXc/+3bdCtiqkRERAgPDw8BQPzzzz9CCCHu378vNBqNsLGxES9evNCb7t27d6Jz584CgHpzdXUV7u7u6t+VKlVKlO7BgweifPny6j4ajUbkyJFDODk5qc99+eWXOmkaNGggAIhJkyYZfB+TJk0SAESDBg0SbVPSjxkzRtSuXVsAEDY2NiJHjhxCo9GIo0ePCiGEePjwoc77cXFx0Xk/AES9evVEeHi4WY7J0aNHBQBhZWUlHj9+bPC9jRkzRgAQJUuWNLgPZT3Pnj0TVlZWAoDo27evSWlCQ0OFq6urACBatmyps037871hwwZ1PxcXF+Ho6Khuy5kzpzh//rxO2urVq4scOXKo+3h5eenchg8fru67fPlyAUAULlw4Ufm0v6cTJ05UP/8Jv2cLFy4UcXFxok+fPur3VSkvAGFtbS127dql9xgULlxY3c/BwUHkzJlTaDQa9Tlvb29x69YtvWlN+a0xlVJ2fcdBCCFGjhyp8zvo4eEhrK2t1ecaN24sQkJCEqXTPobffPONzu+o8nkBIFq0aCHev3+forIrv00A1N/HqVOnqs9169ZNREVFpSjvhE6fPi0ACDc3N7VuX7ZsmQAgKlSoYDRtSuoTIYTYv3+/zufZxsZG5MqVS9ja2qrPbd++XSdNwuOhj7HPj5J+8eLFwsvLS/18Kp9rhfL9Ud6Pu7u7zvsBIL766iuzHRPl81SiRAkRFxdnMN8PPvhAABCDBg0yuA/9v3375Anhvn2mPZ9BmbMOevHihfr7Zui3Wwghjh07pn5uHz58qLPt0aNHoly5com+H9rfjc8//1xvvunx/dP+3UzOtqQor9+jR49kpxXCPHXGwYMH1WsFAMLW1lY4Ozurf9vZ2YmVK1fqTRsYGCjq16+vcwwT/t/atWsnIiMjE6V9//69aNGihbqflZWV8PDwUOv0MWPGpLreNtdv+7Jly0TevHkFAOHo6ChcXFx0zkX27t2bovIp5zR9+vQxuE+ZMmUEAFGuXDm927WPtZOTk079B0CULVtWvHz5UifN8OHD1e8KAJEjRw6d877q1aur+2qfXyb83gohxLVr10SBAgV0jof2OZ29vb3YsmVLso+NJdoFiIiISAgGxomIiNKZJS6A584VQqMxLSiu3DQaIebNS7cipsqaNWsEAFG8eHGd5+vVqycAiJkzZ+pN16VLF7WRasyYMeLJkyfqttevX4u1a9cmaqAMDg4WJUqUUBtY/vjjDxEUFKRuv3//vpg9e7aYM2eOTjpzBcZdXFyEi4uLWL58uRrcDggIEIGBgUIIIZ48eSI+/fRTsXPnTvU5IWRD7/Lly0X+/PkFADFy5EizHROlMWvixIl684yKilIbpmbNmmXw/VPWs27dOrXR8K+//jI5XceOHdXPe3R0tPq8dsOlu7u7qFixovj333+FEELExcWJ/fv3i0KFCgkAolChQomCsqY27JsSGHd3dxfW1tZi2rRp6m+Av7+/2gDu6uoqJk6cKBwdHcXChQvFu3fvhBBC3LlzR1SvXl0tY2xsbKLX6N27t1ixYoVOZ5PIyEhx6NAhUbNmTQFAVK1aVW/Z0ysw/uuvv6rHcvDgweL58+dCCCHCwsLEzz//LGxsbAQA0bVr10RptY8hADFs2DDx6tUrIYT8jZ06daoaNDD0W5UU7f/1kSNHdIL4n3/+ud7jnlIDBw4UAMSAAQPU50JCQtRg0NmzZ/WmS2l9cuHCBeHg4KAGEfbs2aMG+WNiYoSfn5/46quvxKFDh3TSmSt44uLiIkqVKiUOHz6sHsfbt2+r++3YsUOMHj1anDx5Uv3cCyGDlJMnT1aD93/++adZjom/v78asDxy5Ije93XlyhW1/H5+fgbfPwkh4uKEqFVL3hJ2NDC2LQMydx3UsmVLg79rigEDBggAon79+jrPh4WFidKlSwsAomHDhuLYsWNqEDcoKEjMmTNHDUTOnTs3Ub7p8f1Lq8B4w4YNBSA78KxduzbZv7+prTOuXLmidp4bNGiQuHHjhoiJiRFCCPH48WPxxRdfqOU7d+6cTtqYmBj1d7Fy5crir7/+Uo9rWFiYWLlypciTJ48AIEaMGJHotZW6R6PRiO+//14EBwcLIYR4+fKlGDJkiM77snRg3N3dXRQqVEgcOHBA7WT077//igoVKghAdv7Svi4wVVKB8fv376vnDG3bttW7T9u2bcXGjRvVcw0hhAgPDxfbtm0TpUqVEgBEhw4d9KY15fgYC4yHhIQIHx8fAciOibt371Y/w5cuXRK1atVSg+OXLl0yfCD0YGCciIjIMhgYJyIiSmemXADHxQkRFmaeW2ioED4+KQuM+/jI9OYoR1q2nzZq1EgAEFOmTNF5fvHixQKAKF26dKI0hw4dUhtAfv/9d5Nf67vvvlMbPy5cuGByOnMFxgGInTt3mvy6CZ07d04AEM7Ozok+gyk9JnPnzhUARIECBdSGRm1btmxRj9nr169TXPaMKiwyzOAtIjrC5H3Do8JTvO+7qHcG930X9c6kfdPC+PHj1c+Uv7+/yem0R/beu3dPfV674TJXrlyJRgcJIcSNGzeEnZ2d3k4x5gyMAxDff/99ou3BwcE6o9DWrFmTaJ979+6p20+cOGG0LAmFhoaqHU30pU2PwHh4eLjImTOnACC6d++uN+0vv/xiMBCpfQx79eqlN73yW2tjYyOePn2a7LJr/6+rVq2qPh43blyy8zImLCxMHTV2/PhxnW2ffvqpGojXJ6X1Sd26dQUgR0hrB42TYq7gSUqDI4qffvpJABBNmjRJtC2lx6R9+/YCkDMB6DNs2DD1s5DlGDv5SniuaWxfZSYZZVT4jh3699uxI/Go8XfvDOf7TrcOMrhvGjB3HbR+/XoByNGiSoBTW0REhBrkXLJkic62KVOmqOd4hmar2LZtmwAgPD09dQLyQqTP9y+tAuPHjh1TA58ARN68eUWXLl3EzJkzxZEjR0RYEv//1NYZjRs3FgDEt99+a/A1hg8fLgCIjz/+WOf5VatWqdcShn5v/fz8hEajEXZ2djrnJU+fPlXf94QJE/Sm7d69u/reLB0Yt7OzEzdu3Ei0/eXLl2qd/8UXXyS7fIYC41FRUeLo0aM6M4Rs27Yt2fn7+/sLe3t7odFo9M5eldrA+A8//CAAOcvA1atXE6UNCQkRRYoUEQBE69atk1V2BsaJiIgsg4FxIiKidGbKBXBYWPKC2JnhlkZtnuqU6fqmrAwODlZHiChTrCt69OghAIjy5csn6/WUEddDhw5NVjpzBcYNTTGYHMrIltOnT+s8n9Jj8vbtW3VkpL6gvTKC1lAALbODLwzeWq1tpbOv0zQng/s2WN5AZ1/PmZ4G963+R3WdfQv/XNjgvmV/K6uzb9nfyurdLy18/vnnakNjchr9FixYoKZTRoQLodtwOX78eIPplc9ywiCYOQPjDg4OBhvzmzZtKgA5ItzQ1M7FixcXAMRvv/1mtCz6KDM7zJgxI9G29AiM//nnn+px1B6pqC0mJkbky5dPABCjRo3S2aYd5Lh7967e9Nq/37/88kuyy679v1ZulSpV0tt5JzWUKdN9fHwS/a8PHDggADkKT9/yFSmpT+7cuaO+n82bNyerrOYKniS3/kvoxo0bApDT4Sb8f6S0jt2/f79QAuoJO2CFh4erUygvWrQoVWXPkIydfLXSrYOEk5PhfRs00B0RniuX4X2dnXVHjRcubHjfsrp1kChbVv9+acDcdVB4eLhwc3MT+gLfQgixceNGtX5IGERVgoP6Rmor4uLi1PzPnDmjsy09vn9pFRgXQna+VEb2JrzZ2tqKVq1aib///ltv2tTUGcp5g42Njc5MSgn5+fkJQHYc1T4uym/ivCSm0VKCuxs2bFCfmzdvngDktOT6OlIIIUf7Z5TA+Keffmow/bhx4wQgOyUml/LZd3BwUKcxz5Mnj87SKwDE8OHDjS6HYYwym8769esTbUttYLxKlSpJXsf8/vvvApAzbiWnwxoD40RERJZhBSIiIqJMbPny5RBCoF69eihSpIjONjc3N7Rv3x4AsHTpUp1tp06dAgC0adPG5Nd6/Pgxnj17BgBo27ZtygudCnXq1Elyn6ioKCxcuBDNmzdH/vz5YW9vD41Go95evXoFAPD399dJl5JjAgAeHh7o2rUrAGDx4sU62x4/foyDBw8CAAYPHpysfImMady4cZLbrly5gujo6DR5/bJly8LZ2VnvNi8vLwBA9erVodFojO7z9u1bvdt37dqFrl27omjRonB2dtb5Dm/atAlA4u9wevHz8wMAFCxYECVLltS7j7W1tfp/UPZPqGDBgihevLjebW5ubqhWrZrR9KaqXbs2AODy5cvo0aMHYmJiUpWftmXLlgEAevXqleh/3aRJE3h7eyM4OBhbtmzR2ZbS+kT5nba2tkbLli1TU/QUM6UeevnyJSZNmoQPP/wQuXLlgo2Njfr5LVu2LAAgPDxc5/Ofmjq2WbNmKFasGCIjI7Fq1SqdbVu2bEFQUBBcXFzQo0ePZOWb7Rw4AJw5A/j6AgZ+uwAA+fPL/Q4cSLeiZQSOjo7o1KkTAGD16tWJtivPffzxx3B3d1eff/r0KR4/fgwAGDBgAPLmzav3li9fPoSFhQGAun9CafX9S2tNmjTBjRs3cOzYMXz77bdo3LgxcubMCQCIjo7Gnj170KBBA0ycONFgHimpM/755x8AQFxcHMqWLWvw2H/00UcAgHfv3iEwMBAAEBsbizNnzgAAfH19DabNmzcvbt++DUD3/6aUo3r16nBzc9Nb7pIlS8Lb2zuJo5c+TDmvCgwMxMOHD1OU//v37/Hy5Uu8fPkSr169QmxsLADA3t4e27Ztw7x58wyeM8XFxWHdunVo164dChUqBEdHR53zorNnzwIw/3lRVFQUrly5AgBo2rSpwf2aNWumlvPChQtmLQMRERGZn42lC0BERESJOTkB/98ulmoBAUCCeHGyPH4M5MqV+nI4OaU+j4Ti4uKwYsUKAEDv3r317tOnTx+sX78emzZtwrx58+Di4gIAePHiBQCgcOHCJr+ekia56cwpT548Rre/evUKTZs2xdWrV9XnHBwc4OnpCWtrawDA69evERcXh3fv3umkTckxUXz++edYvnw59uzZg6dPn6qNfEuWLEFcXBxKlSqFhg0bJjvfzCDsW8NfVmsra52/X41+ZXBfK41un9VHXz4yed8bQ29ACKF334SNjOcGnTO4r7nl0vrxCAwMNLnxNyAgQG8e2ozlpWyLiYnBmzdv1CC0Obm6uhrcZmNjY/I+CQP3cXFx6NmzJ9avX6+zb44cOWBnZwcACA4Oxvv37xN9h9OL0rkmqf9ngQIFdPZPKKn0ynbt9F9++SU2btyod3/t32ht06ZNw/bt2/HLL79g06ZNiIuLw/r169X/QUrdvn0bJ0+eBKC/DrKyskKvXr3www8/YNmyZejVq5fesqakHvL09DTYMSOtJVUPnT59Gq1atUJQUJD6nIuLC5ycnKDRaBAbG6t+x9+9ewdPT08AqatjNRoNBg8ejDFjxmDx4sUYNWqUuu2PP/4AAPTo0UM9B8hSjJ0wWuvWQTDwXQQgA+FNmgC1agHNmwOPHiW9r6+v3PfGDTnu29C+2s6dM7yvmaVFHdS7d28sW7YMx48fx+PHj9XP6uvXr7Fv3z51H21Kh4+EeRsTHh6u9/m0+v6lBysrKzRo0AANGjRQn7t16xbWr1+P2bNn4927d5g6dSpq1qypt5NmSuoM5djHxcXh5cuXJpVTOfZv3rxBZGQkAMOd2Ayl1S6HKXXl06dPEz2fN29evft37doV8+bNM6k8yWHKeRUg35ePj0+y8+/Tp4963RYZGYm7d+9izpw5WL58OT7//HOULFkS5cqVS5QuPDwcbdq0wdGjR9Xn7OzskDNnTtja2gKQ/6vo6Giznxe9efNGDeAbOz7K+Q5g+JyHiIiIMg4GxomIiDIgjQYwV3u3kxNQrBjw4EHy2iE1GqBoUaBgQeODhixp//796siAgQMHYuDAgQb3DQsLw6ZNm9C/f38AiYOFpkhJGnOzTtjIncDIkSNx9epV5MqVCz/99BNatmyZqGGtYMGC8Pf3TxQcTc37q1mzJqpWrYoLFy5g6dKlmDhxImJjY7F8+XIAwKBBg1Kcd0bnbGf6lzWt9nWyNb3nSXL2TS1lZBoAXLhwweSgxMWLFwHIxnxLdUKxlKVLl2L9+vWwtrbG+PHj0atXLxQtWhRWVvGdIXr16oU1a9akWweHjCQ4ONjk4Ia2efPmwcrKCnPnzsWWLVsghMCGDRtSFRxXRosDMDiKUfH333/j/v37KFasGICU/95m9HooJiYG3bt3R1BQECpXrozp06ejbt26Op1E7t+/rx4v7c9wat9b//79MXHiRNy6dQvHjx9H/fr1cevWLbXzQpadtSQ5J4zG9t2/X44C37fPtBNRX1/go4/kqPEWLUwvQ1r0lDQgLeqg+vXro3Dhwnj8+DHWrFmD8ePHAwA2bNiAmJgYeHl5oXnz5jpplMAaANy8eROlS5dO0fsB0u77ZymlS5fG5MmT0aBBAzRt2hRCCCxZsiTZsxcZohx7Ly8vg52nkkoLAHv37lVHlacXQ3VdcHBwupYjLdjb26N8+fJYtmwZhBBYsWIFOnXqhAsXLsDR0VFn32nTpuHo0aNwdHTE9OnT8cknn6BgwYI6dUa9evVw8uTJDPGZJiIiooyPU6kTERFlcRoN8L//pSzt8OEZNygOJJ4ePTn7K8FiQ1NV6qMdYE5OOiB+dOj79+8N7pPahq7o6Ghs27YNADB//nz069cvUVBce6RQQik5Jto+//xzADJYFBcXp44et7e3R58+fVKUJ2VujRo1UgO6W7duNSlNWFiYOv1+vXr1DAYu9Y2uSrjNxsZGnao1s9iwYQMA2dln8uTJKF68uE5QHDA8Mjq9KCMWk5qyVNluaISjsf+h9nbt9CtWrIAQQu8tKT///DO++uorAPLz2KVLlxRPtR8TE5Noym5jhBA6gfSU1idKuoCAgGSPjFMCamlZD50+fRqPHz+GtbU1du3ahZYtWyaaOcHQ5zc1dSwgR9F37NgRQPyyHsp9tWrV1GmWSQ8hZKBbGS1uiubN5f6+vuk2Ajy50qIO0mg06NmzJwDd6dSVx927d0+UJrWfbVOl5vtnaY0bN1YD9sq05AmlpM5IzW+mMg09kLL/m1IOU8udkKG6Thl1rTDXb7sp51VA0rMWJNecOXPg7u6OW7duYe7cuYm2K+dFEydOxIgRI1CoUKFEHanS6nOdM2dO9fgaO+fR3mbu40NERETmx8A4ERFRNtCnjxygY2VizW9lJfc3MDt5hvD69Wvs3LkTgFw/NDQ01OBNWXfu1KlTamObsubsX3/9ZfJrFipUSB1tlJx0AJAjRw4AwJMnTwzu8++//yYrz4Rev36tNopVqVJF7z4nT5402HCWkmOirUePHnBzc8Pjx4+xf/9+NSDxySefpOtUnZRx5MuXDx9//DEA2bBpqLFb288//4zQ0FAAwBdffGFwP+0pNQ1tq1ixojrNJgCdAHNGHVWk/EYY+g6HhYWl+rcitapXrw5ANgTfuXNH7z6xsbHq/6FGjRp693ny5Anu37+vd1toaCjOnz+v83rmMGvWLHz99dcAgO3bt6c4OL579268ePECtra28Pf3N1oHzZ49GwCwcuVKdQRiSusT5Xc6NjYWe/fuTVaZk6qHQkNDcfPmzWTlmZCSd+7cuQ2Ozj106JDe51NTxyqGDBkCQJ4XvHjxQu28kGVHi5uLqWuLa9No5P4ZeK3xtKqDlKnSb9++jXPnzqn32tu0FSlSJNWfbVOk5vuXEShLHdjb2+vdnpI6Q1mTPSW/mba2tqhZsyaAlP3flHL4+fmpa8cndPfu3VSvi22u33ZTzqty5syZomnUjcmRIwdGjBgBAPjhhx8STVuf1HnRo0ePcO/ePYP5K0H0lJz32dnZoWLFigCAw4cPG9xP+V5ZWVmhatWqyX4dIiIiSl8MjBMREWUDHh7A1q2yDTOp4LiVldxv2zaZLqNavXo1oqOj4e7ujrZt28LFxcXgrUaNGuq0lcqo8QEDBgAArl+/jgULFpj8ukq6JUuWqFNtmqJSpUoA5PTv+kasHDlyBKdPnzY5P33c3NzUxp/Lly8n2h4TE6NO+alPSo+JwtnZWV1D9/vvv8eePXsAMCCR3U2dOhWOjo6IjIxE586dja6vunfvXnz//fcA5Ei/1q1bG9x34cKFevO6ffs2tmzZAkCuw6nNzc1Nfay9/mpG4u7uDkD/dxiQx1MJ2lhKs2bN1HV3fX199e6zaNEidW3X7t27G8xr6tSpep+fPXs2IiIiYGNjo44CNpeZM2dizJgxAIAdO3agU6dOiIqKSlYeSl3SpEkTeHt7G62DunXrBisrKzx9+hT79+9X80hJfVK8eHHUr18fADBu3DiEhISYXGalHjI0cnbWrFnqeroppXx+X758qXcaYH9/f/zyyy8G06e0jlXUrVsX5cuXx/v379G1a1cEBATAxcUFPXr0SHZe2UZKRosrMsGo8bSog0qWLIkPPvgAALBq1Sp1tHj58uUNBu+UJWWWLl2a5Gf7zZs3xt+UAan9/qWVAwcOJBmUvHz5slrvGQssJrfOKFGiBBo2bAgAGD9+fJIjpxMee+Ucds+ePep5ralpO3bsCGtra0RERGDWrFl600yZMsVonqYw12/75s2b9XYeCQgIwKJFiwAkPq8yl+HDh8PFxQUhISGJjlVS50Vjx441mrdy7pfS875u3boBkB2url27lmh7WFgYZs6cCQBo1aqVWl4iIiLKwAQRERGlq4iICHHjxg0RERGR7q+9b58Qzs5CaDTyJlsx5U15ztlZiP37071oyVa2bFkBQPTu3duk/SdMmCAACC8vLxEdHS2EEKJbt24CgLCyshJjx44VT548Ufd//fq1WLx4sejfv79OPiEhIaJEiRICgMiRI4f4448/RHBwsLr93r17YvLkyeKnn37SSXf79m1hZWUlAIi2bduqrxUeHi5WrFgh3NzcRM6cOQUA0aBBg0Tlb9CggQAgJk2aZPR91q1bVwAQ3t7e4vDhwyI2NlYIIcTVq1dFs2bNhL29vXB2dhYAxPLlyxOlT8kx0Xb16lUBQL2VKlXKaHkpe1i7dq2wtrYWAESBAgXE0qVLxdu3b9Xtt2/fFiNHjhQ2NjYCgChatKh4/vx5onwePnyofrbc3d1F5cqVxdmzZ4UQQsTFxYmDBw+KwoULCwCiYMGCOt9NIYR49+6dsLOzEwDEzJkzRVxcnN7yLl++XAAQhQsXTrRt0qRJBr+nij59+ggAok+fPgb3MfSd/u677wQAYWNjIxYtWiQiIyOFEEI8f/5cjBgxQgAQuXLlMpi/qb8VplDeh77j8Ouvv6r/i88++0y8ePFCCCGP8bx584Stra0AILp27ZoorXIM3d3dBQAxfPhw8fr1ayGE/I2dNm2a0Gg0AoD48ssvU1T2o0ePquU7evSo3n3GjRun7tOmTRv1WCfl2bNn6ud52bJlJqWpV6+eACA++eQT9bmU1icXL14UDg4OAoAoX7682Lt3r4iKihJCCBETEyPOnj0rPvvsM3Hw4EGddEuWLFHf78SJE9XXev36tfj222+FlZWV8PDwMPj5Sep4CiFEUFCQWsfUr19f3L59Wy3Xvn37RLFixdTPLwDx8OFDnfQpPSbatD+bAMTgwYMN7ktCnhwC8t4S6dOBueogbfPnzxcAhKenp1rv/Pjjjwb3Dw0NFRUqVFB/+3799VcREBCgbn/79q3Ys2eP6NWrlyhbtmyi9Onx/dP+3UzI2Lak5MqVS5QsWVJMmTJFnD17Vue39vnz52LOnDnC09NTrfsuXbqkkz61dcbVq1eFi4uLACBKly4tduzYoXMd5u/vL1atWiUaN24sBg4cqJM2JiZGNG3aVAAQdnZ2YurUqeLp06fq9rCwMHHkyBHxxRdfCHd390SvPXz4cPW8evr06SIkJEQIIcSrV6/E0KFDdd5XSuttc/22u7u7iyJFioiDBw+q50dnz54VlSpVEgCEq6urePz4cbLLp3w/jJ0TCSHE6NGjBQDh4uKi/n+FEKJnz57q62/dulW9jnvw4IHo3r270Gg0IkeOHAbfX506dQQA0bFjR/Hu3Tu9r619fqmvXvLx8VF/P/bs2aNeX125ckXUrl1bABD29vaJPrtJsWS7ABERUXbGwDgREVE6s/QF8Nu3QsybJ0SxYrqB8WLF5PNBQRYpVrKcPn1abbz466+/TEpz5coVNc2OHTuEEDKA88knn+g0oLu5uakNVABEpUqVEuV1//59NTCvNHblzJlTODk5qc/pa5ibOHGizmu5u7urjbDt27dXA2KpCYz7+fmpjaJKI42rq6va2Lhq1Sq1gUpfYDylx0SbEpwHIGbNmmV0X8o+9u7dK/Lnz5/oO6AE+JRb8+bNxatXr/Tmod1wuWHDBvWz7eLiovP98/DwEOfOndObx4ABA9T9nJycRKFChUThwoXFV199pe5jycD427dvRenSpXV+Xzw8PNRG/88++8xo/ukVGBdCiJEjR6rlVBqmld80AKJRo0ZqEECb9jH85ptvdNIrwSsAomnTpimuK00JjAsR3xEBgGjdurV4//59knnPmDFDABC2trbizZs3JpXnl19+UdNof75TWp/s379f53fZ1tZW5MqVS+2QAEBs375dJ01MTIxo1KhRov+ZRqMRGo1G/PTTT0Y/P6YcTyGEWLBggc532sXFRf2ee3p6ip07dxoMQKTmmCiCg4N16kE/Pz+j5c3W4uKEqFVL3gx0FEqXPNKBOeogbQEBAWpHK+Vzqh0w1efp06eiVq1aOt9BDw8P4ebmplOG4sWLJ0qbHt+/tAqM582bV6dMVlZWIkeOHMLe3l7neVdXV7F58+ZE6c1RZ5w8eVKnHNbW1iJXrlzC0dFRpwwJA+NCyN+UNm3aJDo31q6blfPshCIiItTAuvK6yu8uADFmzJhU19vm+m1ftmyZeoycnJzUzgTK9cSuXbtSVD5TA+PPnz9XP6ujR49Wn3/06JHw8vLSOc7a9d/06dONvr/Vq1fr1JXe3t6icOHCok6dOuo+xgLjQsjOFd7e3uo+Dg4OOt9be3t7vZ/dpFi6XYCIiCi74lTqRERE2YyHBzB8OHD3LhAQADx8KO/v3pXPZ4bZ35QpbN3d3dHcxGk/K1SogDJlyuikd3JywtatW7Fr1y506NAB+fPnx/v372FjY4OKFSti+PDh+OOPPxLlVbRoUVy8eBG///47GjZsiBw5ciA0NBQeHh748MMPMXXqVIwcOTJRusmTJ2P16tWoVasWnJ2dERsbi8qVK2PhwoXYtm0brK2tU3pIVNWqVcPZs2fRpUsXeHp6Ii4uDq6urujSpQtOnTqlTnVuSEqPibbOnTsDkGtE9unTJ9XvibKGjz76CPfu3cPvv/+OVq1awdvbG+/fv4etrS1KliyJAQMG4NChQ9i/fz9y586dZH4ffPAB/Pz80Lt3b7i7uyMmJgbe3t4YNGgQrl69anBd6t9++w2+vr6oUKECAOC///7D48ePjU6vm548PDxw6tQpjBgxAkWKFIG1tTVsbGzQsGFDrF+/HgsXLrR0EVVz5szBkSNH0LFjR3h5eSEsLAyurq5o1KgRli1bhoMHD8LV1dVoHj/++CM2bNiAunXrQggBOzs7VK5cGfPmzcO+ffvg4OCQpu9h6tSpmDhxIgC5bniHDh2SnHJ22bJlAICmTZuqa7smpVOnTrCyskJ0dLQ67TKQ8vqkefPmuHv3LsaPH48qVarA0dER7969g7e3N1q0aIFFixahcePGOmmsra2xe/duTJ48GaVLl4adnR00Gg2aN2+OgwcPYvTo0Sa9l6R8/vnn2L17Nxo2bAgXFxf1u/m///0Ply9fVr97hqT0mCjc3NzUc4Nq1aqhWrVqZnlfWVJK1hZPKBOsNQ6Yvw7KlSsXWrVqpf7dpEkT5M+f32ia/Pnz4+TJk1i/fj3atWuHfPnyITw8HFFRUShSpAjatm2LuXPn4vjx4yl+n6n9/qWFO3fuYPPmzfjiiy9Qq1Yt5MqVC6GhoRBCwMvLCw0bNsS0adNw9+5ddOrUyWheKa0z6tSpgzt37mDWrFmoX78+PDw8EBQUBGtra5QpUwY9e/bE2rVrMXfu3ERp3dzc8Ndff2HPnj3o2rUrChUqhMjISISHh8Pb2xvNmzfHjBkz9E5D7uDggL1792LevHmoXLky7OzsIIRAvXr1sGnTJvzwww8pOqbazPXb7uPjg4sXL2Lo0KHInTs3oqKikCdPHnTv3h0XL140uryNOeTNmxf9+/cHIM/VXrx4AQAoXLgw/Pz8MGDAAPU75uDggDZt2mD//v349ttvjebbs2dPrF69GnXr1oWTkxOeP3+Ox48fJ2tt9/Lly+P69evw9fVF5cqVYWNjg8jISBQrVgyff/45rl+/nuRnl4iIiDIOjRAZdCEoIiKiLOr9+/d4+PAhfHx80rzBn8gS2rZti127dqF79+5Yt26dpYtDWcijR4/g4+MDAHj48CGKFCli2QJRivj6+mLy5Mlo0KABjh07ZuniUBYTGRkJb29vBAYGYtGiReoawZSAEEDt2sDr18DGjSkPjCt5de0K5M4NnDqVuryIEmCdkbY0//99PXr0qLoeO6UPtgsQERFZho2lC0BEREREWceDBw+wZ88eAMCQIUMsXBoiIspu1q9fj8DAQLi5uaFHjx6WLk7GFRUF+PvLm4EZNlKUZ1QUYG9vnvyIiIiIiIjMjIFxIiIiIjKLkJAQDBkyBHFxcfjggw9Qr149SxeJiIiykfv372PChAkA5JTSLi4uFi5RBmZvL0d3v35tvjzz5GFQnIiIiIiIMjQGxomIiIgoVUaPHo3NmzfjxYsXiIqKgo2Njd41GomIiNJC3bp18fDhQ7x48QJxcXEoUKBAkuvOEoCCBeWNiIiIiIgom7CydAGIiIiIKHMLCAjAf//9Bzs7O3z44YfYt28fatWqZeliERFRNuHv749nz54hR44c6NChA44ePQoPDw9LF4uIiIiIiIgyGI0QQli6EERERNnJ+/fv8fDhQ/j4+MDBwcHSxSEiIiIiIiKidMR2ASIiIsvgiHEiIiIiIiIiIiIiIiIiIsrSGBgnIiIiIiIiIiIiIiIiIqIsjYFxIiIiIiIiIiIiIiIiIiLK0hgYJyIiIiIiIiIiIiIiIiKiLI2BcSIiIgsRQli6CERERERERESUztgeQEREZBkMjBMREaUzKytZ/cbGxlq4JERERERERESU3pT2AKV9gIiIiNIHa14iIqJ0ZmtrC1tbW4SFhVm6KERERERERESUzkJDQ9W2ASIiIko/DIwTERGlM41GA1dXVwQHByMiIsLSxSEiIiIiIiKidBIREYGQkBC4urpCo9FYujhERETZikZwQRMiIqJ0FxsbiydPniAyMhJubm5wdXWFtbU1L4qJiIiIiIiIshghBGJjYxEaGoqQkBDY29ujYMGCsLa2tnTRiIiIshUGxomIiCwkNjYWAQEBCA0NRXR0tKWLQ0RERERERERpyNbWFq6urvD09GRQnIiIyAIYGCciIrIwIQSio6MRFxdn6aIQERERERERURqwsrKCra0tZ4ojIiKyIAbGiYiIiIiIiIiIiIiIiIgoS7OydAGIiIiIiIiIiIiIiIiIiIjSEgPjRERERERERERERERERESUpTEwTkREREREREREREREREREWRoD40RERERERERERERERERElKUxME5ERERERERERERERERERFkaA+NERERERERERERERERERJSlMTBORERERERERERERERERERZGgPjRERERERERERERERERESUpTEwTkREREREREREREREREREWRoD40SUqWk0Gmg0Gvj6+qY4jxUrVqj5PHr0KNH2hg0bQqPRoGHDhil+DSIioszKWF177NgxdfuxY8fM+rpJ1c9ERESWwOvDjMcc7QJERETZQd++faHRaFCkSBFLF4XIYhgYJ4t49+4dFi5ciFatWsHb2xsODg6wt7dH7ty5UaNGDfTv3x+LFy/GkydPTM7z0aNHsLKyUi+I1q1bl6KyPX/+HHPnzkWbNm1QrFgxuLm5wc7ODrlz50bVqlUxYMAAbNq0CeHh4Qbz0G4kNvU2YsSIFJXXnIoUKaK3bLa2tvD09MSHH36Ib7/9lo3TRESkF+v3zFW/67uxkZ+IshvWXRmz7kpo7969GDx4MMqWLYucOXPCwcEBBQsWRKNGjTBz5kw8e/bM0kUkIiLKkHiuk3HOdTZv3qyWYdCgQSaliYqKQvny5aHRaODi4sJ2eSJzEETp7NSpU6JQoUICQJI3Ly8vk/OdPHmyTtoWLVokq1zv378Xo0ePFo6OjiaVzdXVVUyYMEG8e/cuUV5Hjx41KQ/t25dffpms8qaFwoULm1RWR0dHsXLlSksXVwgh1DJNmjQpxXksX75czefhw4eJtjdo0EAAEA0aNEizMhARZXas3zN//W6orjNWz2kfk6NHj5q13EnVz0REqcW6K+PWXYpr166JDz/8MMkyOzs7i++//17ExcWleZmSuj6k9JfRr8knTZqklpGIKD3xXCfjnet06NBBLceRI0eS3F+7Dvnll19S/fp9+vQRAEThwoVTnRdRZmUDonR0584dtGjRAqGhoQCAdu3aoVOnTihZsiTs7OwQEBCAy5cv4+DBgzh69Giy8l69ejUAwMXFBWFhYTh06BCeP3+OfPnyJZk2ICAA7dq1w+nTpwEAzs7O6NKlCxo3boxChQrB1dUVgYGBuHfvHg4ePIi9e/ciNDQUU6dORatWrVCrVi2DeQ8ZMgRffPFFkmXw9PQ08Z2mvfz582P//v3q3xEREbh37x5Wr16NvXv3IiIiAv3790eJEiXw4YcfWrCk6cPcU8MSEWU1rN8Ny8j1uz7Ozs7JyrNhw4YQQqSmWEREFsG6y7CMUnedOHEC7dq1Q1BQEACgWrVq6NOnDypWrAgXFxc8ffoU+/btw8qVK/Hu3Tt89913uHbtGlatWgVbW1vLFp6IiMjCeK5jmCXPdX777TccPXoUQUFBGDRoEK5cuQInJye9+16/fh0zZswAANSuXRtDhw5Nz6ISZV2WjsxT9tKpUye1h9Py5cuN7vvq1Ssxf/58k/L9559/1HwXL14srK2tBQDx008/JZk2JiZGNGzYUE3frl078fLlS6NpXrx4Ib766ithbW0tTp8+nWi7dk+1jNpjWR9lRJmxHmOjRo1S31vr1q3Tr3AGmOM4p3ZEWmb8XxMRmRPr94zNlPrdGEu9Z44YJ6K0xLorY3vy5InImTOnACA0Go346aefDI4Gf/DggahYsaL6Pr/55ps0LRtHjGc8Gf0zzhHjRGQJPNfJuJYtW6aWedSoUXr3iY2NFR988IEAIOzt7cXNmzfN8tocMU4kBNcYp3QTGxuL3bt3AwCqV6+Ovn37Gt0/d+7cJveCWrVqFQDZ26tPnz5o0qQJgPjea8b8/PPP6ojgNm3aYPv27ciTJ4/RNF5eXpg1axZOnDiB3Llzm1TGrGLq1Kmwt7cHABw9ehRxcXEWLhEREVkS63ciIspsWHdlfIMHD8abN28AyGvQ0aNHQ6PR6N3Xx8cHBw8eRP78+QEAP/30E/799990KysREVFGw3OdjK1fv35o1qwZAGDevHk4d+5con1++eUX9Xxm4sSJKF26dLqWkSgrY2Cc0s3r168REREBAChevLjZ8o2MjMSmTZsAAF26dIGtrS169eoFALhy5QouXbpkNO3s2bMBAE5OTli6dCmsrEz/Wnz44YcoVqxYygufCTk5OaFo0aIAgPDwcAQGBhrc98WLFxg/fjyqV6+OnDlzwt7eHgULFkSXLl1w6NAhk15v3bp1aNiwIXLkyAEXFxeUL18ekyZNUqfTM8Xbt28xduxYlC5dGo6OjsiTJw+aNm2KzZs3m5S+YcOG0Gg0aNiwoc7zRYoU0WmcmTx5MjQajc4tqRNPIqLMjvV79nbs2DG1zktq6ZE9e/agZ8+eKFq0KJydneHg4AAfHx907NgRK1asQHh4eLJf//HjxyhZsiQ0Gg1cXV1x+PBhdduKFSvUsj169AiRkZGYO3cuatWqBU9PT2g0Gvj6+ib7NYko82PdlbFdvnwZe/fuBQBUqFABY8eOTTJNnjx5MGfOHACAEAIzZ840uG94eDimTp2KihUrwtnZGbly5ULdunWxbNkyCCGSVbcBwO3btzF48GD4+PjAwcEB+fLlQ5cuXXDmzBmDaR49eqS+xooVKwAABw8eRNu2bZE3b17Y29vDx8cHQ4YMgb+/f5JlSIqvr6/6egAQFBSESZMmoVy5cnBxcUHOnDnRqFEjrF+/3mg+yjWwcp17/vx59O3bFz4+PrC3t9fbeeHq1asYPHgwSpQoAScnJ7i6uqJcuXIYOXIkHj16ZFL5U9Mu0LdvX2g0GhQpUsTofgnPGwyJjIzEH3/8gdatW8Pb2xv29vZwdnZGuXLlMHDgQOzfv19dZkbJc/LkyWr6hG0G+l7v/PnzGDBgAEqWLKmeMxUsWBDVqlXD0KFDsXPnTi5lQ0RG8Vwn4/vjjz/g7OyM2NhY9O/fH9HR0eq2R48e4bvvvgMAVK5cGd98841O2tjYWKxcuRJt2rRB/vz5YW9vr57PzJkzR/3fp4RSNynXyocOHUK7du2QL18+ODg4oGjRohg2bBiePn2a4tcgsjjLDlin7CQwMFCdIqRSpUpmy3fz5s1qvqdOnRJCCBEWFiacnZ0FADFy5EiDaf/88081bf/+/c1Wpsw4hYsQpk+1WqlSJfX9vX37Vu8+a9asUf8Hhm4DBgwQ0dHRetNHR0eLzp07G0xbtGhR8eDBgySP840bN0T+/PkN5tOvX78kp2o1NFWecryM3fr06WP0WBIRZXas3zO+tJxKXfuYHD16VG/6gIAA0aRJkyTrzITT+yVVP9+4cUMUKFBAABC5cuUS//77r8H0586dE5UrV070mpnp/0hE5sO6K2MbOXKkWuZFixaZnC4mJkZ4e3sLAMLKykq8efMm0T5PnjwRJUqUMFgXtWnTRhw4cMBo3aZ9fbhnzx6D171WVlbi559/1lvWhw8f6tR/Y8eONVim3Llzixs3bph8HPTRnsr7wYMHolixYgZfr0uXLgav05Vzij59+ogFCxYIGxubROm1TZ8+XVhZWRl8LXt7e7Fy5UqD5TZHu4CpU8aasoTLxYsXhY+PT5LnNEp67TxN2V8IIebMmWP0mCm30NBQo++HiLI3nutkDvPmzdNb9ubNmwsAwsbGRly4cEEnzePHj3Xa5vXdihcvLm7fvq33NZOqF7XL4+vra/A13N3dxfHjx811KIjSFUeMU7rJmTMnChcuDED2AP/xxx/NMg23Mn1LsWLF8OGHHwIAnJ2d0b59ewCyZ3FsbKzetH///bf6+KOPPkp1WbKDmJgY3L17FwDg7u4ODw+PRPts2rQJvXr1wrt371C0aFHMmTMH+/btw/nz57F161a0atUKALB06dJEPd4Uo0ePVkd0lypVCkuXLsW5c+dw6NAhfPbZZ3j06BG6du1qtKwhISFo0aIFnj17BgDo2rUr9uzZAz8/P6xbtw7Vq1fH8uXL8fvvv6foWBw4cABXr15V/x4yZAiuXr2qc5s2bVqK8iYiyixYv5Mx4eHhaNSokTqSu1q1ali0aBH++ecf+Pn5Yfv27Rg5cqQ6/a2pzp07h3r16sHf3x/58+fH8ePHUbNmTYP7DxgwAJcvX0bv3r2xe/dunD9/Htu3b8cHH3yQqvdHRJkT666M7fjx4+rjtm3bmpzO2toarVu3BgDExcXh1KlTOtujo6PRunVr9Xq2devW2LFjB/z8/LBjxw60atUKu3btwoQJE0x6vWfPnqFHjx6wsbHB9OnTcerUKZw6dQrTpk2Dm5sb4uLiMHLkSOzYscNoPosXL8YPP/yABg0aYN26dfDz88OhQ4fQu3dvAHLUX//+/U0+Dknp2rUrHj58iM8//xyHDh3CuXPnsHTpUpQsWRKAvJ7/+uuvjeZx7tw5DBs2DAUKFMD8+fNx5swZnDx5EjNmzFD3+f333zFu3DjExcUhd+7cmDVrFk6fPo2TJ0/C19cXzs7OiIyMRN++fbFnzx69r2OOdgFzuXnzJurVq4eHDx8CADp06ICNGzfi3LlzOHPmDFatWoWePXvC2dlZTdO+fXtcvXoVQ4YMUZ9L2GZw9epVeHt7A5CjLUePHo24uDj4+Phg9uzZOHz4MC5evIjjx49j8eLF6NGjh85rEBHpw3OdzGHYsGGoXbs2AGDGjBm4fv06VqxYgQMHDgAAvv76a1SpUkXdPzAwEHXr1sXly5dhb2+PYcOGYfPmzTh37hyOHj2Kb7/9Fk5OTrh37x5atmyJ4ODgFJdt9+7d8PX11Vv/WllZITg4GG3atMGTJ09SdxCILMHSkXnKXmbNmqXTs6hIkSJi+PDhYsOGDeLBgwfJzu/Vq1fC1tZWABATJ07U2bZ37171dXbv3q03fdOmTdV97t27l6L3pI92T7UhQ4aIq1evJnmLiooy2+unlCkjymbPnq2+twEDBiTa/vr1a+Hu7q72/jPU03zcuHFqL/pbt27pbLty5YraQ7pq1ap6e0KvXLlS57Okr0fg6NGj1e3Tp09PtD0qKkrtgafckjNiXGGsDERE2QHr98xRv+fPn99oWQ31KDdWzyU1Ylx71N/QoUNFXFyc3teIjIwUL1680HnO0Mitw4cPCxcXF7UnvKFRXQlHaS1ZskTvfkSUPbHuyrh1l3Ic8+bNm+y0CxcuVN/vtGnTdLbNnTtX3TZixAi96YcNG6bzuTA2Yhz/P1pK32jua9euCTc3NwFAeHt7Jzqm2iPGAYhBgwbprSMHDhyo7pNwxFhyaI8YByDWrVuXaJ+QkBB1BJqVlZW4evVqon20Z02rUKGCwRnkXr16JZycnNTzj//++y/RPhcuXFBHGOo7RuZqFzDXiPGqVauqx2b9+vUG8wkICBDh4eE6z2kff2MmTJggAAhnZ+dE50XagoKCRGxsrNG8iIh4rpNxz3W03bx5U9jb2wsAokqVKiJnzpwCgChVqpR4//69zr49evRQ6zRD/0Pt+nXcuHGJtps6YtxY/btq1Sp1n86dOyf/TRNZGAPjlK5iY2NF//79DU7B4eXlJbp27Sp27txpsOFUm/Z0I3fu3NHZFhMTI/LmzSsAiK5du+pNrz2lZnBwsMHXCQgIMFiR6quEtCtkU2+GGnXTk6HAeHh4uLh69aoYPXq0OlVanjx5xP379xPlMWXKFPXCNmHlrS06Olqd5i5hJf3FF1+ox8XPz89gHi1btjR4ARwZGSly5MghAIiKFSsa/Dw9efJEPaljYJyIKGVYv2eO+j2pmylTqSVkLDD+9u1btVG8WrVqIiYmJlnl1tdAvX37drXRoGLFiuL58+cmpW/cuHGyXpuIsj7WXRmz7goKClLLUbly5WSn3759u5p+1KhROttKly4tAIgCBQoYvFYNDw/XWYorqcD4rFmzDJblxx9/VPfbvHmzzjbtwHi+fPkMlufWrVvqfvPmzUvi3RumHZht06aNwf3+/fdfdb+hQ4cm2q59TmFs+lTt975hwwaD+33//ffqfps2bdLZZo52ASHMExjfv3+/us1QpwpjTA2MDxo0SAAyMEJElFo818mY5zr6TJs2Tad8Go1GnDx5Umefhw8fCmtrawFA/PXXX0bz++abbwQgO6cllJzAuCn1r42NjdHrcqKMiFOpU7qysrLC0qVLceDAAXz00UewsbHR2f7y5Uts3LgR7dq1Q82aNXH//n2j+SnTt9SsWRMlSpTQ2WZtbY1u3boBAHbu3ImQkJBE6UNDQ9XHxqaiWr16NSpUqKD31q9fP+NvOhN6/PgxNBqNenNyckKFChUwa9YsxMTEoGHDhjh69CiKFi2aKO3OnTsBAG3atIG9vb3B17CxsVGn3Dl9+rTOtkOHDgEAKlSogGrVqhnMw9h0cufPn8fbt28BAH369IFGo9G7X4ECBdC8eXOD+RARUdJYv5M+R44cQXh4OABg+PDhsLa2TlV+K1asQKdOnRAZGYnatWvj77//Rt68eU1K++mnn6bqtYko62HdlTFpHwcXF5dkp9dOo32cnz59ilu3bgEAOnfubPBa1dHREZ07dzbptTQaDfr06WNwe79+/dTrUOUaV59OnToZLE+pUqXU9/TgwQOTypUUY5+TmjVroly5cgCMl7lgwYKoV6+ewe1KWg8PD3zyyScG9xs4cGCiNAn/Tk27gLns2rVLfTxixIg0e518+fIBAG7cuIGzZ8+m2esQUfbAc53M45tvvkHlypXVv4cOHYo6dero7LN7927ExsbCyckJLVu2NJpf/fr1AchlX/77778UlcnU+jcmJgbHjh1L0WsQWQoD42QRzZo1w969exEYGIg9e/Zg8uTJaNu2Ldzd3dV9/Pz8UK9ePTx//lxvHtevX8f58+cBAD179tS7j/J8RESEui6VNldXV/Xxu3fvUvx+jJk0aRKEnJ3B6K1IkSLJyjc6OhrXrl0zeIuOjk6T9+Pu7o6hQ4eibNmyibbFxsbi0qVLAIBFixbpBNf13bZs2QIAePHihZpHZGSkuuZbjRo1jJbF2Fqi2mt/pyYfIiIyHev3jF2/Fy5c2GhZHz16lOK89bl48aL62FjjuSnmzp2L/v37IzY2Fi1atMDBgwfh4eFhcvqKFSum6vWJKOti3ZWx6i7t4xAWFpasciRM4+bmpj6+du2a+thYIy8AVK9e3aTX8vHxgaenp8HtuXPnVo+l9vVpQqVLlzb6Ojly5ACgG1AAZLDf0DF/+vSpwfxMvT6+c+cOoqKi9O6TVL2qHO+qVavC1tbW4H5eXl7qMdL+H5mrXcBclHOaQoUKqWv2poXu3bvD1tYWkZGRqFOnDtq2bYuFCxfi2rVrEEKk2esSUdbGc52Mda6jj42NDT7++GP1744dOybax8/PDwAQHh4OGxsbo23ubdq0UdNpt7snR3LqX2PnOUQZEQPjZFFubm5o2bIlJk6ciJ07d+Lly5dYtmyZeuH3/PlzTJgwQW9apZeajY2N2iMtoWrVqqFMmTI6+2vLlSuX+vj169cGyzlixIhEFailPX361GDvuQoVKhi9EE5K/vz5cfXqVfV25MgR/Pjjj8ibNy+Cg4PRpUsXbNy4MVG6N2/eICYmJtmvp4wmA4C3b9+qxzdPnjxG03l5eRnc9ubNG/VxavIhIqLkY/2ecmlZv6e3gIAA9bEyAiql5s2bByEEcufOja1bt8LJySlZ6ZXPHhGRIay7Us6cdZebm5s6oi0lDbkvX75UH2sfU2U2MUAGrI1JarsiqetMIP5aU/v6NKGk6jQrK9l0Fxsbq/P8+PHjDR7z8ePHp7jcSpmFEDrHTVtS9aryfk05RsrsL9rHyFztAuainNOk9nwmKaVLl8b69euRI0cOxMTEYNeuXRgyZAgqVKiAPHnyoFevXjhx4kSaloGIsi6e66RcRrhOf/XqVYrSabe7J0dy6l9j5zlEGRED45Sh2Nvbo1+/fli/fr363LZt2xAXF6ezX1xcHNauXQtATteRJ08egz2kbt68CQA4ceJEopFQlSpVUh9rj2rK7mxtbVG+fHn11qhRI3zzzTc4f/48vL29IYTA4MGDE03Fon2hPnDgQJ3gurHbgQMH9JbD0PTnyWWufIiIKGVYv1NqKT3mX79+jV69eiW7I15qp3EnouyHdZdlaDQadTTyixcvkh0cv3DhgvpY+5imhcx6nWmOcptar5rjtTLrcU6pjh074uHDh1i0aBE++eQTtaNGQEAA1qxZg/r166Nv376JfouIiJKL5zqZi9Lu7unpaXKb+9WrV5Mc+W1Idqt/KXthYJwypBYtWqBgwYIAZE/hwMBAne2HDx9Odk8sIQRWr16t81yDBg3Ux/v27UthaS2jSJEiZp0SxhT58+fHwoULAcj12hL2Qs+ZM6f6WAihE1w3ditZsqSaTntaVO3e/voY267dgz01+RARkfmwfk+aJer3tKI9vayhKflMNWvWLAwdOhQAsH37dnTv3j1Fs9QQESUX666kmbvuUtbFBOQ6paaKi4vDnj17AMhR1tprc2pfHxobpWbKdoUp15HKPtrXyuayYsUKg8d8xYoVSZYpqe0ajSbFM64o79eUY6R0ftA+RuZqFwDiR9wnFUg2Nq2vck6T2vMZU7m7u2Pw4MHYunUrXr16hRs3bmDGjBnInz8/AGDlypX49ddf06UsRJT18VwnaRnhOl0ZcR8aGooyZcqY3O5ubD13Y5JT/6bFeQ5RWrKxdAGIDMmfPz+ePHkCIHEPJWU6Fnt7eyxbtky90DFk5syZuHjxIlavXq0zJUyLFi3g5eWFly9fYsOGDZgxY4bJ06ZlV23atEHdunVx8uRJrFu3Dt9++6263ridnR3KlSuH69ev459//klR/g4ODihRogTu3r2Lc+fOGd3X2PYKFSro7GdsbdOkXoeIiMyH9Xv2UbVqVfXx8ePH4ePjk6r8fv31V8TExGDRokXYsmULrK2tsXbtWo4GJ6I0x7orffXt2xdz584FAPz2228YMGCASb/1W7duhb+/PwCgffv2OsHVcuXKqY/Pnz+PTz/91GA+yhqeSXn48CECAwN1pobV9vr1a3W0XPny5U3KMz2cO3dODYAY2g4AJUqUgJ2dXYpeo3z58nj+/DkuXLiAmJgYdXr8hF69eoXHjx+raRTmahcA4te0DQoKMrrfnTt3DG6rWrUqTp48if/++w+PHz9O9jrjqR11V6ZMGZQpUwaffvopypQpg3fv3mHTpk348ssvU5UvEZGC5zoZX5UqVbBu3TpERkbCz88PH3zwQZq+XnLq34x0nkNkCo4YpwwpPDwcN27cACDXP9G+0AwLC8P27dsBAM2aNUOPHj3QrVs3o7fevXsDAO7evYvTp0+rednb22PUqFEAZO/gQYMGcToqEygnNXFxcZg2bZrOtnbt2gEAbt26hf3796co/6ZNmwIArl69anRqnWXLlhncVq1aNbV3++rVqw2uR/P06VODU7mbysHBAQAQGRmZqnyIiLI61u/ZS6NGjdTe6b/++muitVGTS6PRYMGCBRg4cCAAYOPGjejduzf/t0SUplh3pb9KlSqhRYsWAIArV67gp59+SjJNQECAevw0Gg2++eYbne0FChRQZyrbvHmzwWu39+/fY/PmzSaVUwihdw1VhTKiG4i/xs0IVq5caXDbuXPncO3aNQCpK7OSNigoCNu2bTO439KlSw0eI3O0CwBQO+aFhobi9u3beveJiorC1q1bDebRtm1b9fHPP/9s9PX0UdoMgNS1GxQsWFD9HCvrnhMRpRbPdTKHtm3bqp0WlA6EacnU+tfa2hoNGzZM8/IQmRMD45RuwsLC8MEHH2DXrl1GK724uDj873//Q2hoKAAZaNXuqbZ161Z1iqtOnTqZ9NodO3ZU80h44Tpq1Ch1qrY///wTnTp1SvIC4+3btya9blbVvHlzVK9eHYBslL5375667csvv4SLiwsAoF+/frh+/brRvHbv3o0rV67oPPfZZ5+p/6/BgwfrndJs7dq16jR5+ijr5ADApUuX9DamxMTEYNCgQYiKijJaxqTky5cPAHD//v1U5UNElBmxfidDPDw88NlnnwGQo/NGjBhhsKNadHQ0Xr16lWSeGo0Gf/zxh1rHr1u3jutsElGyse7K+P744w91xPe4ceMwd+5cg3XI48eP0bRpU3W0+Ndff613FJVSJ/n7+2Ps2LF68/r666/x7Nkzk8s5depUvcHWmzdvqp3I8+XLh48//tjkPNPazp07sWnTpkTPh4WFqcfIyspKfZwS/fr1g5OTEwDgq6++0jsF7+XLlzF9+nQAgLe3N9q3b6+z3RztAoDu1L2zZ8/Wu8+oUaOMThPctGlTVKtWDYDs7LdhwwaD+wYGBiIiIkLnOaXNADDebrBjxw6jI9ufPHmCW7duAUCqZ+IhoqyN5zpZT6lSpdC5c2cAwIYNGzBnzhyj+z98+FBn/fiUMFT/rlu3Tq1/27dvr1PPEWUGnEqd0tXZs2fRtm1b9aLnww8/ROHCheHq6oqgoCBcvHgRy5Ytw9WrVwHIdZWmTp2qk4dSodra2qqjk5NSsGBB1KhRA2fPnsXGjRsxb948dUowGxsbbN68GW3btsXZs2exfft2HDx4EN26dUOjRo1QqFAhuLq64t27d3jw4AGOHz+OjRs3qnkrF3uGvHr1Su1xbYyjoyOKFStm0vvJCMaPH48OHTogNjYWM2bMwNKlSwEAXl5eWLlyJTp16oTnz5+jevXq6Nu3L1q2bIkCBQogOjoa/v7+OHv2LLZs2YIHDx7gr7/+QsWKFdW8K1WqhKFDh2L+/Pnw8/ND9erVMWbMGFSoUAHBwcHYvHkz/vjjD1SvXt3oNHcTJ07Epk2b4O/vjzFjxuDSpUvo3bs38uTJgzt37mDOnDk4d+5ckvkkpXbt2nj48CF27tyJRYsWoU6dOmqPcDc3N+TJkyfFeRMRZQas3w3LbPW7uU2dOhUHDx7E1atXMX/+fJw+fRqfffYZKlSoADs7O/j7++PEiRNYv349vv/+e/Tt2zfJPDUaDZYsWYLY2FisWrUKq1evho2NDZYuXZrqqUqJKPtg3WVYRqi7ChUqhO3bt+Pjjz9GSEgIRo4cibVr16JPnz6oWLEinJ2d8ezZM+zbtw8rV65UG227du2K77//Xm+ew4YNw/Lly3Ht2jXMnTsX9+7dw6BBg1CgQAH4+/vjjz/+wO7du1GzZk2cPXsWgPEpsIsXL47Xr1+jVq1aGDNmjDpa6tixY/jhhx8QHBwMQAZSUzoleVqoXr06evTogb///hudOnWCm5sbrly5gh9//FEN8g8dOlTnGj25cufOjZ9++glDhw6Fv78/qlWrhrFjx6J27dqIiYnBoUOH8NNPPyEsLEzt9GZra6uTh7naBapUqYIPP/wQp0+fxuLFixEVFYU+ffrA3d0dd+/exR9//IEjR46gdu3aOHXqlMF8Vq9ejZo1ayIsLAzdu3fH5s2b0a1bNxQtWhSxsbG4d+8eDhw4gC1btuDatWs6683Wrl1bfTxy5EiMHz8e+fLlUz9fRYoUgY2NDebOnYtPP/0UrVu3RuPGjVGmTBm4u7vj7du38PPzw6+//qoG3T///POU/GuIKBvhuY5hGeFcJyUWLFgAPz8/PHjwAF999RX+/PNP9O7dG+XKlYO9vT0CAwNx+fJl7Nu3D0eOHEGHDh3QvXv3FL2WUr8mrH+3bNmCRYsWAZDLlcyaNcucb5EofQiidBIRESHy5s0rAJh0K1GihPDz89PJ47///hNWVlYCgGjRokWyXn/mzJlq3lu2bNFbvpEjRwoHBweTyufm5ibGjRsnwsLCEuV19OhRk9+ncqtUqVKy3k9aKFy4sAAgChcunOS+cXFxoly5cgKAsLW1FY8fP9bZvnPnTpEzZ84k37eVlZU4cuRIovyjoqLEJ598YjCdj4+PuH//vvr3pEmT9Jbz2rVrRj93ffv2FcuXL1f/fvjwYaI8GjRoIACIBg0a6H2NixcvCnt7e7359+nTJ8ljSUSUmbF+z1r1uz7G6lrtY3L06FG96V+/fi3q16+f5LFavny5Trqk6ufY2Fjx6aefqvsMHDhQxMXFmZyeiLIv1l0Zv+5SXLlyRXzwwQdJltnJyUlMmTJFpx7Q5/Hjx6JYsWIG82nevLnYu3ev+veZM2cS5aF9fbhr1y7h5OSkNy8rKysxa9YsveV4+PChwfovIaUeT8215aRJk9TXe/DggfDx8TF4DDp27Ciio6PNUpZp06ap3xN9N3t7e7Fy5UqD6c3VLnDz5k2RJ08eg/mMHj3apPMGPz8/UbBgwSQ/j/rSd+nSJcn9lc+WsZuVlZWYOnWqScefiLIvnutknnMdhXZdbejaWgghnj9/LurVq2fS++zXr1+i9H369BGA4fYB7TpVu0z6/ifHjh0z07snSl+cSp3SjYODA54+fYp//vkHkydPRsuWLVG0aFE4OzvD2toabm5uKF26NLp27Yp169bh2rVr6lRVijVr1qjTv3Ts2DFZr6+9v751wBwcHDBnzhw8ePAAs2fPRqtWrVCkSBG4uLjA1tYWuXPnRqVKldC/f3+sWbMGz58/x7Rp09S1M7MbjUaDcePGAZDTn/74448629u2bYuHDx9i1qxZaNy4Mby8vGBrawtHR0f4+PigTZs2mDNnDh49eoRGjRolyt/W1hZbt27F6tWrUa9ePbi7u8PJyQllypTBuHHjcP78eRQtWjTJcpYrVw7Xr1/HN998gxIlSsDe3h6enp5o1KgR1q1bh+XLl6f6WFSuXBmnT59G9+7dUahQIdjb26c6TyKizIL1OyXF09MTf//9N7Zt24ZOnTqhQIECsLe3h4ODA4oWLYrOnTtj7dq1ye7JbmVlhZUrV6Jbt24AgCVLlmDIkCEGp9olIlKw7so8KlSogDNnzmDXrl0YMGAASpcuDXd3d9jZ2SF//vxo0KABfvjhB9y9excTJkxIcuaQQoUK4fLly5g8eTLKly8PR0dHeHh4oFatWvj999+xd+9evH//Xt3f3d3daH6tW7eGn58f+vXrh8KFC8POzg558uRBx44dcfLkSXz11VdmOQ7m5OPjg/Pnz2PcuHEoU6YMnJyc4O7ujvr162PNmjXYsmULbGzMM8HkuHHjcPHiRQwaNAjFihWDo6MjnJ2dUaZMGXz55Ze4deuWuhatPuZqFyhdujQuXLiAIUOGqP+n3Llz46OPPsLu3btNWsceAKpVq4bbt2/jl19+QePGjZEnTx7Y2NjAxcUFFSpUwODBg3H48GGd0eKKNWvWYObMmahZsybc3d1hZZW4SXb9+vX4448/0KNHD1SuXBl58+ZV8y9XrhyGDBmCixcv4rvvvjOpvESUffFcJ+vKmzcvjh8/jl27duHTTz9F0aJF4eTkpB632rVr46uvvsLff/+trgOeUr6+vti3bx9at24NLy8v2NnZoUiRIvjiiy9w/fp1neVKiDITjWDLEREREREREREREb7//ntMmDABNjY2CA0NVZfJysx8fX0xefJkAGAHMiIiIjJI6WQ4adIk+Pr6WrYwRGmEI8aJiIiIiIiIiCjbE0Koa5lWrlw5SwTFiYiIiIgoHgPjRERERERERESU5T169AgxMTEGt0+cOBHXrl0DAPTp0ye9ikVEREREROnEPIsGERERERERERERZWArVqzA8uXL0aNHD9SpUwf58+dHdHQ0bt68iZUrV+LYsWMAgLJly2LQoEGWLSwREREREZkdA+NERERERERERJQt/Pfff/jhhx8Mbi9dujR2794Ne3v7dCwVURq6fRs4cAA4f17ebt4EYmOBqVOB775LXl5xccCZM8C+fcCRIzKvkBDA3R2oUgXo2xfo0QP4/zVqdaxYAfTrZzz/vXuBjz5KXpmIiIiIkoGBcSIiIiIiIiLSa/Nm4LffgMuXgagooHhx4NNPgZEjAVvb5OX17h3wyy/A1q3AnTtARASQKxdQvToweDDQrp3x9MePA7//Dpw8Cbx+Dbi6AoULA/XrAzNnJr88lP0MGDAA7u7uOHDgAO7du4fXr18jPDwcOXPmRKVKldChQwf0798fdnZ2li4qkfksWADMm2eevB48AOrUkY9z5pQ/4DlyyOcPHZK3DRvkD72h71GxYkDduvq3eXubp5xEREREBmiEEMLShSAiIiIiIiKijGXECBlLsbEBGjcGXFzkAMGgIBnTOHAAcHQ0La/AQBnAvnFD5lO7NuDhAdy7B1y4IPcZPlx/7EYIGYifN08Gvz/4AChYEAgIkIMV/f2B0FCZLxERJbBkiRw1XqUKULUqMH06sHp1ykaM378vezJ9/TXQrBlgbR2/7e+/gdatZS+oyZOBiRN10yojxvv0kY+JiIiILIAjxjOImJgYXLx4EV5eXrCysrJ0cYiITBIXF4eXL1+iSpUqsLFhlULZD+tvIsqsWIdTUnbskIFoFxcZ66haVT4fECCD5CdPAhMmALNmmZbflCkyKF6tmgyo58wZv23PHuDjj+Vo8u7dgVq1dNP6+sqy1K4NrFsnR4lrO3cOcHBI3vtjHU5EmVGK6u+BA3X/Ts1vXrFiwOHD+rc1aACMHSsrh1WrEgfGicyA9TcRZUa8/s5Y+B/IIC5evIiaNWtauhhERCly9uxZ1KhRw9LFIEp3rL+JKLNjHU6GTJ8u78eOjQ+KA4Cnp5zOvF49YP58Gf9wd086vyNH5P2YMbpBcQBo1Qpo1Ag4eBA4fVo3MH77tiyLlxewe7ccZZ5QSj7CrMOJKDPLsPV3lSry/skTy5aDsizW30SUmWXY+jubYWA8g/Dy8gIgvxj58uWzcGmIiEzz/Plz1KxZU/0NI8puWH8TUWbFOpyMefpUjsIGgB49Em+vW1dOZf7kiRzt3b170nmaOqLb01P37wULgJgYYNAg/UHxlGIdTkSZUYavv+/elffGflfv3ZNTuL96JaclKV8eaNcucQVApAfrbyLKjDJ8/Z3NMDCeQShTv+TLlw8FChSwcGmIiJKH01dRdsX6m4gyu2TV4bdvyzmwz5+Xt5s3gdjYlK1RCgB79wJbtwKXLslI7Js3gJ2dnKa1VStg1Cj9jeTKGqVJ5f3RR8kvEwEALl6U9zlzAj4++vepXl0Gxi9eNC0w3rIl4OcH/Pgj0KRJ4qnUjx4F8uaVsRFt+/fL+/r15drmGzcCV67ImYDLlwc6dkxZLIV1OBFlZhnyGjw8XK6JAcgfZ0P++UfetDk4yHUzxoxJs+JR1sD6m4gyswxZf2dDDIwTERERERFR0hYskAs9m8vatfJWvLiMcObODQQGAmfPAjNmAEuXyvm3y5XTn75YMTl0WR9vb/OVMxt6+FDeFypkeJ+CBXX3TcqYMfJfu3+/XCO8Th05AvzePdnPok4d+S/XnpY9Kkr2x1Bep2dPOcBQ2+jRwOLFQLduxl8/MjISkZGR6t+hoaGmFZyIKAMKDQ1FSEiI+re9vT3s7e0tWCIAX3whf6zz5wfGjUu8PW9eYPx42QOqaFHA3l7+yP/6K7B6tVy7IzZWf1oiIiIiM2FgnIiIiIiIiJJWvryMQlapIhednj5dNmSn1OjRwKxZsqFcW1gY0L8/sHkzMHCgXHRan7p15ehxMjslZuzsbHgfFxd5rxWXMcrZGfjrLxnvmD07fiQ4AOTKBTRtmrg/w5s3gBDy8bBhQJkywKZN8uP37Bnwww/yI9Czp0xbr57h158xYwYmT55sWmGJiDK4smXL6vw9adIk+Pr6WqYwgJw9ZuVKOfJ70yb5w57QRx8lns2lenWZrlIl4KuvgClTgAEDAE41S0RERGmE4/aJiIiIiIgoaQMHAj/9JBedLl1azmWdGpUrJw6KAzLiOnu2fHzmjOmRV8rQnj+Xo8J//RX4/nvgwQPZB+LsWaBaNWDyZNnXQXsgtxIUBwBHR+DQIaBBA8DVFShVCli+XE7RHhsrZ+A15ttvv0VwcLB6u3HjRpq8TyKi9HDjxg2d37Rvv/3WcoWZMweYOFGOAN++Xf7YJ9eXX8p1MSIj5bItRERERGmEgXEiIiIiIiLKWGz+f3IzKyvA1tayZcmGXF3l/bt3hvcJC5P3bm6m5dmnD3DunBxUOG6cXLvc2RmoUQPYtQuoUAG4fFlOIpCwHADwySdytv2EvvhC3p84IadeN8Te3h5ubm7qzVU7cyKiTMbV1VXnN81i06j/+qsc6W1nB2zdmnhEuKmsrYESJeRjf3/zlY+IiIgoAQbGiYiIiIiIKOOIjIxfX7RZMzlUWJ9794DvvgMGDwZGjQKWLQMCAtKvnFlYkSLy/skTw/so25R9jXn6FDh4UD7u3j3xdltboFMn+fjQofjnXVzig+FFi+rPW3k+Opr/fiKidPXbb8Dw4fFB8datU5dfYKC8Z8clIiIiSkNcY5yIiIiIiIgs58IF4Jdf5LzZr1/LYcUBAXIo8dKlhtP984+8aXNwkHNqjxmTpkXO6qpUkfeBgcDDh3J0d0J+fvK+atWk8/vvv/jHhkaYu7vL+zdvdJ+vVg3Yt89w0Fv7eWXdcyIiSmMLFwLDhsUHxdu0SV1+Fy4Ad+7IxzVrpr58RERERAZwxDgREREREVE2FRoaipCQEPUWGRmZ/oX47z9g5Upg1Spg714Z6WzaFNiwAfD2Trx/3rzA+PHAv//KQHpIiAym9+4tR5uPHQtMn57+7yMLKVBA9ksAgHXrEm8/eVKOGLe3B1q1Sjo/7X/jv//q3+fMGXmfMAjfubO8P3IEiItLnE4ZiV6qlOnTuhMRURLmzwdKl5Z1a0KLF8t1LJITFA8PlyPMQ0MTbzt+HOjYUT6uW5eBcSIiIkpTDIwTERERERFlU2XLloW7u7t6mzFjRvoXon17OVo8JgZ49AhYsgS4eRMoXx7YsiXx/h99BHz/vWw49/SUU65Wry6D68oC1VOmAC9fpue7yHKU2ex/+EEO5FMEBsav6z1sWPxIbwDYvl3GUZo00c2rUKH4QPuXX8p/s7Y1a4CNG+XjHj10t/XsCRQrBly7BkycqBscP3oUmDNHPh4+PNlvkYgoe7hwAahVK/62e7d8ftEi3eefP49PExAA3L6tO+UHAFy6BHz2may3ixaV9XTfvvpv2qKiZKWROzfw4YdA164yGF6hAtCggawYKlQANm1Km2NARERE9P84lToREREREVE2dePGDXhrDee1t7e3XGGsrYHChYEBA2RktVw5oF8/OXosb17T8vjyS2DGDNmgf+AA0KtX2pY5C2vfXgabf/lFxkuaNAGcnYHDh4GgIKBOHWDqVN00wcEyjvL+feL8li0DGjWSfR7KlJF5enrKv69fl/v07Al8+qluOjs7YNs2mXbaNDmRQOXKct3ys2dloLxPH2DIkDQ4CEREWUFIiP7pOvz95U1hyqwxQUEyKA4At27JmyErVsQ/dnICJkyQ63DcuiV/+CMigBw55CwxnTvLYLqdnQlviIiIiCjlGBgnIiIiIiLKplxdXeGWEeefLlJERkJ375ZzZZsa4La2BkqUkIFx7cZ+SpF582QA/LffgFOngOhoOXp77Fhg5MjkxS/Kl5ejvn/+Wc6Yf+6cjMHkyAG0aAH07w906aI/bcWKMu20afIj8ddfMsbSoAEweDDQrZt53i8RUZbUsGF8MNtUvr7yZo68AFlhTJmS/HREREREZsbAOBEREREREWU8zs7y/tWr5KULDJT3rq7mLU821aWL4YB1Qvpmz9Xm5SWnZv/hh+SXI18+ueTt/PnJT0tEREREREQEcI1xIiIiIiIiymgiI4GTJ+XjkiVNT3fhAnDnjnxcs6b5y0VEREREREREmRYD40RERERERJQ25s8HSpcGevfWff7VK2DBArnuaUJPn8qp0589k1OqN2sWvy08XM7rHRqaON3x40DHjvJx3boMjBMRERERERGRDk6lTkREREREREm7cAH44ov4v+/fl/eLFgG7dsU/v327nPcakGt9374N5M2rm1d4uMxrxAigcmUZABcCePJEvk5UFJA/P7BjB+DgEJ8uKgoYNgz46iugShWgUCEgJkaOEr92Te5ToQKwaZN53zsRERERERERZXoMjBMREREREVHSQkKAf/9N/Ly/v7wpIiOTzitPHmD2bDnK+9o14OZNICIC8PAAatUC2rYFBg8G3Nx00zk5ARMmAH5+wK1bwPXrMl2OHEDTpkDnznKRazu71LxTIiIiIiIiIsqCGBgnIiIiIiKipDVsKEd1J4evr7wl5OQEjBolb8lhZwdMmZK8NERERERERERE4BrjRERERERERERERERERESUxTEwTkREREREREREREREREREWRoD40RERERERERERERERERElKUxME5ERERERERERERERERERFkaA+NERERERERERERERERERJSlMTBORERERERERERERERERERZGgPjRERERERERERERERERESUpTEwTkREREREREREREREREREWRoD40RERERERERERERERERElKUxME5ERERERERERERERERERFkaA+NERERERERERERERERERJSlMTBORERERERERERERERERERZGgPjRERERERERERERERERESUpTEwTkREREREREREREREREREWRoD40RERERERERERERERERElKUxME5ERERERERERERERERERFkaA+NERERERERERERERERERJSlMTBORERERERERERERERERERZGgPjRERERERERERERERZxObNQMOGQI4cgLMzUKkSMHMmEB2d8jz//BNo1w7ImxewswPy5AFq1wamTDGe7vhxoFs3oEABwN4e8PQEqlUDRo5MXXmIiIhSgoFxIiIiIiIiIiIiIqIsYMQIoEsX4J9/gJo1gY8+Av77DxgzBmjcGIiISF5+UVEyv/btgUOHgHLlgE6dgPLlgfv3gV9+0Z9OCFmWBg2AbdsAHx+gY0egalXg1Stg7lwgMjJ175WIiCi5bCxdACIiIiIiIiIiIiIiSp0dO4B58wAXF+Dvv2UQGgACAmRQ/ORJYMIEYNYs0/McNEiOQG/fHli8WI74VsTFAWfP6k/n6yvLUrs2sG4dULiw7vZz5wAHh2S8OSIiIjPINCPGb98Gfv0V6NsXqFABsLEBNBrg++9Tl++hQ0CrVrJCd3QESpcGxo8HwsIMl2PuXJnG21tOG+PmBtSoAcyYYTgdEREREREREREREVFamT5d3o8dGx8UB2Tb9++/y8fz5wPBwabld/gwsGqVHB2+aZNuUBwArKyAWrUSp7t9W5bFywvYvTtxUByQ7ek2HLZHRETpLNNUPQsWyB5m5vTzz8CoUTLAXq+erKhPnJCV9tatsgddwsq+SRPg6VPZm616daB+feDlS+D0acDPD1i6FDhyBChUyLxlJSIiIiIiIiIiIiLS5+lTOQobAHr0SLy9bl2gYEHgyRNgzx6ge/ek8/z1V3k/YgRga2t6WRYsAGJi5GhzDw/T0xEREaW1TBMYL18eGD0aqFJF9nabPh1YvTrl+V28CHz1FWBtDfz1F9CypXw+PBxo1072hvv8c2DLFt10pUoBU6bIdVVcXOKff/QIaNMGuH5djmo/ciTlZSMiIiIiIiIiIiIiMtXFi/I+Z065nrc+1avLwPjFi0kHxmNjZRs5IAeHvXgBbNggR4Pb28t2+o4dddvIFfv3x6cLCgI2bgSuXJEjzMuXl+kSDkgjIiJKD5kmMD5woO7fVqmcBH7GDEAIoF+/+KA4ADg5yVHfRYvKUeO3bsnp1RXKyUBCRYoACxfKkedHjwL+/kCBAqkrIxERERERERERERFRUh4+lPfGZjItWFB3X2MePIhfNvTMGeCLLxIvI/r11zJY3rhx/HNRUTJ4rrxOz57Aq1e66UaPluuVd+uWdDmIiIjMKdOsMW5OUVFybRNA/7QyhQsDderIx9u3m55vlSrxj588SXn5iIiIiIiIiIiIiIhMFRoq752dDe+jjO4OCUk6v8DA+McDBgDVqsmp2kNDgUuXgFatgNevgY8/Bu7ejd/3zRs5IA0Ahg0D8uYFjh2Tr3nrlpxtNSxMBsxPnDBehsjISISEhKi3UOVNEhERpVC2DIzfuSOnTAfk9DH6KM8rU9CYQvsEIF++lJWNiIiIiIiIiIiIiMiSlOA2AHh7y+nRq1eXwfVKlYCdO+W06GFhwA8/6E/n6AgcOgQ0aAC4usplSpcvlzO4xsYCvr7GyzBjxgy4u7urt7Jly5r1PRIRUfaTLQPjylQxHh6yQtYnOdPKKJQTgKpV5dTqxrC3GxERERERERERERGZg9LO/e6d4X2UqdDd3EzPD5CjvO3tdbdbWwOffSYfHzqkP90nnwC5cyfO+4sv5P2JE3J2V0O+/fZbBAcHq7cbN24kXXAiIiIjsmVg3NzTygDAihXAxo3yhGDevKT3Z283IiIiIiIiIiIiIjIHZaCWsSU+lW1JDepS9tFo5OOiRfXvozz//Hn8cy4u8cHwpNJFRwMBAYbLYG9vDzc3N/XmamiUGxERkYmyZWDc3A4fju8dN3MmULdu0mnY242IiIiIiIiIiIiIzKFKFXkfGGh4FlQ/P3lftWrS+bm4yKnPAcPBa+V5ZZCZolo109LpS0tERJSWsmVg3JzTypw8CXz8sZzyZdIkYNQo08rA3m5ElG3dvg38+quch6tCBcDGRnZB/v77lOX35AmwaBEweLC88rK3l/kNHGg83cWLwIwZQJMmgJcXYGsL5MgB1KsH/Pab7Lasz7FjMn9jt4ULU/ZeiIiIiIiIiIhSoEABoEYN+XjdusTbT56UTSj29kCrVqbl2bmzvNeeKl3bwYPyvmZN/emOHAHi4gynK1XKtGndiYiIzMXG0gWwBGWqmKAgOa26vpi0KdPKnDolTyLevQPGjwd8fc1bTiKiLGnBAtPWnDDV1q3AyJHJSxMTE9892sVFXjl6eQH+/sDp0/JqcdUqYP9+wMNDfx5eXsBHH+nfpnSpJiIiIiIiIiJKJ+PGAR06AD/8ALRsGd/0ERgYv673sGGAu3t8mu3bgW+/Bby95cyo2oYPB+bPB/bskWMSlFlTAWDDBmDt2vj9tPXsCUyfDly7BkycCEyZAlj9/xC9o0eBOXP0pyMiIkpr2TIwXqoU4OQEhIfL6WMaNUq8T1LTypw5I+MhoaHyhCOlAx2JiLKd8uWB0aPlHF9Vq8orpdWrU56fjw/wv//JvKpWBTZtAqZNSzpdtWrAmDFAu3ayu7Ti6lWgRQvg7Fk5DciyZfrTly4NrFiR8nITEREREREREZlR+/Yy2PzLL0CtWnKSPGdnGfAOCgLq1AGmTtVNExwsJ/d7/z5xfp6ewMaNsunk88/lBIBlygD378uJ+ABgwoTEI9Dt7IBt22S7+7RpMoheuTLw9KlsbomLA/r0AYYMSYODQEREZES2nErdzg5o3Vo+1jetzOPHcjQ4IHvYJXT2rIyZKEFxU+IvRET0/wYOBH76CejRQwaXrVJZFX38sbzi69sXqFhRTs2eFBsb2QOqc2fdoDggp3efOVM+3rDB8JTqRFqsT5ywdBGIiIiIiIiIMG+eDGZ/+KFs496zR06z/sMPcmpzR8fk5desGXD5sgxkBwUBf/4J/PefDIbv3y9Hg+tTsaIcMT50KBAbC/z1F3DrFtCgAbB+vRxroNGk9t0SERElT5YOjM+fL2MuvXsn3jZ2rKx4ly8H9u2Lfz48HBgwQFbWHTvK9Nr8/IDmzYGQEAbFiYiyrCpV5H1EBBAQkP6vL4TsWt25sxwR7+wsbz4+QJcuwI4dch/KMOxnzeL/hIgoq2A9TERElDmxDld16QL8/bccDR4eLifHGzNGDhhLqG9feVgePTKcX8mSMpDt7w9ERcmmkt27ZTu5MfnyyTb6hw+ByEjg7VsZnO/WLRVvDuycTkSUpaRz/Z1pplK/cCF+HRRATtcCyLVNdu2Kf377dlnhArKCvn0byJs3cX5VqwKzZ8tZclu1kj3V8uQBTpwAnj+X060vXJg4XfPm8oTCw0NO/dK3r/7yjh2bOKhORESZxN278t7ODsiZU/8+L1/KbtFPnwIODvJHv3VroFCh1L32y5dAp07xU5doV/qPH8tu2Vu3yvnPNm3SX8lRurO5cAE4cEBOKUNERJkX62EiIqLMiXV4tmI/a5aMrnPIORFR5maB+jvTBMZDQoB//038vL+/vCkiI03Pc+RIOWPu7NlyevR372Q849tv5c3VNXGat2/lfVAQsHKl4bz79mVgnIgoUxIifir1Nm0ST7WuuHULmDRJ9zkbG7ne+cyZpk3pnlBUlAysXr0qy1GzppyzrEABud3fHzh0SFaI//wDtGwpKzBb2+S/FplVTNWqgK+v7EHHC3MiosyJ9TAREVHmxDo822HndCKiLMBC9XemCYw3bJj8kfK+vvJmTNOm8maqbDLbDhFRsoSGhiIkJET9297eHvaGAsoZ3eTJwOnTgIuLXIArIXd3YMQIoEMHOZeYm5ucxmT5cjk/2M8/A2FhwB9/JP+1FywArlyRea5ZIwPzCU2dKhcI69FD7rtwoQzGk0VFjhwJ9OrFC3MiosyM9TAREVHmxDo822HndCKiLMBC9XeWXmOciIjSR9myZeHu7q7eZsyYYekipcyqVXJ6dCsrYNkyoESJxPtUqSKD3/Xry6lbnJzk9CNz5gAbNsh9Fi8GLl1K/utv2iQv6H77Tf+JgKJVK7mPEPGvSRYV26ABUKuWvDBnLzoiosyJ9TAREVHmxDo824kcORI4c0Z2TicioszJQvU3A+NERJRqN27cQHBwsHr79ttvLV2k5Nu8GejfXz5evBjo3Dn5eXzyCVC5snz811/JT3/zppwKpmvXpPft2lWugX7zZvJfh8xPo5FBcV6YExFlXqyHsyXrEycsXQQiIkot1uHZDjunExFlARaqvxkYJyKiVHN1dYWbm5t6y3TTqG/bJqdjiYsDFi2KD5CnRJky8t7fP/lpIyLkCHRT1ie3sZH7RkQk/3UobTRvzgtzIqLMjPVwtmQ/axbrbSKizI51ePbDzulERJmfhepvBsaJiCh727ED6NYNiI2V65oMGpS6/AID5b2ra/LTenkBwcHAf/8lve+jR0BQkExDGQMvzImIMjfWw9mSzYULrLeJiDI71uHZEzunExFlbhaqvxkYJyKi7Ouvv4AuXYCYGBkU/+yz1OX39CmgTMdZs2by09evLy/mRo40flEnBDBqlAzENmiQsrKSWTkMHw4sXAh4e/PCnIgos2I9nC3FVK3KepuIKLNjHZ79CMHO6UREmZ2F6m8GxomIKOObPx8oXRro3dt8ee7ZA3TqJIPiCxeaHhSfNw8ICEj8/JUrQNu2cjqXYsWAjz9OfpmUCn7HDqBxY+DwYSA6On57dDRw6BDQqJHcR6ORJw5kcXbbtwNDhgAVKgDXrskL84ED5T0REWUOrIezpciRI9mgTkSU2bEOz3ZcqlQBOnSQbTHlygGTJrGTGxFRZmOh+tuEiduJiIjM6MIF4Isv4v++f1/eL1oE7NoV//z27UC+fPJxQABw+zaQN2/i/J4/lxdDCmVt75075chdxe+/A1WrysevXgGffAJERQEFCgCnTsmbPrNmAZ6e8X9PmgR89RVQuTLg4wNYWcn3cPGiXKO8UCE5Ej0l66xXrixf76uvgOPH5bRgNjbxrx8QIAP5ysXerFkyDVlc5MiR8oL89GkgLEw+uWwZ4OcHXL4cv+OZM0DZsoCbm2UKSkREhrEe1mvzZuC332R1FhUFFC8OfPqpbI+wtU1eXu/eAb/8AmzdCty5I/sT5soFVK8ODB4MtGtnWj6XLwM1ash2kmLFgHv3kv++FLENGsTP9tK8uWxsISKizIV1eLZjFRgogyQ7dsQ/Wb48MG0a0L69hUpFRGRGt2/Lzrvnz8vbzZtyKdCpU4Hvvkt+fnv3yguxS5fkrKdv3gB2dvKCqlUrGaTWbgNP6Px54IcfZD0bHCzb7du0ASZMAPLkSdl7tFD9zcA4ERGlr5AQ4N9/Ez/v7x8f1AaAyEjT8ouM1J/f69fypv26ivDw+Pz9/YGVKw3n7+ure1Iwfjzwzz/A9evAwYOyhdfNDahdW44S/+yzlK0vrhg5EihRAvjmG+DWLdni+/y57j5lywI//gi0bp3y1yGzihw1SnayiI6WJ5iLF8tb+fLxO71/L6f7iYkBKlUC6tYF6tWTN32dPtLboUPA6NHyJLNpU0uXhojIMlgP6xgxQk6WY2MjO/C7uABHjgBjxsh+gAcOAI6OpuUVGChnyrtxQ+ZTuzbg4SGD2rt3y9vw4fL1jImKkpMIxcSk9t39P2Ua1o8+km+oRQszZUxEROmKdXi28m77drjdvSvbZ06elCcaN27INhrFxYtyBsI6deStZMmM0wGO199ElJQFC5K+OEqOtWvlrXhx2V6ZO7f87Tx7FpgxA1i6VF7slSuXOO2WLUD37vIirEYNOVjMz0/+xm7eLH+HixdPWbksUH9rhOAcIxmBv78/ChYsiCdPnqBAgQKWLg4RkUn425XGrl6VJxmvXsm/8+SRQ6oqVLBsuUhl8DsghGzxB+RsBBoNcPeubHR/8CBxRsWKyejDsGHpUu5ElPKeOSNHzSllJqIsi3W4CbJ5Pbxjh5yUx8UF+Pvv+Il3AgJkkPzqVdmxf9Ys0/L78ks5WrxaNRl/zpkzftuePbJ/YUyMnHxFe9KfhL77Tg4GGzZMtsOkdMS4znfA2ztxvU1ElAGx/jZRNq/DszK93wEh5IxtAwcC69cD3brJ52fOlL35FJ6esr6vXVsGymvUSNlsf6nF62+ibCdF9feSJXLUeJUq8mJs+nRg9eqUjxi/dEkOzEk4OCcsDOjfXwa4a9WSF2Tanj2TgevwcDnj6+DB8vnYWKBvX2DNGvl7+u+/qf8tS6f6myPGMxjrEydkzwsiIqIKFbLMhbu5pmFdsQLo18/4Pnv3yvizIZcvyw6XR4/KDoiOjnKwd926wPffyyldU03f6LMSJeS0+8+eyZ6UJ07I25Ur8nntWRIeP5ZTGCmjyitXlsP10sqBA/KifORI4OefOWKOiAjIUvVwSkyfLu/Hjo0PigOyTfn332X1NH++nDnP3T3p/I4ckfdjxugGxQE5c1+jRnIyHmOB8XPn5Ox9nTsDHTvK1zcLjhonIspasnkdnu1oNDKos2SJvNjv2lU+16iRPJH55x95EhEQIJfd27lTpjt1CvjwQ/nY318GyXPnTvvy8vqbiEwxcKDu31ZWqcvP0BTkLi7A7Nmy8fbMGTnrqvYSkHPnyqB406bxQXEAsLaWo9r/+kv+xprjtyyd6u9UHkkyN/tZs+LnyyciIsoCRowAunSR16I1a8o25//+kw3jjRvL9UWTq1gxoE8f/Tdvb8PpZs2SI9VWrpTXux06yOvg9++BhQsTz9STKs2bx69Zql23588vD8ivv8remm/fyqFynTrF7/P338C2bTI4XqOGnGu2WTNgyhQZWQgPN185hZBlrFVLngjrKzMREWUrT5/Ktg0A6NEj8fa6dYGCBWWfrj17TMvTwcG0/Qwta/f+vaznc+QwY0AcgN0vv8jGnJIlM2cdeOiQbOQ6dMjSJSEiIrIcpZPbmTMyOAPIa+kZM+LXwz19WjYKdOgAFC6s2/Nv2jQ5MrFkSdkbf8kSuZ5vXJx5y8nrbyLKiJTBOFZWiUcwbd8u7/VdGLq4AO3aycfbtqVd+cyMI8YzGJsLF9hLjIiIsowdO2SHbUPTsJ48KUeamToNq6JuXTl6PDmWLwe+/hooVUoujaO9/Dcgl40362yEpo4+c3cHWrbUfa5WLTkk7sQJ2aMgKEg2eCuN3lu3Ap98Ih8HBMh7Q5GEpCi91fft44g5IiICIJfkBOTIbh8f/ftUrw48eSL3NWXSs5Yt5ax4P/4INGmSeCr1o0flrH5Ku0pCEybI9ul162S79Y0byXtPhjj89BPw00/yD0dH2WOvTRs51U2RIuZ5kbQihDwwly/L+yZNOBUrERFlX9qd05s3160T7ezktlq15FowCb1+Le/v3pU3pcEhZ0457fmWLeaZdp3X30SU0URGAuPGycfNmslrIkVoaPy6VdWr609fvbqc4l25iMwEGBjPYGKqVtVfeRMRUdbSuLG8L1xYRmy1n0sOjQY4fNh85TIzc0/DmlJv38qR646OsvG9aNHE+5QrlwYvbOzC3JiSJeWQ+jFjZA/169fjp18/eVL2DFD8/jswaRJQpkz81Ov16snPVlKvp91bvXnz1JWZiCgzySb1cEo9fCjvCxUyvE/Bgrr7JmXMGODsWWD/fnnY69SRE6LcuwecPy//XrpU//nAqVPAnDlyHXJzrzwW9cknckmTGzfip7HZs0eumaf47Tf5XIUKQMWK8r5UKdnIbkmcipWIsiPW4WRIagLNW7bIhoPTp2Xn9H/+kScub97IcwTtoLgSWK9TR968vEx7DV5/E2V7oaGhCAkJUf+2t7eHvTk63STHhQvAL7/I36TXr+OXmqhRQ16QaXv0KP6xoYtDUy8MM1D9zcB4BhM5ciTQqxcvaImIsrpjx+R96dKJn0uODHzRZOo0rE+eyLZmczd0a1u5Ui6R07On/qB4mjFHD3Arq/g1doYMSbz9v//k/c2b8rZ4sfzb21sGyH/7LfFiroqEvdXNVWYioowuG9TDqREaKu+dnQ3v4+Ii77XadYxydpYzlo8bJ2cO3b8/fluuXHLJOn3LoYSHA337yoD5ggWmvZY+kZGRiIyMVP8O/f83+X7ePDllTHQ0cOeOHO3w44/ycbFicue//5YnK9rzxtvays9PxYqyYclQXZtWEk7Fevo0G9WJKHtgHU7GpCbQnCMH0KqVvAHy3ODiRRkcV8TGymnWQ0Jkrz1Ani8oQfJ69WSndX14/U2U7ZUtW1bn70mTJsHX1zd9C/Hff7KhVFvTpsCiRYkvyJQLQ8DwxaGpF4YZqP5mYDyDiW3QIHP3Ejt0CBg9Ws6J27SppUtDRJRxTZok77Wnv1aeyyLSYhpWxb17wHffAa9eyfOv8uXl1KuGZhNXGt/r15eDwbZskUH72FigRAmgY8f4Do4pYXX1qiyMPp6e8kI5rer2JUvktOunTsWPKPfzkz0Tdu8G1qyJ33fePBlhqFtXHvyEvdUV7LVORFldNqiHM5rnz+WI7ytXgO+/l/W+MiX6d98BkyfLJVhOnABcXePTjR0rZzRduRLIly/lrz9jxgxMnjzZ8A62tnL6mBkzZCB8yhTZSK3RyEI0agRcvSrfwNWrsuHn6lXg1q34EQ8A8OWXwKVL8Z3aKlaUJyrab8ocOBUrEWVXrMPJGHPWiba2QM2aus/FxsrO58qo8mvX5Mwz9+8Dq1bJZU2UJdAA2XGtUiU5fR2vv4myvRs3bsBbK/ic7qPFAaB9e9nJNjYW8PeXv1mTJslrllWrgE6d0uZ1M1D9zcB4RpOZL2i5vhkRken0VfxZ7GI+LaZhVSjXoNocHGQVOmZM4v2vXJH3oaHyPO/BA93tY8bIdvBRo4y/rqHRZi5Kj3JjoqLkLS1Oej09Zc8AZWHW8HA57Zu/P2BtHb/f/PnxawPZ2AAxMUCXLnIEnDKnLZC5z0eIiEyRDerh1FBiuO/eGd4nLEzeu7mZlmefPrJT2syZwNdfxz9fowawaxdQrZq8lJw1SwbJATmAYP58OXCrd+9kvw0d3377LUZpVfRPnz5NNGIDgP46sGpV3TVhhJAjLa5eBZ49kw3nihMnZI+/48d18y1SBKhcGdi6Vc4Go+STkmtmTsVKRNkZ63CCBTun29nJqeh69pR/BwXJjmpKI0WzZvH7vn4t1ye3sZFT1925A4wfD7x4odvbj9ffRNmGq6sr3Ey9gEpr1tZyWvMBA2Qsr1w5oF8/OZgmb165j3bn3nfv9K97ZeqFYQaqvxkYz4gy6wUt1zcjIiItaTENa9688jqyXTt5XWlvD9y+Dfz6q5z5dOxY2eFx3DjddIGB8n7sWCB/fjmVa926cka0P/6QjfRffSWvTY2NXDc02ixszx64JbWuWJ48aRMU18fJCWjYUPe5uDhg2DA5ovz48fhGhE2b5K1cOdnbXZFZz0eIiCjVihSR90+eGN5H2absa8zTp8DBg/KxvnrW1lYOTLh6VQ5YUKraHTviY9AJq7WgoPi8lW1z58rYsz4J1+8LMXbykVQdqNHIRqTChROnXblSjhi/ejV+hPmzZ3J9Pju7+KA4IGdZe/tWd+3yihXlWqXG6l1OxUpERNmcxTunKzw8ZN370UeJtz1+LKclfvpUBsUBYNo0efPxkY0bAwbI53n9TUSWVKSInCFr92554darl3xe+3rnv//k9UpCybkwzCAYGM9gNI8fy15tme2CluubERGl3pQpMlKc1LBlxS+/yFbhiRPTtFgZib7rzerVZRt0pUoyuD1liry21I5TCyHv4+Lk4GhlgJiHh5yFPCRErlv63XfGA+OGRpvFVagg1yfNyKys5PSuX34pG9JbtpSftaAgObqtXr34faOjZc/2QoWAbduAvXvj11kjIsqqWA+rqlSR94GBclYXfUui+PnJe+2B1Ib891/8Y0MDCZTBB9rLeCq0+20l9P69nPkciA+Wp1pqgszKFOraAgPlm9Aegi+EHEIfGhq//ozC01NeS69dG/9cVJQMrOsbLa5gozoRZVesw7OdDNc5XR9l7bjVq+XUOW3ayL+vXJEnWNqzuz18KM8fFi/OPPEAIspalJFN2rNxuLkBxYvL2Sf9/PQHxpNzYZiQhepvq6R3ofTkWreuXHOkRw852qtbN2DQIDmSSyGEbC1QWvkzAqXHuq9vfCPCmTPyeSIiMo2vr5w/1FQ//xw/pCoDSotpWI358kvZjhwZmbj6UcpSr158UFzbF1/I+wcPjE/rbm9vDzc3N/Xmau71QtODEPJzU6uW/LwtXSp7r//6a/w+J07IE9tt2+TfH38M9O0rh+4Z+4cSEWVmWaweTo0CBeQU5wCwbl3i7SdPynZde3vT+k1pLaOHf//Vv8+ZM/JeOwg/d66stvTdjh6V+xQrFv9cwlHlqaIdZE7ttXeuXECDBokP1qVLwPbtskGoUyegVCnZkS0gIHGUv0gRoEQJeTJz5owcbX7vnpwqR8FrcSLKrliHZztxFSrEL3Vi6JZROq8vWCDPKXbulHV/UBCwf7/uecHWrTIoDsj1f7/6Svb8i4mxQIGJKNuJjJQXeQBQsqTutg4d5L2+C8OwMDktJwB88knyX9dC9TcD4xmMUHqxvXkj1wcNCgKWLJEN1IrAQHlh7ewsL4wbNpTrmowZIxu1lRaFdCt0EuubZaQAPhERpRtzT8OaFGtrWS0CcmltbUWL6t4npP388+epL0uGlrAzm8JGayKhmjWBLVvk1EkuLvJifOVKeTLs6an/ZJiIiLIUZVmSH34ALlyIfz4wML5D2bBhusvMbd8OlC4tl6jTVqhQfKD9yy/lrOLa1qwBNm6Uj3v0MNtbSJ20DjJrNPIEpH17YMIEYPNm4NYt2bjk5yeD5YrXr+UJyr17cv1SAPj+e9lo5eoKDBwYvy+vxYmIiDIOfdffbm6yvs6TJ36/YsVkpzdrazkdzpw5ss0/Tx7g00+zQUMFEZnF/Pnygqx3b93nX72SnXT0LSf19Kls/3v2TDbQNmumu33ECDmI99Ch+A48gOyg+8UXMoZZo0bi2awyME6lnsGE3r0Ld2dn+WH095ctDVFRuj3IlIowIkJeGN+7p5vJ//4nL4QB2dO8UiXZRd/bW/aU074vWVK3+35KcH0zIiLLePMGcHCwdCkMMvc0rKZQ1hJPOJC7WjU5W2lAgP502s8r655nScamX9Xm4gJ07Chv0dFywdY3b+TQwMePgTJl4vf9+285/O/jj+VINyKi7CKD18Op1b49MHy4nK2uVi0Z7HZ2Bg4flm0fdeoAU6fqpgkOBm7flu25CS1bJpetu3lTViO1asm+VjdvAtevy3169pRtv+nJ6upV3ekCtXl6yobq9Jya3NFRnrhoy50bePlSHsRvv5VlCQyUBy4iQnfqnfBw2Z7w5ImckvDzz+V1P6dVJyKKl8XrcMogTL3+BuRIy08+kSdZNWsCb9/KteDevJE9D5csid/3n3/k2nHFi6dl6YnI0i5ciO+RDAD378v7RYuAXbvin9++HciXTz4OCJAXZHnz6uYVHi7zGjFCtvEVKSJ/o548ka8TFQXkzy9nikxYP+bPD6xYIdeeHDxYzjxZpIhsaH3wQP4erVuXPtcbZqq/GRjPaDQaIGdOeatQAfj9dxlcttIa3F+hgvwgP3sWH0B/+jT+VrNm/L7+/nK/Z8/kBzWh4cOBefPk4zdv5IdbO3CuHVD39Ez84c7K65sdOgSMHi2ncmja1NKlISLStXmzXJMyAwcilWlYz52T50fjx+tuT+40rEm5cEHOCA7oVoUA0LkzsHCh7Mf17l38sjmKgwflvYuLbsw3y9HXmS0ptrayt/pHH8m1xr29gfLl47cvWwasWiVnrilVSgbIP/5YngNYcXIiIsqiMkE9bA7z5skA+G+/AadOyb5SxYoBY8cCI0fKJa9NVb68XGb7559ldXLunJyxL0cO2Y+6f3+gS5e0ey+GuJhyEhIVJW+WXKc0d27gzz9l/arU47GxsqO8o2P8fmfPxk/JM3euvHl6yn9knTpA27ZyFAkRUXaVTepwygBScv3t4SFnhP3oI2D3btn57e5d3br+s89k57jSpWW93rYt8OGHurPAEVHmFxKifx0qf3/dqTIjI5POK08eYPZs4PhxeVF286bsYOvhIa8v2raVQW9Da1127ixnu5o+Xc5uffGiDMYPHSpnv/LyStFbTBYz1t8aITi3Vkbg7++PggUL4smTJyigvf6JEEDt2vLxqVPJDy5HRMiKMmHwXPn7iy9kcByQa5wow/v0+fJLeVENyF5r06bJD+Iff8gG808+kV8G7daR/ftlRb5vX+YaNa4c9zNn5A9DSo49UTZg8LeLTDNvXnznJEDOK2ptDRQsaDiNELIHsTL1zciRyVuLJZ3t2CFn33ZxkQOLlZHhgYFy1NjVq3LpLO23sH27HAzl7S1HpSnCw4Hly+VsQAlHhB8/DvTpIw9h3bq6K5Ao6teXz/ftK4PkStv2lSuyinrxAvj6a2DmTNPfX6b6DqTmnMJY2lWrgLVr5WKv0dHxz+fJI0+sf/89eZETIkoXmer3K61kg3qYDFO+A0/37EH+pBpy8uSx/Dqlpl5bh4bKE6PVq+X89La2uvXzvHnxbQAvXgDnz8s6PkeOtC2/Kdg5nShJrL//H+vwbCvTfAfS6vo7PFxeZx8/rrv+eM6ccsRB165AmzapLz8RmVWm+e1Kaxmk/mY3oowutVOSOzoC1avLW1IKFJARh4Sj0P395dRy+fPH7/vokexhohg1St4A2Ttk1Cjgm2/kSPEPPpAXtzVqyEo6M1B69I0cKYc0cDp4IkoLQUGJF9mMjU38nCFNmgATJ5q5UOZlzmlYo6LkCiNffSX7cRUqJK8D79yRnR0BOanKpk36y7J2rQyOr1ghR4jXqCEnSzlzRubdrFnismQpKemtrjB2PtK7t7wFB8u8//wT2LNHnjv8+69uUPzwYbnEi6enWd6SXmxUJ0o7t2/L34Dz5+Xt5k1Zb02dCnz3XfLz27sX2LpVdtB9+lT+KNvZySHJrVrJawpjvxfnz8sFsI8fl79B+fLJhsAJE3TXbDQkG9TDlLS4ChUsH/ROSnKmYnV1BVq3lt+hx49l2jlzZMP6yZNyvVLFnj3AgAHycbly8sSsbl157+OTvp3DhZDf3cuX5X2TJuycTkSGsQ6njC6trr+dnOIbVPbvB/76S9bnb94Aa9bIAJMSGBdCfif0rWtnTrwGJyJTZZD6myPGMwijPUZSO2rcHKKiZPTByUn+/fChHFa3dau8gFbWMYuKkttnzZKRC0COFBs6VD7OmVOuf6LcihWT7y0jrYmS8Hhb+tgTZWDs7ZZKly/LYAAgf3v69wfc3eNn59DHykpOa1O+vPwNzSQ2bZLTsF66FD8Na8+e+qdhXbEC6NcPKFxY97woKgr4/nu5LvmtW3LZnIgIOcCpUiU5q0/fvsYHJwcHyxjKtm2yrdjOTlZjffoAgwbJa8jkyDTfAXOcSyQnj6goOUVAZGT8RXl4uAxwRUbKRndlynVzfo454wuRyVL0+zVihG7vbkVKA+M9e8peS8WLyzXKcueWU4qcPSsvmPPkAY4ckT/UCW3ZIpeBiomRPZ18fGQFoaxxdvJk0tcY2agepsQyTR0OpHwmtqTSLV8uT4yUtWi05csH7NxpWid7c1DKqnROz2yzzhGlk0z125WWWIdnW5niO5De198xMXKfv/6SdacSnD5/XtbjZcvGT7leq1byGz5MKSevwYmMyhS/Xekhg9TfDIxnEEl+MTLalOT6KmchZJTiyRPZGOXtLbcfOSLLrj19m7aZM2WQHZBrpowfrxs8L15cXpSnV6Wa8FhntGNPlIGwUjczKysgb17g2TNLl4RMlGm+A+aqy1KTz507clo35QRYUa6cDJD36KE/+JWS8rFRnShJKfr9WrJEjhqvUkWujTF9upyuOaWB8UuXZL2XN6/u82Fh8gJ582bZwHb6tO72Z8+AEiVkh5tFi+RaaIDsad63rxwtU6OGnLUiOdcQrIezlUxTh6fVVKzaXr2KH1H+zz+yIT06Wl7f58ol95kxQ44IU0aU16pleA3C5GLndCKTZZrfrvTGOjzbyBTfgYxw/Q0Ay5bJ8+TY2PjnPD3lrDJt2si8E65Tl9Iy8hqcyKhM8dtlCRaqvxkYzyCS/GJkhFHj2pJbMSv7L1ggg+b37sXfxoyJnw5u+3a5VnlCTk6yN8ikSUDHjvK5sDA5TUyBAvILZA6GAv4Z6dgTZSCs1Cm7yxTfAaUee/1arjWamnpMCBnczp075XXio0dyBNqff8pR5cpF+k8/yenXADmPvkbzf+yddZgV1RvHv3cTdllYuhtEEUSQEhBQSVHSxAC7fgYmIYKioIhKGlhgoIKE0iGhiDSChITU7oL0whab5/fHl2Fux9zefT/PM8/cO3Pm3DP33jnvOectPRG8u22TRXVBcBuf9F8DBwLTpxtXjDsjKYk5MwCG+zBXwL3yCvuMTp2YG8Oc9HTOD7T0DrIwJzggLGQ44P2iuJHrs7KAHTuYFk3jxhuB1av19xERwDXX6Iryfv2Yz9wIYpwuCG4TNn2XIPiJkH8GQm3+nZpKeaqFXE9N1c+tWqWnWMnLA6I8zLorc3BBcJuQ77uKGJJjPFzwNte4L/Ekv5lGly4sP326c+HYuDHzn5krzg8fpjfI33/zszV+/ZXJa2NjgTp1bL3Mr7tOt253F3v5X0LpuxcEQRAET8nJAZKTufkqHGpODjdPFNcatWox8fyzzwLnznFy/vPP9BrX+PFHJpTv1o3He/RgzHxnWMtwkd2CEN5oC3MREbbKtrlzue/f3/a6EiWAnj3pyT5njjz/QnhjZO5tjTYXHzmSr91ZqC5e3FIpDjAnzm+/0aN87VrO0//6i9u33wJ33qmXXbGCBvFXX+3aiN3ePRppsyAIgiCEAqE2/05MBO6+m1teHuX4L78Av/9OwzaNF16golwLud6ypeuQ6zIHFwQhTBHFeIgR8fffDGNmj3Ll6DUd7MmhPeWxK9wVjvXqMfSKOTk5TAR74ABDNmqcOsVFsuxsYM8ebub88AOt6gCGUfz2W0vFee3alolonS06yMRcEIRgoBQVhxkZloZB1mgedYJgj9hYGqWdOuW7OitUMDYpt6Z0aeDee7mZs2YNvT5/+olbZCTQvr2el7xWLcvysqguCIWL7Gxg6FC+7tyZSjqNtDTOCwDHi43Nm1Mxvm2bd+0QOSwEGyNzb2t8tVDdsCG3J57g+5QUXUkeGWmpAH/kEc7hExOB66/XvcpbtrR8ngExThcEwT+IDBeCRSjPv6OigA4duFmzeDHH2Dt3Mn1K+fIMuX7bbZxPW4dclzm4IAj+IEDyWxTjIUaJW25xXcgbKzFv8cZi3ahwjIlhDsH69S2PP/II8OCDDLNo7mGubQ0a6GX//BOYPNny+ogIPkD16jE/4tmznJDPm8cQruYT9nCfmK9YwfC048Yx5KQgCKHNggXAxInsuzIznZc1mWj1KwjOqF6dW7jw+edceP/5Z267dtF6fdUqGtCdPEmDQQ1ZVBeE8GbrVso9pbiIuGkTcxu3aAF88YVl2cOH9deOJsNaf3fokLH2iBwWQgFt7l23LmXe1q3G6/KHkX3VqvQSN/cUB/jM1K/PZzg1lQvtixfzXHQ0Iz1Mm8b3YpwuCIKvERkuhALhNv8G6FSmhVxfvJhj8unTudWvD+zbZ1le5uCCIPiSAMtvUYyHGOmLFqFkxYrOC/nKSswI3lis+0M4RkbSa6xWLecK35YtmcvcXHGekcGFtcOHgbff1ifkhw8zp3m1alSaX3EFt3r1gCZNmOc8nCbmSgHDhwPbt3N/883h03ZBKIq88grw/vvOreLMcbecIIQTERGU3S1bUkb/+6+uJFfKUil+3300ALvqKj0/moYsqguCS9LS0nDhwoXL72NjYxEb6LnG0aNcdDOnUyfg00+pfDMnLU1/HR9vv74SJbg3uy+3ETkshAqhForVXeLigOXLuVi1Ywc9yjXP8mPHLD3OFizg+kKXLsCXX9Kz/IorKK9lcV0QBE8RGS4IxilThsZr/fsDubmU2/PnczM3XsvL47z78GGgUSPb9XiZgwuC4ClBkN+iGA8xCho3pkI2FAlWfjNf0KYNNw2lgBMndCV5Soqu8F++nGW0RYjVq23r0ybma9cyp5qmPK9e3XX+lUCjGTMMGgR8+KEsKghCKLNkCSM7REczdFX37szNWL48Leb++4991KRJVBx+9RUnIoJQ2KlblznPXnjB0ir07Fng+++BggLK9QoVGO6tVy/uS5aURXVBcEHDhg0t3o8YMQIjR44MbCN69+b4PD+f4+8VK2iM2qgR8PXXwO23B6YdIoeFUCKUQ7G6Q1QUU6E1awY8+yyf8SNH9PNKAUOG8PWyZdwAPm/t23Pr3l0W1wVBcA+R4YLgO6KjgRtv5Pb++zSq0/jjD24A19OrVAF69AB69qSsjouTObggCO4TJPltUkrM40KB5ORkVK9eHUlJSagWqorxpUsp1JYs8U6o+aoeX6GUrjRft477M2eA/fupNN+3j6/37QP27mVetagoln3hBWD8eL2umBjdy7x+fYYvr1Ah4Ld0Get7M38tiwqCDwiLviuc6NMH+OUX4I03gNde47GICKBSJXrYaCQnc4KSlkbjnEqVgtJcQZ6BoJOdzWgu587x/cmT+rmYGC64jxgh8k8Q7KD1X7t370ZVM69sjzzGBw6kp/eoUbrc8hWHD3NCHBHBsbgm6/7+G7jmGr5OTQVKlbK9du5coG9fRpfwRKkocrhIITI8yGjrAm++yVRma9cCGzfytcZ77wGNG7PczJk0RL/uOi6cCUIRRfouB4gMLzLIMxBkzp1jZLdz56gwN4/mVLw4MHUqcO+9MgcXBCuk73JAkOS3eIwL7hHq+c28wV54+HLluF1/vWVZpVhes3q75hp6pe3bxzCvOTnA7t3cACrGNUaMYKg4zbu8fn19X7p0YO5NLPYEIbTZuJH7Rx+1PG5tw1atGjB5Mq3o3n2X0SAEoSiyejWN1pYsATp3Zl60n3+mUmzfPlqvm8u///0PGDrUNjSzIBRhEhISULJkyWA3w5ZatTjxXbiQFuL338/jNWvqZY4epdLMmqQkvQ5PEDksCIHBPBrda6/p8/DsbGDzZuC337jddBPQtCnLDRnCOXdcHOfpmld5q1ZciBcEwTF793IdaMsWbnv2MEqLEcO2ggJ9nWnlStZ14QIN1Zo2pdFc//7O1/q2bAHeeYfP+fnzQOXKwK23Mv2fUecSkeGCEBg2bqQj2ZIlHKv//jvDrf/8Mw1br7rKcg7+xBPA4MFA7drBbrkgCKFIkOS3YY/x337jHETwDSFvMZKdTU/o5GTf1Vm9Or0/gpUvHbD1qHZHSe/omvx8Ls5pHuaHDjEMhHa+Z08OFOxRrhzwzz9A2bJ8//ffnGzUq+c4d6KRdhq5X0FwQsj3XeFGsWL0gDG3uI2O5gLg+fOWZQsKmEO1WjX2Ox4gMtx3yDMQRJzJNKW4SFe5Mo3PlALq1OFEHeACe9++tEytVy/gTReEUMAn/Zc/PcYB4K676CU6bhzw4ov68fr1uSD35ZfAgw/aXvfAA8A33wCPPcY85e4SIDlsFJHfvkVkeBDxNIqcVr5ECSA93fJcdDQ91z75JHTCIq9YQSP5ceNsc68KgpcY6ruefx6YMMH2uBH5feAA5TDAnMTNm3O8ffAgsGkTj996KzB7NiM4WfPTT8A99zA9UosWVJZt3szrK1Zk9Agj4/MQluEiv32LyO8g4moO/vffNFrV1qArVtSjN11zDdMn9e4NXHutrEkLRQ7puxwQJPlt2GO8Y0fgyiu51vDAAxwLCYWYcM9v5gh73uKucOR5HRnJAX3t2vYn9x9+CDzyCB9a8/Dsx44xXJz5QzRiBL3dAD7o5h7mV1zBz45y8fjauzfxGheE0KZkScv8yQAt78+dAzIyLA1lIiLYD6SkePwxIsOFQoEzGW4yMfWJ+ft77wXefpvv16/n9sornKD37Qs884w8DIIQSmRnc3Ec4PjXnD59GGJ5xgxbxXh6um6M2revZ58ZIDlsFJHfQqHA3Fu8Sxf3runSheUB4LPP6J22Zg21TcePM9dp+fJ6+a++4uJ8hw5Au3a6AXogUIper9u3c3/zzbL4LwSfRo1orNG0KdCsGTB6NA3IjGAyMZrDyy8zYlNkpH5uzRrmGl6wgB7hr79uee2xY8CAAZS1n35KgQbQ0WTgQODbb+ltvmGD589NCMtwkd9CocHVHFxLd6S9v/9+4IMP+Mzt2MHtzTeBGjWoIH/vPfsGNIIgFB2CJb+VQUwmbhERShUvrtR99ym1Zo3R2oSkpCQFQCUlJQW7KUWHggKlWrfmVlAQuGutuXBBqT17LI/de69SZcooxWm15Va8uFL5+XrZ0aOVeu45paZMUWrZMqUOH1YqL89x+3zZ9kCzfLlSTZpwL4QE0nf5mGuvVSoyUqmsLP3Y9ddT2C5dall23z4K4pIlPf4YkeG+Q56BIGFElmnXXHedUh99pFTnznzeAKWio5VKTdXL/vefpawVhEKIT/qvAQP4DI0a5bjMpElKNWig1P33Wx4/cYLP4vnzttckJyt1xx2su1YtS7molFIpKUrFxfH81Kn68bw8fg6gVIsWno91AySHjSLy27eIDA8SS5bwGV2yxPvrCgqU2r9fqR9+sCzbqZPlHLpRI6WeeorlUlK8vwd32jlokLH7FAQXBEx+G2XUKNZdt67tuZdf5rlOnWzPpaUpVaqU8ecmhGW4yG/fIvI7SHgzB2/eXKlp05Tq04cPAaDUVVdZlv3zT6XS033fbkEIEaTvckCQ5HeEUYX6/v10sqlQgc6uM2YwrUTDhsD48cDZs94r7QXBr2hWbiNHem6Jqnler1/PerwhIYGmo+Z8+y1w5gxw+jTw558MUfnaa8CddwK33UbrGI0ffmBIrKefpiV9rVrMsbZ+PT3yze9NCzvnq7YHEmvLe2NZIAQhtLnmGv63t23Tj3XuzGNDhwL//cdjp04x94rJxNB1HiIyXAh7jMhwTXZv2cKw6suWASdP6jK2VCm97G230Yr9mWeAVatsrVcFoaiydSu9NrVt4UIe//RTy+PHj+vXnD7N3KZHj1rWlZkJPPUUvTxbtWLY9DvvZO7gOnWAWbOAKlWAefMYXs2cKlWAadPopfbYY/zMu++mZ/k33zBs44wZno/xAySHjSLyWwh7jHiLa2he4yNH6nNBk4khl++6y7LsE08Ajz/OPKcAsHMn8NFH7CcaNLCU6+fO+W5uaX5/779v215BKAo0bcp9UpLtOS0yYv/+tudKlGAKQgCYM8fzzw1hGS7yWygUeDMH37wZqFSJz/bp08xHPmqUXi4rixFWypVjP/Dll76NWisIQugSLPntrWY9N1ep2bOV6tqVin2xgDOGWIwEGF94TYeK5/W0aUq9+KJSPXsqdeWVSkVF6Zbx1tZ3zZoplZhID5py5ZSqXp1W83/9pVRGRnDa7y5ieR+SSN/lY2bMoCB95RX92IkTSpUuTeEaHa1UlSoUuBER3BYvNvxxIsO9R56BIODviC/nzimVkGDpaVa2rFIPPaTUggVKXbzo9S0IQihgqP9atcp+RCPr7dAh/ZoRI3isQwfLujIylHr/faV69aJXWUICx7HlyinVvr1S771n35vcnM2blerbV6ny5ZWKiVGqZk2lnn6aUR+MEGA5bBSR375BZHgQMOot7s31J07wgXnuOaWaNlWqe3fL8/XrK1WtmlL9+yv1ySdK7d5tfH5v3T5v71cQ7BDyHuMffsi6a9a0PH7hgj5O2LHD/rUTJuhRXzwlDGS4yG/fIPI7CPh7Dr5rl1K1a1vOJyIilLrhBs4XDh/2/h7cRaKVCn5C+i4HBEl+e60YN+fIEaVee41zCvMwMVddxXHRmTO+/LTChTwYAcZXE9RQnOguXMg2vfWWUvPn68cLChhmwtECZoMGlvXMmKHUokVKHTjAsJTBxHoQFQoGCYJSSvoun5OZSWOXn3+2PL5uHRcWNOFqMilVogQX73yEyHBjyDMQBAKxqJ6VRSX4Qw9RKW4uL/v3N/a5RpBJueBHpP+yQxDlsFFEfhtHnoEAEyrG6eZz29OnLQ3Lta18eaX69VPqu++8a5vMXQU/oPVdu3fvVufPn7+8XfTEeNNfivGMDF259cILlud27NCfMfMURubMmcPz5cp5/tlhJsNFfhtH5HcQCMQcvKCA/cSbb9Kxy1wuv/OOXi43138yVZPbgMhuwedI3+WAIMlvk1K+j+lUUMCoep9/DixaBOTn08M9Nhbo149Rrdq29fWnhjfJycmoXr06kpKSUK1atWA3p3CjFNCmDcMv/Pij5yEWreu66y6GgFy3zru6fIF2b4D99mRlAf/+C+zbB/zzD2M2ZWUBMTF8KH/5Ra+nTBkgNZXvY2IYou6KKxh6rmVLoG/fQN0VsHQp0K0bsGQJ0LWr7XshaEjfFUDy85laISmJIZ/btQNKlvT5x4gM9wx5BgKMKznnjzry8oDff2fYtzlzGBr17rt5bu9e4OWX+XDcdhtlp6/Q2rl+PUOxhsI4QyhUSP/lIQGSw0YR+e058gwEGF/N4Xw9F8zIoKz97Tdu69cz1jHAcOyffMLXubmcP99wA3DddUB0tHvtkrmr4GO0vsuaESNGYOTIke5VMnAg0wmNGsWUQr5Cq7dKFWDHDqBsWf3cunW6IMrNBaKibK9fvpxpE2JigOxs37UrhGW4yG/PEfkdYIIxBweYhunnn5lW6aOPuB4NAN99BwwZAvTqBfTuDbRvbyuTjaLJ7EGDgA8/FNkt+BTpuwzgR/ntF8W4xpIlwFtvse3mn2IycX1v/HigRQt/fXp4IQ9GAMnOppI3Odl3dVavzqRBsbG+q9MInk66zct36KDnb7x4Ebj3XirQ9++3nZB0784Ru0aXLswVoynOr7gCqF8fiIvz/p7sDZ58MSgTfIL0XYUXkeHuIc9AgAn2onpBATdtIW/0aGDYML6OjGSywL59OUGvXNl4+8zbKJNywU9I/1U4EfntPvIMBJBwMk7Pzga2bKGSvFUrynaACvPrr+fruDi+bt+eW8uWzI0K2LZJ5q6Cj9H6rt27d6Nq1aqXj8fGxiLW3TUpfyjGR40CXn+d60orVthqc4OpGA8DRH67j8jvABPsObg1/fsD33+vv09MBG69lXPwrl2BEiWM1Wstr0V2Cz5G+q7Qws4oxDuOHwe++AL48kvgyBFdmLdrB9xxB7BsGbB4MQV9u3bsEzt2dF3v3r28dssWbnv20GDA2zHcihXABx8AGzfSULhmTVrkDRnivB89cIADlhUrOLcrXx7o1IljwDp1jLdHCACxsRRqp075rs4KFYKvFFcKGDmSI+YuXdy7pksXlh85kt+JRrFiwOzZfJ2fT6ucffv4IO7bB1x9tV72zBlOXuxRvTpwzz3Au+/qxw4f5vHISPfauGwZFyGWLNEHIiYT29ytG8+LokAoquzaBYwYAfz0k0+q85cMFwSfoMm5unWBcuWArVuN11WuHOsZOZKy0N2JbkQEN41+/biwN2cOvWJWrOD29NNcMP/2W6B2bc/bZy7T33+fD52nbRUEwf/4WA4bReS3EPLk5NAwPTkZaN7cd3Xm5Ph+Hh4by8VwbUFcIyqKi+6//8458K+/cgM4t83Pt5yzasjcVfATCQkJKBkiXs/44AMuiMbGAnPn2ndxTkjQX2dk0PPLmvR07gNxXyEgw0V+CyFPKMzBrfniCyrH581j5NNTpzjv/vZboHhx4NgxKss9xXr9WWS3IIQmPpLfPvEYV4rOo599pod9UYrjmPvvZ9gXcz3awYPAk09Sl9a2LecVrnj+eWDCBNvj3ijGP/wQeOEF9nU33ABUrMi2/PcfnV7XrmWfbc0ff7D/zszkfTVqBOzcyd8kPp7roa1be9YWsRgRvMao5Z23FnuZmXzwzRXne/cC587x/NNPA5Mn8/WFC5z8aKHZNe9ybX/VVZZhaJ1Z14e75f2KFcBLLwHjxtGqJkyRvitI7NvHQfrMmXwW8vMNVxUIGV6YkWcggIR6xJcDB7gQOGcOJ9QlSnCSrkVjWbWKhnQNG7qWWZJCRAgA0n95gQ/lsFFEfnuPPAMBJinJ98bpwfjdCgroqaGFXl+9motIV18N/P03ZfxPP9E4vH17RmZr1w7o0YPXh+PcVQgpfNJ3+dJjfNIk4Nlnuc4zZ47+X7dGWw8CaFDauLFtmYkTgeeeowHNpk3etcsRQZbhIr+9R+R3AAn1OXh+Pufe8+ZxLl6uHN9rvPQSI5z26sXIpo6QaKVCAJC+y0t8LL+9UownJ+uWbcnJumVbs2YU5P37O46kfOGC7mR7/rzrz/r8c+ramjZl/aNHA998Y3wMt20b00JFRADz5zMyNEAdX8+eNPzt18/W8CAzk/3osWP0Kh89Wj83dCgwZgz79717aaTkLvJgCF7hjbD2l6A/fZodVmIilQAALUiaN3ccEss8h1tmJpXq06Yxl8zAgbYPVbgqCgpR3ljpu3xEfj6VZrt28XWdOsAtt3BxwZyjR2mJP2OGPoMuXx44ccLjjwykDC/MyDMQYMJlUT0lhYvj3brpx666CvjnHxqC9e3LrXlz2/5fJuVCgJD+y4wgyGGjiPz2HfIMCD5hyRIuKM2fz1CuAOexH32klzGZgFq1gEOHuIA1eDC9KgTBACGlGJ8yBfjf/ygvZ8/WnwFH1K9PY9IvvwQefND2/AMPcLH3sceATz91rw1hIsNFfvsOkd8BJlzm4EoBqalA6dJ8n5rKZzwvj+8bNmTkl969befhjtaXw3XdWQhJpO+yItjyWxmkRw+loqKUiohQymRSKj5eqYceUmrjRvfrqFmT1xthwAClAKVGjTJ2/R138PpHHrE9d/gw2wUotWeP5bkpU3j8iiuUys+3PJefz+OAUp984ll7kpKSFACVlJTk2YWCoJRSS5bwj7dkSXCu94S8PKUOHeJnTZyo1NNPK9W5MzuE8eP1clu3sk3mW40aSnXqpNSTTyq1fLlSBQVKtW7NraDA/233Fdr3PWhQ4L53PyF9lw/Ytk2pevUoeMy3KlWU+v13likoUOqNN5QqXlwXvNWq8ZnJzPT4I4MtwwsT8gwIbpGezgcvJsZSrlWvrtSzzyq1bp1e1pFMDqSsFooE0n9dIghy2Cgiv32LPAOC1ziaj6akKPXdd0o99phSDRrYzmuPHtXL/vOPUv/9F/i2C2GLT/oubxdVlVLq449ZR0yMUvPnu3fNyy/zmk6dbM+lpSmVmOjZeDdMZLjIb98i8ltwiwsXqMjp3JkPoLkcrlpVqcmTWc7Z2nK4rjsLIYn0XWaEgPw2rBg3mbg1bKjUhAlKpaZ6XseLLyo1cKCxz/dmDJedrVRcHK9fudJ+mRtu4PnRoy2Pd+rE46+/bv+64cN5vksXz9okD4ZgGF8I6VAR9OafPXUqH6YGDfTJkfk2dizLaYqC8uWVuvlmpR5/XKlx45SaN0+pXbuUysoKzr04wvq7DoXv3Quk7/KS06eVqlBBF/DWW2IiF8p699bL1Kun1GefKZWTY/hjgy3DCxPyDAgecf68Ut9/TwvN+Hhdpj30EM9rcqFVK5mUC35H+i8VNDlsFJHfvkWeAcFr3DVaO35cqR9/VOrWW23L33KLPu997DEq1JOT/dtuIawJmGJ80iT+L++/3/bc1KkUSJ4oxZWi0Yi2IDt1qn48L4+fAyjVooV7Y90wkuEiv32LyG/BY86do3y94w6lSpRgXzNlCs9psnzoUCrTrREDdcFHSN91iRCR31FGPc3vuouhXjp0MO6tPm6c8Wu9Yd8+RmkGGDnDHs2bM2/Ltm2Wx7X3zq4zLycIfmfZMobkXrLEeGhVk4k5Grp1Y33BCg+jtV8pxpfSwowDemj2ffsYekvrfLp0YVjaffuYA+HXX23rnDiR4b0Ahv9Zt44hvOrU0XO/Bgrr3ysUvncheHz0Ef+TsbHAsGH8LygFLF7MXB0XLjCMzLZtQMWKzNfxwAPMA+IF4SzDBSGsKVkSuPtubllZTBY4Zw5wzz08r8mIuDjgvvsYbr1bN4ZbFZkhCL4nSHLYKCK/BSGEUIpyuXVrzkmdUakScOedwB13MDXKyJG8xmQC0tO537uX29SpvKZuXYZonzTJ33finBUrmKN13DigU6fgtkUwztatwFNP6e///Zf7Tz8FFizQj8+dC1SuzNenT/M/WamSZV1//cU0eEpxTeWnn2zzUGpMm2b5vkoVHrvnHoZL/+ILphnYtInJtCtWZKhUd9a2wkiGi/wWhCCTmMh8Bf37AxcvAitXMseuJstr12a/MW4ccPPNDLfeqxf7ji5dKOvNZbcgCMYJEfltWDH+/fe+bEZgOXSI+8REICHBfpnq1S3LAkBaGnDmDF/XqOH8ulOngIwMx2mjsrOzkW2WZzktLc29xguCOZoAr1sXKFeOkx2jlCvHekJB0NtT9pcvz61tW8uyJhM7yH79gBdfpKL7wAFu+/ezM9UmdgCV4r1769dWq0Yleb163N92G9CggX/uy97iSVEcYO3dy994yxZue/YwR4jR/GZJScCiRXp9O3cCOTnAww8Dn3/u+votW4B33gF++40JuypXZm604cOZ+8gRJ06wzQsXAseOUai0bw8MGcJEYe6g/cffeQd47jn9eIsWVKC98AIXHq6+mgP38uXdq9cF4SzDBaHQULw40LMnN0CXEdWqMfHgjBncihfnRKFfP6BHj6InMwTBnwRJDhtF5LcghBBGDNTtGbmtWQOcPUvPjDVruP31FxWXu3ZZXj9kCOesHTpQIenvcYBSnBNt3879zTfL2CNcuXAB2LDB9nhyMjcNs3VKh6Sm6gmy//mHmyOsFeMADUTq1OHit+aRVLky8PTT/J9VrOi6DUBYyXCR34IQQhQrRqUbwBzi69cDgwbRSGj/firnFi+mNUubNlxDfukl4PbbxUBdEHxBiMhvk1LaaCa8GDgQmD7dmB5lxgzg3nuBqlUtx3/mfPYZjRevuII6HIB6j6pV+Xr/furRrNm/n9do5c31ceaMHDkSb7zxhs3xpKQkVKtWzbMbEoou2dn8Izr6IxuhenX+kWNjfVenJyjFgQdAJbY7E29H1yhFK+e4ON1KZcECLkZoSnNrfvyR1vwAO99RoywV5/Xq0YAgLs7ze1u6lIsgS5ZYDqQcHQ8DkpOTUb16dc/6ruefByZMsD1uVDE+fjwHsda4oxj/6Sdaq+flUQDXrg1s3qxbq69da7+z37cPuOEG4ORJTuqbN6cl1aZNQFQUMHMm0KeP67aXKwecO8fFBWtLrQsXqGw3mfi/7d7ddX1CwDH0DAiCPTRZsGgRn/05c4DZsy2tNGNi2Oc99VRYygwhtJD+CyKHizjyDAiGMTJn9eTa8+c5D4mJATp35rHTpy0XBqtWpYJc2664wvdKa21sMmgQ8OGHMvYIEaTvuoTI8CKLPAOCT7CWxwANfebO5bZ5M49FRdExpkcPvp8/HyhbVgzFBI+RvusSISK/DXuMr1/PNbnrrwemTHFe9pFH6Mg6darjEORFjSFDhuCFF164/D4lJQUNGzYMYouEsCQ2lsL71Cnf1VmhQvCU4oDvLO+149ZWRbfeyk1Tmmue5dq+cWO97PbtwOrV3KypWpXWOTffzPf//cffwZHS3FmovaLmNd6oEa0tmzalZ/Xo0cA33xivr3Zt4JlnWFezZlRKv/226+uOHQMGDKBS/NNPaQ0F0Ht94EDg228ZZmnDBsvfRCmGQT55Erj/fuCrr4DISJ6bOpVh5R54gP8n67Bz1pw/7zh8ScmSPHf+PIWtDxEZLgghhrmM6NaNfc711wNjx9JSdvZsbmfOAI8+Cnz9Ncv/+y/L9u7t2BpTEATHBEkOG0XktyCECN6kM3MnNUqpUvoCvEZ+Pj3G16yhMW5Kih5dBmDqMC3suub/4s280nxs8v77wJ9/Fp35qhAehJEMF/ktCCGIPVl+1VXchg5ldMqff+a+TBlddt9wA8Ox9+5Nh5i2bfU1QUEQXBMi8tuwYnzGDOqMXnnFddnWrZkueMaM0BDq2neekeG4THo69yVL2l7n7FrtOutrrYmNjUWsmfLxgj3PVUFwh+rV9Rj+4Y4nedqs8VS5rCnNy5d33NH27EkrJvPQ7Pv306IpJYULFhozZ+rhP6pWtfQwr18fKChwvHgSxnljI3//3fOLHnnE8r23OUJ69eKmMWeOe9eNHw9kZjJXnqYUBzig/fhjWoFu2mT7myxezHBviYnMi2I+AH7sMf4Xfv2VXvFjxjhvQ36+c0MU7Vxionv35CbhLMMFoVDiaIHdZKIRUdOmwFtv0SAnKkqXGfv2Mfzq00/T2r1fP+Ylr1kzaLciCGFFkOSwUUR+C0II4M2cVcOIYXTFijQoBjiH+fNPPfT6hg3MlaqxbRvnL+3b6x7ljRt7Nu+yHpuE6XxVKMSEkQwX+S0IIYY7srx6dRqdaXTpwkiTW7ZwjXf8eG7ly3P9uE8fOk8VKxaAGxCEMCZE5LdhbcSaNdy7Mw/QosmuWmX003xLrVrcp6Yyb7g9kpIsywJUjJcpw9dHjzq/rlw5x/nFBUFwgDb5HjnSuOX9+vWsxxfUrUuP4DfeAL77Dti4kaE+Tp/m51x9tV42O1vvsFNS2El+/jkweDAVFW+8oQ+45s2jcvidd+gBuH07LQy1xZFwyXChFGLHjQt2K4wzdy73/fvbnitRQs/7a61o167r2ZPlrNHqc1dBHwTCWYYLQqHDkwX2ChW479IFaNmSfVDLlqzjjz+Yi6lWLa6iTZ3q75YLghBgRH4LQgjgzZxVw9u5a1wcF9/ffJMdQ2oqcNdd+vnffuOcdc4cGm9fey0XqXr1Aj74wHUqNntjE3NlfrjMVwUhRBD5LQghhhFZbjIxBWRBAfD664wUWbo0o4d+8QWjkz74oF+bLQiC7zDsMZ6cTGdJTVHsjLJlWTYlxein+ZYGDTiPyMxkuogbb7Qto6WRaNbM8nizZsCKFTx/223uXycIgguCZXlvhLJluZnz8svczpyx9DA/cIBexzt36tb2q1dz0GRNmTL0/Js+naG8ASriY2JC09Jm2TJEbd0a7FYYIy2Nvw3g2Ay7eXOGeN+2zfK49t7ZdQB//4wM179dTg7w++/2F5hycrh3dF6jfXvnn2FFOMtwQSh0GE0h8uab9NyaOpWGWnPmcPv9d1qx796tl8/LA/bsYSoLCX8qCJYEQQ4bReS3IAQZbc5aty4Vzd7MhcqVYz2+mLtae6c99RS92jSP8j/+4Lzyl1+4NW0KaLkt9+2jYr1ZM0alAeyPTcRrXAhFwkSGi/wWhBDCF9FKly1jatO8PPYxc+fSCco8Dcq+fUz72KcPDdMk9Zkg6ISA/DasGM/Koq7GXZRy7J0daGJi2E/NmsXQNNaK8SNH2LcBuqWeRp8+VIz/8AMwYoRlJKqCAuDHH/m6b1//tV8QCiXe5GnTCIXJuqY0b9WK75VieFvzAVfv3rQqNM9tfvYsNwCYPJm5r00mhs794AOgShXb8Oz16gENGwLR0YG/z0sDybxmzbxbEAoWhw/rr2vUsF9GS1Fw6JDlce29q+uU4ueYRxawx7lzQMeOzss4O28ycTDuAeEswwWhUOGrFCLr1gHPPsvtxAnmQtPkEMBF8U6dKDv69mUkk+bNRUkuCEBQ5LBRRH4LQpDJyaGGKznZdzGOc3K4OQsp6SkxMYxI1rYt86Tm5nLOtmYNsHYtxw8aH33EFFAlSrD8DTcA33/PcYT12CRQhuiC4C5hIsNFfgtCCOHN+rO9deebbuI2cSJDRGvMm8cyy5bRYK11ayqWevfmvNzfrFgBvPQSMG4c1wIEIZQIAfltWDFeoQLDhh87Rn2NM1JSgAsXmHY3kEyezK1lS+Drry3PDR4M/PQT8NVXXBvs1o3HMzOBhx9mP9avH3DllZbXDRwIvP02jX6GD+drjeHDebxaNUbTEATBTULV8t4X2Btwdexo27mfPUsl+Zw5wLvv6gOs48d5/tgxbr/9Znnd8eNApUp8PWsW8O+/uuK8bl37ob59eF/Z33wD3H8/0tLScOHChcunY2NjEevLxR1fYz7LdOTRrX13Zvdlca2r6+xda48ghCIMBxkuCEUCX0/KAeYgfewxy7L793PBff9+yph336VxT9++3Nq0ASIjfXJLdpFJuRDKhFFIYJHfghBkYmNpjHbqlO/qrFDBt0pxe0RHU9HdqpVtkuOoKBptnzsHLF3KDaAWr1MnLuwnJPBYKBiiC4I5YSLDgyW/Z80Cpkxh9r6cHC4V3XsvMGiQcf+Kn39mAMSNG7mMlZjIert1Y3RpV2zfzoAWublcstIC+QlCQPBntFKTSY+8AgC3304vyrlz+cD8+Se3V16hA83s2Qxr7A+UoqJq+3bub745+OvjgmBOCMhvw4rx1q0p1KdMsVQO22PKFO7NHVc8ZetWGtdo/Psv959+CixYoB+fO1ePTHH6NLB3r64zMqdZM+D995mK8ZZbgA4dOFD5/XfqmRo0AD75xPa6uDhg5kz2e6NHMwpVo0aMkrxzJ/Uks2YBxYsbv1dBKHKEi+W9p3gy4CpThlY8Wsg7bYA1YwYtfMxDs2v748epANGYMYMLF+ZUrqwryidNYicG0PrHqBLE7L7yO3QAADRs2NCiyIgRIzBy5Ehj9RclgpQ4LNAyXBAEOwQyhcgTT3AVbNEiTsAXLQKOHgXGj+e2dSvDqvoDmZQLoUyYJfAU+S0IIUD16nqEqMLAuHHA2LHA338z5debb1Irl5NDzw9zo99XXqE264orgGHDQsMQXSi6hJEMD4b8fv55BoOIiqIza4kSwMqVwKuvAvPn07bFk7XrnBzgvvv0Ne/rr+dy1H//Abt20VnWlWI8J4eOZAEKtCMItgQyWmmdOvTMHDyYFi8//0zF1erVjERpHoVy0SKu17ZrZ6lcN4p2n4MGAR9+KMZsQmgRIvLb8JP28MNUEI8dC9SsaeuYovHppyxjMvEao1y4AGzYYHtc06VpZGe7X+egQUDjxlSQb9zIVLA1agBDhnDTjGKtaduWa3ujRtEBZvZsoHx5CvfXX6fFmyAIHhCulveuMJo31nqApSnNW7Z0fm23bpztaIrzM2eoPD9+nPlmP/9cL3v33cw1Zx2aXds7y4tt5752796NqmYmzSHtLQ5YdvAZGUziZU16OvclS9pee/Ysr7OHdp29a625ZFgQaAItwwVBsEOgU4gkJAB33cUtK4vlZ8+mZee11+rlBg0Czp9n6KROnbyXpTIpF0KZIMlho4j8FgTBL0REAE2aUMN19iyweDEXx44d08coSgFffsk5pkbVqlSOayHYrUMuCoI/CSMZHmj5PW+eniFhzRo6hwF0ILvpJmZUGD6cdjHu8uijVIr37g189hmDNWoUFHBd3RVvvgns2AH873/0/xCEgBLMaKVVq9Lj86mnGKFl+3ZLy5RXXqGFSdmyQM+efNA6dzbmeWlugP/++/RSD5WoqoIAhIz8Nill3G/9zjsZjtxkotf0rbdSwAPM0z1/Pp9ppbi2NmuWr5pd+EhOTkb16tWRlJSEatWqBbs5giB4i5ZbHKDS35PBhzfXmnPunO5hnppqGXajSRPOSOxRrBiVvhERfP/zzzTprVePA7/OnS+3LTklxfu+a+BAYPp0Whu99pqxOswZORJ44w3OJM2NAcy5cEFXhu/YQSspayZOBJ57jlEMNm3Sj193HQfQEycCzzxje92OHfx+TSZ+jr/C2XuJyHDfIPJbMITWz586Bfz4o3cTVKWo7C5f3pjMUEq/JjeXhmWpqXyfkMDOoV8/oHt3PeqIJ3WbyzNfyDbBZ0j/FZ6I/PYd8gwIghmu5qB5eRyz/PEHQy3u3Gl5/oYbLNN+bdnCTipUDKYLUVoX6bvCk0DK75YtuYTx1lsM7mDO2rV8XGNjgRMn7PsIWPPrr3xsGjXiUoiRMOybNtHLvG9fLk3deKPxUOryDAiGyM7muqa5h6W3VK+upy3zpl1PPMGwxGfP6sfj42kAf++9zE3uLkuX8rolS2iQbv1eCBrSd4UWXsVmmD6dAn3WLEZdsh4Xayr3u+9m/hFBEIQigz/yxnpK6dIMzd6ihe251attQ7Nr+4oVdaU4QCXztm2W1zdqBDz6KGJcJcgKVUqW5ID4wAFg82b7ivHNm7nXzKs1mjXjbFA77+i6+vVDVikOiAwXhKASSilEzGVURAQwZw49yefOpafY999zK14cePpp4L333K/bWhZKXlJB8BqR34Ig+AVX89eoKC7O33sv38+ezfypd99NT/ObbtLLnjvHOWh0NPdt2zI8bJs29IYLNJLWRQgBAiW/U1J0u/7+/W3Pt2tHXV5SEqM333OP6zonTeL++eeNKcUvXgQGDOAS1eTJwO7dntchCF4TqtFKY2OBr76iAdrvvzPkw9y5fEhnz+a6oqYYV4oyV8sjbI29dG3upl8ThCKGV4rx4sVpMPr444yotG4dn02TiXm927Shw17Hjj5qrSAIQjgQyLyxRild2nF49sxMy/ctWwIxMcwxd+4cj+3cCezciehwzh3Rpw8VPDNmAA8+aHkuPZ0m2wBNmq2v+/xzWnNmZNiGnZ8xw/51IYbIcEEIIqE6KY+MpPvGjTcyKsaGDZyMz54NHD5sGcotM5OdSM+e9he5ZVIuCH5B5LcgCD7HyPy1b1+WP3zY1sP80CGOS06coIf5H38wPjTAcOuvvGI7//InktZFCAECJb81n4YyZYDate2Xad6cOrdt21wrxvPz6TEOAO3bs80//ADs3cupR9Om9HB35hMwfDiwZw+XSipUEMW4EESqV+cWikRF6XPx8ePpkDN3Lo25NLZu5QPcqhXXJnv3Bho00M/bM3ITA3VBsItXinGNm26yNA4VBEEo0gQ6b6yvsQ6V+8kn3GvhdyZMYD6d/fuRm5fH+Fz+ZvJkbi1bAl9/7Zs6n38emDKFYfU++4xJswDO/J56iqGEW7SwXRzq3p2zv23bWO7LL6lMAoCpUzlrLFGCYdjDAJHhghAkQnlSDtB7/Prrub33HvDXXwzXrrF0KfDQQ7oyvW9fTs4rVeJ5mZQLgl8R+S0Igs8wMn91JtObNQOOHwf+/ZdK8bVrud+zB/jnH6Zu0di1i1qzdu3oWd60KY2yfYXkWhVCDH/L70OHuK9Rw3EZbQqilXXGwYP0GwDYTTz1lP5e4+WXqSy3d1/r1gEffAD06uWed7ogCKB8uu46buZs3Mj9hg3cBg8GrrqK8/BevRwbuYmBuiDY4BPFuCAIgnAJbeJdty6Vx1u3Gq+rXDnWEwoDF/MFhWeeudyWnORkzxXjW7da5jv/91/uP/0UWLBAPz53rh4e6PRpmiRrChdzjh+3zLej5Qv65Re2V+OjjyzDolepAkybxtnZY48xXlmtWow7dvAgQ8rPmGH7vZtMDCt8ww1U0q9dSwX6oUMcpEZF8bi9tgqCIIQjJhMXqs2JiACaNGFY0hUruD39NBe1+/RhPymTckEQBEEIbbyJduZMpptMTF1Vrx5jKAPAmTPUkpkv9K9ezXnf3Ll8X7w4jaG18Ovt2gEJCcbvT9K6CEWMtDTurQPbmaN5d1+44Lq+M2f01w8/TM/2ceMY/OHff4GhQxmSvVcvLvXUr6+Xz8wEBg5kHvOPP/b4Vi6TnZ2N7Ozsy+/TtJsUhKLGk0/yYfv5Z4ZcX7mSRmd79gCjR7OMPSM3kX+CYIMoxgVBEHxJKOWN9SW+8ILXuHCBlo3WaN+bhtnExynZ2fbrO3XKMkyxvVnfHXcAdepwAPn77/QCr1yZyp3hw6kct0eDBsCOHTQKWLCACzmlStFjctgw27zkgiAIhY1evbgdOKDnJd+4kcZCa9eyjCYzLl4EihXjMZmUC4IgCELo4M08z1OZXrYscNttlsduvhl4913dq/zsWWDNGm5a+zp35uukJEb3qlnTvbZKWhdB8Bot9zkAVK3KoFHa0lSTJvRHuPZaZtt75x3L/OiDBwP79zO/uqOUyO4wZswYvPHGG8YrEITCRJUqVJA/+SQjXS5axPn4/Pk0Ztfk3YgRdOC57TYeE/knCBaYlDIXccbIyWF0xeRkplt1VuMDD3j7aYWT5ORkVK9eHUlJSahWrVqwmyMIgjckJfk+b2ww+wWlaBYM2OSPk74r/BEZ7h3yDAiCGUlJnJS//TYjnmgyo29fKtB79WJO8mbN6AEG2OYlFQKG9F/hjchv75FnQCjyOJnnBbQOjYICRgnTwq//+SewebPuMf7SSwyHXqWKHnq9XTvgmmsYtcsaLRXYkiWWSntHx8ME6bvCG3/L70mTgGefpbJayzduzXPPARMnArffDsya5by+nTuBxo35euRI6tqsmTyZgQVr1ACOHOGx1asZWr17d2DhQsvyq1czE1PdupwiuMLaYzwlJQUNGzaUZ0AQNKzlmlKMiHn0KM9HRQHt2zOKy9SpYSv/wh2R36GFVx7j2dl0jJs6lcLcFSaTTMoFQSgChHreWE/xpbe4EDKIDBcEwedUr864iqdOAd98w44jJwf49VdG7fj7b0baqFyZq3WLF9OyvWfPYLdcEMIGkd+CIPgMX8zzfBkJJiKCuVKvugp45BHb8+fPc3H/2DFg5kxuAGNGt25N47ySJXnMWYh48ZoTgkCg5HetWtwnJTkuo53Tyrqqz2TiI1Wnjv0y2vHjx/Vj8+bxmqNHgY4dLcunpnKfkqKfGz+e0wN7xMbGItYsguIFd2LAC0JRwZG8+/przrUXLgT++Ydh11eu5Lm77gLOnRP5JxRpDCvG8/I43v39dz5/FSoAJ09yHFulCtPBXrzIsiVKMGKSIAiCEGZ4k3NOCFlEhguC4BfsyYyYGIZwW7CAE/MlS7hqpq2c3X8/V8dkUi4ILhH5LQiCz9Bkdt26QLlyTA5slHLlWI+/Fc2ffQZMmMDULeZe5efP063VPBf5XXdR6T9kCLVv5p5ZktZFCDCBlN9Nm3J/5gyH4LVr25bZvJl7dzLAlSjBTHL//MN22kM7ruUuN2fnTsd1X7yoZ03QlOWCIHiIPSM3kwno0IHbuHEMzbBwIefkq1ZRbmryLzcXeOghoFMnhnioUCG49yMIASLC6IVffAH89hsF+ObNwH//8XiFCrQGS0/nc9amDQcAb71FgSwIgiCEEdoAa+RIUVoUIkSGC4LgFxzJjDJl6PIyaxZXzpYsAZ5+mgvpFy7wOoAreG3bAmPGALt2OY8tKQhFEJHfgiD4jJwcxnL+91+geXPguuuMb82bs56UFNbrT+Li6GI6bBgjz5w5A+zYAUybpo89CgrorgpwTFG9Ot1e770X+PhjaurMvcZlvCH4mUDK72rVgBYt+HrGDNvza9fSYzw2FrjlFvfqvOMO7lessH9++XLuW7bUj40fz0fL3rZqFcvUrasfs/YqFwTBDdx1ZqpXjzkUli+n3LzuOl3+rVsHfPstMHAgUKkScP31TI22fbvIR6FQYzjHeMeOtHT76is9tEtEBJ+fY8f0cvn5NDZZs4aGnO5YoxVFJMeAIAghhxv54qTv8iNbtgA//MCZ88mTPFahAhee7rqLe4OIDPcd8gwIwiWM5BgtKOA1JpM+ITePGVmnDsOs33YbcMMNQHS0f9peRJH+ywV+lMNGEfntW+QZEIo8SUlMf+IrKlSw9MwOFosWAT16cAyRlMTF/YIC/Xzr1uwctZysEyYwdHtcXPDa7AHSd7lBiMnwQMvvefOAPn3owb1mjV7PmTPM7f3338CLL9KRVGPuXAZYqFqVWZDMOX0auOIKRl7+5BPg8cf1cz/8APTvz6nAwoXuKds9zTFujTwDgnAJ69ziRq674gp2TgsWANu2WZarVo0GZbfe6tt2F1Gk73KDAMpvw4rxcuUoENPS9LFjRARQvjxw4oRl2Z07gWuuAe6+2761miAPhiAIIYgbAyzpu/zA+fPAww9zZgrYWmhqyqbevYHPPwdKl/b4I0SG+w55BgThEr6YlF97LfDzz8Avv9AlJTtbL1eqFHOH3nSTz5teVJH+ywEBkMNGEfntW+QZEIRCiD1DvbQ0RrT54w9ubdvqnnKtWgGbNgGRkdQetmvH823bUmsZgkjf5YQQleHBkN/PPQdMnEi70ptvBuLjqfBOTeXfe/lyoHhxvfy0acCDDwI1awKHD9vWt3w5bU0uXgSuvhq46ioGitD0aMOHA2++6V7bRDEuCD7AiGG6q2uTk2lctnAhH/qsLMpITRn5xx+0rOnRg9FYAsWKFcBLL9Gap1OnwH2uj5G+ywlBkN+GFeOxsRSqZ8/qx4oV41gyI8O2fKlSQMmSNNYUbJEHQxCEkEIbJJ06Bfz4o8MB1rETJ1D1lluk7/IV2dn83v/6i79BtWo0L69aledTUmjynZTE3+TaazmIjY316GNEhvsOkd+CAP9MyjMyOBn/5Rdar586xbzk2iL1vHnAkSP0Jq9Tx2e3UpSQ/ssOAZLDRhH57VvkGRCEQoinhnqffAI8+aT9c3XrciH+iSd820YvOf7996jSv7/0XdaEsAwPlvyeOROYMoVfSW4u/9L33QcMGgTExFiWdaUYB4B9+4DRo6mjOnmSbWzVikp4Z1GcrRHFuCD4AKOG6e5en5XFHBCdO9OSB2AnMW0aXzdpQk/yHj2YRyEy0vCtOEVbL1i/nhFfPF1vCCGk73JAsOS3Mki1akqVLGl5rEoVpSIilDpxwvJ4QYFSxYopFRtr9NMKP0lJSQqASkpKCnZTBEEQlLp4kR2947RQSgHqPCB9ly956y2lTCalihdX6osvKEDt8dVXLBMRodTbb3v8MSLDfYfIb0FQSi1ZQrmwZIl/rs/LU2rbNstjN9+sy6Orr1ZqyBCl/vxTqfx8Y21wl+XLlWrShPswR/ovOwRIDhtF5LdvkWdAEAoZBQVKtW7NzVH/7eiapk2V+uYbpZ58UqlrrqEsAJSaPFkv+88/St16q1Jjxij1229KZWX55z5ctPdMs2bSd9kjhGW4yG/fIvJbKPIYkXe+qOOjj5Rq04adl/n6cLlySj3wgFLZ2cba4gxtrWDQIO/WHEIA6bscECT5HWFUoV6tGpCezhAsGo0acb9kiWXZ1aup+C9VyuinCYIgCAElNpbWV1u2ON3SFy0KdksLF99/T+u38eOBhx5ybAU5cCDLKAV8953HHyMyXBAEn6EUw5G2bu2Zq4g5Xbrwei2sqTWRkbQKNqdPH7qaREYCu3YBY8YA118PVK4MPPWU/Xq8RSnGidy+nXt/fIYQXAIkh40i8lsQBMEJy5bRo2zkSPe9yUwmlt+2jXGtP/qIcv7cOWDxYqBXL73smjWMYjNkCNC+PTvYNm2Al19mJBvzztlfLFuGqK1b/f854UgIy3CR34Ig+BQj8s4aTf6tX8/63OHJJxlO/cQJ4JtvmPO5VCng9GmuE5uHopg7l2EmvMF8reH9952vGQjhS5Dkt2HFeIsW3K9bpx/r04fteuklYNYsYP9+4KefgAEDeD+SElAQBCGMqF6dedacbAWNGwe7lYWLgweBqCgKTlcMGMCEYYcOefwxIsMFQfAZwZqUP/00sHIlQ6x/9x0n5SVLMq7joUOWbZk1Czh2zFjbzNHuddAgz9oqhA8BksNGCZb8njWL0exKl2Yo2CZNgLFjGZbVUzIyaMfSvDkf2ehoZki49VZmTrDH3r1cA7nlFkbUi4nhtS1asK70dG/uThCEQoE3hnr2DPRKlWKIWfNQpzfdBHz4IdCvHzuunBzgzz+Z87RPH77WSEqiQsCXi/eX7jGvWTPf1VmYCGEZLvNvQRB8hibv6tYFypUDtm41vpUrx3o8VTaXK8e8DD/8wPn4qlXAu+/q57OyeL5BA+CKK4AXXuDcPSfHs3u1XmvwdM1ACA+CJL8N5xhfuZK57u+7D/j6ax7LzQWuuw7YudNyLUopoEQJYONG4MorvW5zoURyDAiCEI5I3+VjKlQA8vOBM2fcK1+2LL0lT5706GNEhvsOeQaEIo2W7+vUKeDHH73L9aUUldvlyxvPG5aTA/z+O7VmN9zAY8nJNPQCuCrZsye3xo29y4VuNKd6CCH9lx0CJIeNEgz5/fzzwIQJXKu46SbWuXIlvd7ateO6VPHi7tV15gydLHfvZj1t2gCJicwvqjlAPvssP8+catWYWq5YMSrUq1Wjo8qffwIXL3I9b+VKoEYNz+5NngFBKET4O9eqNUpxIfePP4C1azkeWLuWnRpAr/J33uG4pk0bdpht29LA3GhOzEttPP7NN6hy//3Sd1kTwjJc5t++ReS3UKTJzgbq1eM811dUr07rHG9zNmscPQo8/DAjrZhb0pYsSWO0Rx5xLWut598mk/1jYYT0XQ4IkvyOMnrhjTdSMR9lVkN0NPDrr5w8z53LSarJxPHf+PEi0AVBEATBKdddxxXmY8eAKlWcl01JYYi/7t09/hiR4YIg+IScHE7Ik5OprfJVnTk5xiblMTHAzTdbHjt5EmjVCtiwAdi0idvw4dSg9ezJSXmTJq7r1qzVlyzRrdW7deNxIwvwQmgSIDlslEDL73nzqKQuUYLrWpqT4unTVJKvXcvHadw49+p7800qxbWvuUwZ/dyiRYxYPHEicM89dN7UaNCA1955J9uicfgwPc137WJkvZUrjd+rIAhhjK/TunTp4nqx3WSiVU7dusADD9iez8igNc+pU8DPP3MDOL5p2ZIdrHkn6Aqze8zv0MH964oSISzDZf4tCILP0FJfnjrluzorVPCdUhzgXHv5cuDCBe4XLOBg/+RJhsZo2VKfQ58/z0H9NddYyl7r+Tcg8/DCSpDkt2GPcVfk5fH5LFmS4dYE54jFiCAI4Yj0XT5m+XIO8O68kzlWnHHPPcDMmRw8WCuCvERkuPvIMyAUeZKSfD8p98ezdPw4sHAhYzWvWMHwbgD72rvv5uuzZ7m3XqguhNbqgPRfdgkROWwUX8vvli1pS/LWW8CwYZbn1q5lYIbYWHpvu5MLtXFjesbNnAnccYft+S5d+BN88AEzFriD1g6A3ZEnf2V5BgShkOCtt7iv69HIyWE4jLVrdc/y06fp6XTqlD52GDyYY5C2bakVrVPHdlxh1rbkq6+WvsseYSzDZf7tGSK/BSEMKSgANm+mkvz++4H69Xn8m29oYFatGtCjB61eb7yRYTYA27l2GM/Dpe9yQJDkt2GP8d9+4/6aa/RIQRYVRwGVKxutXRAEQRCKIJ07A5Mn02z85puB117j4kh0NM/n5TFM8Ntvc2Fl8mRDAwGR4YIg+Izq1fVQ5aFM5cr0Dn/kESAzky46v/zCCZjGJ58Ar7/OfrdnT+C22zhhF2v1okOA5LBRAim/U1KoFAeA/v1tz7drx0c/KYkOIPfc47rOYsXc++xy5dxvZ9Om+mtPFeOCIBQC7OVaNYp5rlV3vMZdERNDL/TWrZlIWimGqj1yRK9bKeDbb9npfvYZj1WsqCvJb7iBnlTmHvEpKd61q7ASwjJc5t+CIBR5IiJodduypeXx//4D4uIYhe7TT7lFRzME+zPP0Ovc3AJX5uGFjyDJb8Me4xEReij30qW9bkeRRyxGBEEIR6Tv8jF16nB/8qTuzRgVpa8Qnz7NAQHAgWP58vbrMZmAf/91+DEiw32HPAOCUIi4/34uTpvToAGQlsbOcvt2dp4aYWytDkj/ZZcAyWGjBFJ+L1hA25AyZRyne+vbl+FfX34ZGDvWdZ2vvw6MGuU8lHq5csA//7jngQ4Af/2lK8cPHQJq1XLvOkCeAUEoFIRDrlVnFBQA8+frHuVbttDTXOO667gQrHmyJyQgOTER1a++Wvoua0JYhsv827eI/BaEQkZWFrB6tR7hLSlJP/fffzQYAximqlw5dqphOA+XvssBQZLfhj3GS5WiUBeBLgiCIAg+4vBh22O5uQwBbE1GBjd7uBgUigwXBEGwwzffUGs3fz4n5KtXA3v38tzZs5yMaYrx/Hy+Fmv1wkWA5LBRAim/Dx3ivkYNx2W0YBFaWVe8+iqwcSMjAtesSYfIxETgwAHqgtq2Bb74wn2lOAC88w73zZq5VopnZ2cjOzv78vu0tDT3P0gQhNAkHHKtOiMiglZBvXrx/cWLDDWrKcqbNtW9xdu1AxITkVBQEJi2hRshLMNl/i0IguCE4sWZM7p7d4ZS794dePBBKkc1pTjAMFbbt/N8x46cCMg8PPwJkvw2rBivVw/YsYPGmYEaLwqCIAhCoearrwLyMSLDBUEQHFCrFkO2PfMMkJrKUG/nznHB2rzDbNoUqFKFE3dt0doXYVeF4BIgOWyUQMpvTWfsLNdpiRLcX7jgXp3x8bQ7GToUeP99Ksg1ypZlKsGqVd1v47RpwI8/UtkwYYLr8mPGjMEbb7zh/gcIghAehEtaF3coVowK8HbtaE20dCmN9pYsoVd8zZooiI5maA3BkhCW4TL/FgRBcAOlgDfeoDHYF19Yzq1zcoCdOxnKyjzK2x13MPT2bbcBV10V+DYL3hMk+W1YMX733bTqnjmTUQcFQRAEQfCSAQMC8jEiwwVBENxgwwaGUl2yxNIK/cAB4O+/uZlr9u69l3mxmjenB5gQfgRIDhsl3OX38eO0MdmxA3jrLeYlr1AB2L2b61lvvAHMm8cUcgkJzuv69Vfg8cf5euxY6pBcMWTIELzwwguX36ekpKBhw4bGb0gQBMGfaPnTtdziJhNw4AAy9u1jqhfBkhCW4eEuvwVBEALCsmXA+vWcf1sbnMfEACkpjBKzYAHDru/eTWveV19ltLdFi/TyOTm8Rgh9giS/Da/YPPcccP31wP/+Z/mfEwRBEAQhtBEZLgiC4ALrxWhz6tblJPzddxn7WZu0f/890KoV8NJLAW+uUDQIpPzWFNOOItUBQHo69yVLulfngAHApk10fhw6FKhdm17kLVpwfatxY0ZHHDfOeT1r11LBnpMDjBgBmOm6nRIbG4uSJUte3hJcad8FQRCCiaYgGDnSUkEQFxe0JgnGkPm3IAiCC5zNvzWiooD27WkVu2sX80nXqsV8FX366OWOHgXKlOGEYepUKtQFwQrDHuOjR/N/+PffjFRw9dVcF6pQQU+9Z4/XXzf6iYIgCIIg+AKR4YIgCC5wZq1uMjFM21VXAa+8Apw+TSX5uHEMgXrTTXrZjRupBbztNoZdr1IlsPchFCoCKb+1fN1JSY7LaOdc5fYGuB61fDlf33OP7fnoaOD223lvK1bQe9we69YBt9xChf2wYVw/EwRBKHS4oyAQwgaZfwuCILjA2fzbEXXqAJ98AnTrBtSooR9fsYKThV9+4QYA114L9OjBOXmLFs47X6FIYFJKKSMXRkTwP2p+tTv/2fx8I59W+ElOTkb16tWRlJSEatWqBbs5giAIbiF9l485etTYdeYDQDcQGe475BkQhEKIUkCbNny9bp17HaR2jVLAb7/pYduGDgXGjNHLNW/OFdHbbuPkPIg5yaX/skOA5LBRAim/k5P1lL0HD9K725oaNagcnzHDvrLbnD//1B+r8+fte5lPmMBsBFdeCezZY3t+/Xrqh9LS+Gi9/bZHt2SDPAOCIIQsS5dyod86nQuk73JICMtwmX/7FnkGBKGQYWT+7exapRiGauFChqXasMGyA541ixa5Aeb499+jSv/+0ndZEyT5bdhjvH37oK7jCIIgCELhw96qsytMJiAvz6NLRIYLgiA4wYi1uslEz65u3YBVq/RF7AceYKzoX36h9/jmzdxGjACqVaMS3UjfL/iHAMlhowRSflerRmeKTZuo+B42zPL82rVUisfG0oPbFVWr6q83bAA6d7Yts3499/Z+ho0b+Vj5SikuCIIQsoi3uDFCWIbL/FsQBMEJRubfGubz8GXLOGEwmWiEfu21nMScOsW6FywAVq4EOnXSrx87Fli8mJ7kPXoADRr4p8NWCrGu8kXZY+9e3teWLdz27KHV1KhRwGuveVZXQYH+Pa9cybouXGAo+qZNgYEDgf797d//tGnAgw86r3/xYv4OnhIk+W1YMb56tVefKwiCIAiCNUaCuBi4RmS4IAiCA7xZjO7ShdeNHMnXJhNdX4cN4/bff7Ranz+fMaUvXrS0cp46lfGke/RgbE0/E/n7737/jLAjQHLYKIGW30OHMl3fO+8A3bsDzZrx+JkzwFNP8fX//se1FI25c4EhQ6gI//VX/XiNGrqi/bnnmGPVPAT7t98CP/7I1/37W7Zj82Y+UhcuiFJcEIQigDcKgqJMCMtwmX8LgiA4wBfGYPbm4eaULw/cfz+3/HzLMOpz51Lmrl4NvPQSw7NrSvIOHWgF7AuWLUPU1q2eX/fxxwyr5QsOHmQeD4A52Js3B0qX5vEVK7j98AMwe7YeAc+aunWBdu3snzO3hPaEIMlvw4pxQRAEQRB8zKFDzs+fP083qw8/pMXjN98wx60gCILgG3xtrW5OpUrAww9zy8oC9u3TJ+VKManysWOsp3VrPeT61Vf7fmHcqMV6YUfksAW9ewPPPgtMnMi/5M03MwDCr78CqalcVxk1yvKa8+fp2HDxom19X34J3HgjnROuuop1livH97t2scx99wH33mt5XZcurDcxkbnKBw60397Bg2mLIgiCELaIt7hxRIYLgiCEH74wBnM1DzfHOrf4d9/pIddXr6aSeOJEblWqMERWRISxdmlcku15zZoBnirHGzWiwr5pU1opjx5N+WUEkwm46Sbg5ZcZvsv8u1izhsYACxbQKvr11+3X0a4dvcd9SZDkt+Ec44JvkfwogiCEI9J3BYmLF7k6ffgwsG1bQDwLBfvIMyAIhQhvcpt5W8fFi8C77zLkuvVkuXZt4LHHqPXzFUuX4kK3bigFSP9lhCImh2fOBKZMAf76C8jNpaPAffcBgwbZOhNoUfZq1uTXY82JE1zTWLwY+PdfIDubjgrNmgEPPQTceaftNe4+RqtWAR07un9fIsMFQQg5nOQW15C+y0uKmAwvjMgzIAiFBG3ufOoUQ0d5YwyuFHDXXfQONzqXT0+n1/TChdzatAF++kmvv29foHFjepQ3b+6+wvySbD/+zTeocv/93vVdAwcC06cbC6XuirfeAoYP52TvwAHLc9okb8AA3yvG3cXH8ls8xgVBEAQh3ChWjNaLLVownqivwuoIgiAUZQJtrW5OsWLMOz5iBF1iFyygkvzXX2lBffKkXjYnB5g1i7Gty5TxvI3eWKwLpIjJ4TvvtK+wtsfAgY49ugGgYkU6IbzzjvufL6b8giAUCTRv8bp1GU7DgYyOOHEisO0qbBQxGS4IghCy5OQAycncmjf3XZ05OcZCoJcowZBZvXszH/eFC/q5ffuAefO4jRpFpewtt9DLuksXoGRJ+3WaRYLJ79DB8zYFkqZNuU9KCm47HOFj+W1YMX7TTZ5fYzJZ5hkTBEEQBMEg113HeKbz53s8GBAZLgiCYIWbi9FuUa4c63GU48wVVasCjz/OLSOD+civuEI/v2YN3XUjIxnLWgu53qCBe/VfMgDI/uYb5lkTjOGFHDaKyG9BEIRCjJsKghIBbFKhJcAyXOS3IAiCHWJj6d196pTv6qxQwTd5wSMimMdJo1Il4Kuv6Em+bBkN16dN4xYdzehvgwbZ1uML4/tAsX8/95UrOy5z4AA91U+epCFBo0ZAz55cAwkEPpTfhhXjq1e7V077vZUK/d9eEARBEMKGggIgPx84ftzjS0WGC4IgWBFq1uoa8fG0WLeu95prgB07gN9+4/byy0D9+pyUPv00w6/bI5ws1kMdL+SwUUR+C4IgFGLcVBCknzhBLzXBOAGW4SK/BUEQHFC9OrdQp1QpPTRWTg6wdq0ecn3vXs7FNbZuZR7sW25hRLjWrWkwn5ISrNa7JjOT3tgA0K+f43J//MHNnGLFuMbw6qt+a95lfCi/DSvGR4xwfl7Lif7nn0DZssCTT9rmthcEQRAEwSCrVjG/SsWKHl8qMlwQBMGKULZWt6ZHD26HD+sh11evpoX3++9beoEnJTGsW6lSfB9OFuuhjhdy2CgivwVBEAo5bigICpKTA9SYQkyAZbjIb0EQhEJETAxDgdx0E+ffBw4w6pvGTz8B48dzAxjl7auvYLoUqjwtLQ0XzMK0x8bGItYf6wae8NRTTOFWpQowdKjt+UqVgGHDaIhfpw7XOfbuBSZNohHA4MFUWNu71pf4UH77TTGusXIl89Lv3q3nqhcEQRAEwSC5ucDcucALL1CpYSAum8hwQRAEO4SLtbpGrVrA//7H7cIFKr1/+43e5BpDhgA//gh06ADceivw9dfhYbEeyvhADhtF5LcgCIIgeEGQZLjIb0EQhEJMvXqW7zt3Bk6coMI4N/eyl3XCpdMNGza0KD5ixAiMHDkyIE21y6hRwPTp9PyeOZMWWtZ068bNnObNeV2TJsCLLwJvvgk8/LB/jM78IL8NK8bd5aabGO79oYeAzz8HHnnE358oCIIgCGFKnTrOz1+8yDwuSnErVcr9WbYBRIYLgiCECSVLArffzs2cw4eBvDwmqdQSVdaoAQwZgsg2bQLezJAnxOSwUUR+C4IgCEWOQiDDRX4LgiAUAm68keHWv/ySHtVnzjDk+qZNAIDdu3ejqpmHeVC9xT/4AHj9dXqAz51L73ZPee45YMwY4PRpGuubR7BzhyDJb78rxgHgrruARx8VoS4IgiAITjl82P2y7dpxgHXFFX5rDiAyXBAEIaxZu5ah3X75BXjjDXqWHz0KvPsuYjt2DHbrQo8QlMNGEfktCIIgFCkKiQwX+S0IghDmKMWc261bA08/TQ/nESOQtn07cO21SEhIQMmSJYPdSsrBF19kaPjZs209wt0lMpI51k+fBoykewmS/A6IYrxYMSA+HtizJxCfJgiCIAhhyldfOT8fFQWULs0wNeb5a/yIyHBBEIQwp1494OqrqRSfNYthyObPR26LFsxNLuiEoBw2ishvQRAEoUhRSGS4yG9BEIQwZ9kyYP16YMkSKsUvoeyFKA8WU6YAzz6rK8V79PCuvjNnuE9IcF7OHkGS3wFRjKekAOfPAyVKBOLTBEEQBCFMGTAg2C2wQWS4IAhCmGNusd6vHyfn99yD3ORk5ugSdEJQDhtF5LcgCIJQpCgkMlzktyAIQhhjPvfu0iXYrbHPJ58A//ufrhS/9Vbv6tu6Fdi3j69btvT8+iDJ7wh/f0BWFvDUU3zduLG/P00QBEEQBF8hMlwQBKEQoFmsjxxpYbEuFF5EfguCIAhC+CHyWxAEIcwJhbn35MnAlVcCDzxge+6zzyhoPFGKZ2bSwzwtzfbcb7/R+B5gmHMjivEgYdhj/M03nZ+/eBFISgKWLqUnvcnEkPqCIAiCIHjI+vVATg7Qvr1PqhMZLgiCUEQIB4v1cMDHctgoIr8FQRAEwUNCQIaL/BYEQSgC+GPuvXWrbjEFAP/+y/2nnwILFujH584FKlfm69Ongb17gUqVLOv66y/g8cfZzjp1gJ9+4maPadP01zk59DB/8UWgaVOgRg0gL49e4jt3skzjxsDMmd7cqS1+lt+GFePuGj0oBUREAK+9BvTvb/TTBEEQBKEI06cPcOoUBx4+QGS4IAhCEcFBfjPBQ3wsh40i8lsQBEEQPCQEZLjIb8EapWgEkZ7OsPlly8pQXRDCHn/MvS9cADZssD2enMxNIzvbdV2pqex8AOCff7g5wlwxHhcHDB8ObN7Ma3btYoiT0qWBTp2AO+4ABg6kF7ov8bP8NqwYb9/e+e9rnhP9zjuB+vWNfpIls2bRc3/7dhoM1KsH3HsvMGgQEB3tWV2ZmcCECcCPPwL793PwoUUZeOopIDLS/nV5ecDUqcCMGfwfpKcDpUrxXh94ALj/ftYlCIIgCD5DG7z4gGDJcEEQBCGAiLe4b/GhHDaKyG9BEARBMECQZbjIb0EjNRWYPh2YNEl3/ASAunWBZ55hqt3ExGC1ThAEw/hr7t2xo+cybORIbr6oC6DC21XoE3/hR/ltWDG+erUPW+Emzz9PRXZUFHDTTbSoWrkSePVVYP58GmUUL+5eXWfPso7t24GEBKBtWyrC168Hnn2W9S1YYGvokJ3N//Zvv/Fcu3ZA+fIMebNqFdszbx4wZ45YegmCIAihSTBkuCAIghBg/GGxvncv692yhduePUB+PjBqFN2bPKGgQG/fypWs68IFWhw3bUqr8/797bd92jTgwQed1794MdCtm2dtCnFEfguCIAhC+CHyWwAYKr9fPzrqWXPwIJ3+hg1j2t+uXQPfPkEQvEAitYUdhhXjgWbePCrFS5QA1qwBmjXj8dOnqeBeu5Ye/ePGuVffE09QKd6oEbBoEVC9Oo+fOAH07AksXw688Qbw9tuW1330EZXiNWtyX6OGfm7zZrZl3jx6od99t7d3LQiCIAiCIAiC4CH+slj/+GNOynzBwYO0TgaAMmWA5s3pLnXwILBiBbcffuDqoKOwbHXr0lLZHlWr+qadgiAIgiAIguAFS5cCPXpwiG7PAVI7lpXFcgsXinJcEMIGbe5dty5Qrhzzgtsh4sSJwLZLcErYBPwePZr7wYN1pTjA/9pHH/H15MnA+fOu6zp2TM8rP2mSrhQHgIoVgc8+4+sPPwTS0iyvXbmS+6eftlSKA1zL0ZThf/7puh2CIAiCUFSYNYtRe0qXBuLjGSZu7FggN9ezeqZNo/Gls23JEvfqSklhe0wmRqMRBEEoNGgW6+4mtXSXRo2Al14CvvuOHt7332+8LpOJVsWLFwMnT3LF8IcfgI0b6VoVH88QXu+847iOdu0oGOxtjRsbb5sgCIIgCIIg+IDUVHqKK8WASc4oKGC5fv14nSAIYUBODvN9//svFYTXXWd3K3HLLcFuqWCG4WXgw4eBiRPpOf3cc87Lvv8+F58HDbJUQrtLSgqwaRNf9+9ve75dO9ablETv73vucV7f5s0UMjExzPNizTXXMDz6qVOs76679HPFirnX5nLl3CsnCIJQ5PBlGFZzVqwAPviAC+oZGRRQ/foBQ4Yw3Ig1HTsyBIkrHnwQ+PJL/f3hw0Dt2s6vefVV5wv5nuLjnCqBlOGAb1OhaPjCSfDRR90zqBMEQQgr/Gmx/sgjVpV4YWddty7w66/2z3XoQIvo4cOBr78GXn/d+Of4ghDILw4EXn4LgiAIQtgTAjJc5HfRZvp0hk93969YUMDyX3/NdK+CIIQ4sbHAunVUJjoh/cQJQJTj7uNn+W1YMf7NN1zkfv9912UzM1m2fHnqJzxl2zbuy5RxrIto3pyK8W3bXCvG09O5T0x0vJZTrhz/y1u2WCrGu3ent/mUKTxu7jW+ZQudHIoX9855QhAEoVDjyzCsGh9+CLzwAr3PbriB4T9+/53hRmbPZr4Na4ulbt2AWrXs15eTA3z/PV/feKP9MvHxwO232z933XWGbsMhEycyppaPCKQM93UqFA3NSdAon39OJ8X//Y8RZwRBEAoNmsV6cjInSQ6wYzIWWjRtyn1SUnDbAfhcDhslkPJbEARBEAoFISDDRX4XXZRitFojTJwIPPOMpCsWhLCgenWX1kwFyckBakwhwc/y27BifPFi7nv3dl323nuBESOYH8OIUD90iHvr0OXmaP87rawzKlTg/uRJKsmtHQkLCoAjR+zXN3AgF/a//hqoX58L8xUqcL1m3TpG7PvkE8e6FkEQhCKPFoa1aVNqSUeP5kzRKNu2AS++CERG0v24e3cez8wEevakN9oTT+g5NDQGD3Zc58yZVIyXKuVY+V2unHeaWU+4806fVhdIGe4qFcoNN1AxPXw4v+5AcOQI7Shat6YlvijGBUEoVBQWi/X9+7mvXNlxmQMHGG3m5ElO6ho1ouz3dfguH8thowRSfguCIAhCoSAEZLjI76LLmTOMruwpSvG6s2eBsmV93y5BEISQx8/y26tQ6nFx7imA69RhWU3Z7Clanu/4eMdlNOX2hQuu62vViu3JzKTH2PPPW57/+mues1dfRAT1INdcwwGKlnMcYJ2dOjEqoCuys7ORnZ19+X2adTJzQRCEwoovw7ACwJgxnDU8+KCuFAfYKX/xBYXQ7NnAP/8AV17pXp1ffMH9Pfd4HuM7DAiUDPd1KhRfoBTw0EN0qPzyS+//foIgCCGJBxbraWlpuGA26YmNjUVsbKxfm+eSzExaiANMi+KIP/7gZk6xYgwl/+qrfmtesAjkHFwQBEEQBN8g8rvo4o6ewhnz59OOVXPyEwRBEHyDYcX42bP2U7Y6olgxl04LASMhgc6Fo0ZRuR0RAdxxB50Nf/mF3mPR0UBuru2C+YULXLhfvJgK9SefZC7Tgwepm/ngA+pffv/d+VrUmDFj8MYbb/j1PgVBEAo9OTk0pQbsa15r1gTatmWnPHeueybXSUnMVw4ADz/su7Zac/So7+pyFlLFDoGS4b5OhWKOUSfBjz6iUdvo0cBVV3GRQhAEoSjTsGFDi/cjRozAyJEjg9MYjaeeYuiuKlWAoUNtz1eqBAwbxo6/Th16ye/dy1iV33zDMCX5+fav1QiiHDZKOM/BBUEQBMFnhJkMF/lddFAK2LULWL0aWLWKmzc8+CD31aoxY1/z5txfd50oywVBCENCSH4bVownJjI/aFoaFc3OSEsDUlO5MG4Erf6MDMdltLzhJUu6V+eIERxkfPIJ8Nxz3DTat+di+aef2rb5xRfp1fbUU1SCazRqBHz3HUOkLF3Kxfrp0x1//pAhQ/DCCy9cfp+SkmKzKCUIgiC4YN8+PcSHozyqzZtTMa5paV0xbRpzalxzjdPcrMjIAN55h5rV6GiGC+neHWjQwL3PcaQp9hSTCcjL8+iSQMlwX6dCMceIk+C///LcddcBL7/s2edpSMQXQRAKG7t370bVqlUvvw+6t/ioUZxIFSvG1Cb24kd268bNnObNeV2TJpy0vfkmDdwqVrT/OUGUw0YJ5BxcEARBEEKWMJPhIr8LL0oxOKGmBF+zxtaowWRiOU8pUYI2ovv3A8nJ3H7+WT9fvbquJA+mslwp6kO0dLVly0pedEEQHBBC8ttwANGmTdnxzZrluuyPP1LH0Lixsc/SQs0kJTkuo51zN7d3ZCTw8cfAjh3AW28Bjz3GfKO//EJBpoU6MW9zfr6eBteRV5vmsKg5GzoiNjYWJUuWvLwluBoZCYIghDBaGFZtM1cc+hVNm5qY6HiG6YnmVSk9b7grb/HTp+mB/umnTFI9aBCtqu6/X7fWcvVZvtgKClx/lhWBkuG+ToUC6E6CGzZwwnnhAsO1P/AAkJ1NJ0Etr7k5BQXAwIEMMvDVV0CUQdPAMWPGoFSpUpc3MWoTBCHcSUhIsJiXBFUx/sEHwOuv0wN87lxGffGU555j+JDsbGDZMsflgiiHjRLIObggCIIghCxhJsNFfhcelGKQok8+Ae6+G6hcGWjYEHj6aeCnn7hGUbw40Lkz8PbbwLp1wLhxniuKTSZev3cvcP48Fe4ffEC9Q4MGPJ+UBMybBwwfznDrFSvSKaFPH+o6lizxb+SB1FRgwgSgfn2gfHnqu8qX5/sJE3heEATBghCS34Y9xvv1o2f0K6/QOP+aa+yX276d3lkmk/F86U2bcn/mDPUa9gwLNm/mvlkzz+pu3Nh2sKGU7oXWubN+/ORJrq8Ajj3TS5Xi/uxZz9ohCIIQzgQtDKuvNa+rVzM3RmwscN999svExgKPPgrcfjtnQGXLUjjNmUMP8m+/pcBYssT57MeRon7jRuDxx3ntE08AN93EuFkAk3avXMlZmFJUyrdo4fq+rAikDPc1Rp0Ex48H1q4F3njDu0UGifgiCILgJyZNYiceE8PcVNadvbtERnJF7vRputY4Iohy2CjhLL8FQRAEwWeEmQwX+R2+KMU0bqtWcblo9Wrg+HHLMsWKAW3aADfeCHTsCLRsyeGsxlVX0e4zK8s9XU5EBJXrDzzA9wkJjG7bvr1eJi2NQRE3bwa2bOG2bx+V5ZrCXEPzLDcPw16+vLHvQ2PpUv6vtQCO5hw8SL+RYcM4pO/a1bvPEgShEBFC8tuwYnzAAFr/7NoFtG5NHcGttzKdKwAcOQLMnw98/jlw8SJw9dXGU7VWq8Z73bQJmDGDHas5a9ey04+NpYWUt8ycyXD3119PYaFRtiw/Izubnmr2BjLr13Pvq6gAgiAI4UDIhWE1yhdfcN+rl+PYZZUrA1OnWh5r2JBbly6cES1bxhhXvXs7/ixNYJrz778MYVK9OrB8uW341wYNODh49lmgUycK361b3b49jUDJcH+kQnHGc88BY8ZQF7JsGZ33AVpZDxtGxbk7aeadERsba/H/vuCuq7sgCILgmClTKNs0pXiPHt7Vd+YM986icgVRDhslkHNwQRAEQQhZwkyGi/z2D2fPAlWr+jZst1JU7Go5wlevpk7GnNhY6gw0RXirVjzmiMREfXgbEeFcOR4RwfuZM4fXOcKesvzCBSrLNUX5li1cC7GnLK9RwzYMu7vK8qVLeS+a46Y12rGsLJZbuFCU44IgXCKE5LdhxXh0NMOOd+1Ky6nJk7lZoxQN9ufPNx62FACGDmUokHfeYQpXzTP8zBnm+waA//1P99gGGH1vyBAKyV9/tazv2DGGRtci7GosWMDfITaWRgjmxMQAPXsy9M3w4RR85srxX3+lRxqgh1QXBEEoCmhhWIPwwdz7QvN6/jxnH4DxWWjLlsBtt3HGMX++c8W4Pd5+m7OZzz5znBMVYOKozz7jbOytt3SFvpsESob7IxWKMxw5CS5ezAWGjAzLSDAAjwMcE3TsyNeDBxt3VBQEQQgHlAqhCFeffMKJnKYUv/VW7+rbupUuMwDlsicESA4bJdBzcEEQBEEIG0JYhov89g9NmgB16wLPPEPjA2eKZGccOmSpCLdev4iJoUFDx45UhrduTS9xT+jalQpicy9rc6WyptwvXpzLUl26eH4fJUsCHTpw0zBXlmve5fv20SHw6FHqTjTMleWad3m5cpafkZrKe3AnknFBARX9/fpxfcbo7yMIQiEnSPLbKzFbuzY71LFjma/z2DHL81WrUrfw0kt6JFuj9O5No4CJEymAbr6ZkXN//ZWdctu2wKhRltecP0/LKG3R25yNG4G+fSlEa9fmIGXHDuCff9jWefPse4R/+CHv+eBBKudbt+Z9Hjyoh3O/6SbesyAIguBnNG1qaipjSdnzDHNX8/r99zRprVGDFmhGueoqChFn4VsdsXw5hVCrVq7LtmrFssuXe/45CIwM92cqFEc4cxI8cICbI9as4X7gQN+0RRAEIdRITWXqiUmTaJgdELTV35Ytga+/tjz32We0cvZEKZ6ZScH1wAO2nf1vv3FlFADatfNcMR5AOWyUQM7BBUEQBCFsCHEZLvLbPxgJ2330qK4EX7WKHvvmREfzL6Ipwq+/ngprb+nalctEX39N/Yb5WLxOHeo9BgywdPrzFmfKcusw7M6U5ZqifPNmDsXteYrbo6CA5b/+mvcnCIJgQ5Dkt9f2ZwkJVEiPGsXO87//aOVUqZKtN7a3TJhABfiUKcC6dUBuLi3DBg+mEDTP3+GKRo24lvLnn/we8/PZ2Q8axNR2ZhGBLahaFfjrLwqwn38G/v6b4dNLlaKQ6d+fA5nISJ/csiAIguCMBg2AuDiOtDdv5qzFGnc1r19+yf2DD9Ks1SjuhG91xKlTnpmGFxTwGoP4W4YHOhWKIyfB55/nZo/Dh7lIERkJ5OV53wZBEAovSrGLT0/nXKxsWd+GbvQ3znIBus3WrXq4LkBf0fv0U4be0pg7l6lHAIbx2LuXwsWcv/5iHjGluBr400/c7DFtmv46J4ce5i++SAusGjXYge/bB+zcyTKNGzM/lqcEWA4bJZBzcEEQBEEIC8JAhov89j3uhO1OTrZUhFunuI2K4rrFjTfqivD4eP+0NzGRCuJnnmH0Js2/o0yZwM0r7CnLz5+3DcPuSFluhIkTec/hNHcSBCFABEl++zQwS40a3PzJnXdyc4eBAx17fdWrZ7m+4gkJCVzct17gFwRBEAJMTAxnP7NmUfNqrRg/coSWVADzcThi505qb00mKsaNkpHBuGeA515qAMPCpKQAK1cy/IgzVq6kdqNaNc8/xw7+kuG+TIXiTydBQRAERzjysvZF6MZA4SoXoNtcuABs2GB7PDnZMlJKdrbrulJT9cb88w83R5hP3OLimNdq82Zes2sXV0NLl2bElzvu4CTQE6tpjSDKYaMEYg4uCIIgCCFPmMlwkd++xTxs96ZNtOXUFOHWUZIiI+kBreUIb9s28F76JhONbMuWDeznOqJUKX4XWno5wFZZvmEDPfQ9RSn+BmfPhs79CoIQQgRJfnvhEicIgiAIAWLyZODKK6kRtWbwYM4qvvoKWLJEP56ZyRAe+fmcHV15peP6tbwknToBNWs6b8vUqfaTZh86BPTqBRw/Tg3JQw+5vC0bunfnrOHhh3XXZ3vs3w888gjvu3t3zz8ngGipUNLTmX6ke3fg9ttpoPb3385ToVhPYDUnwfLlacV91138aRs3prXz4cPGnQQFQRDssXQp51yDBtkuBGmhG6tVY7lQxZNcgC7p2FHXrjvbzNOXjBzJY6tXG6vLWpMfEwO8+SawaBF/hAsXGErs5EmGAnvsMWNKcaBQymFBEARBKBKIDC/yFBTQV6FhQ+C++4DPP+eaQkQEPcJfeYXDx3PnGP11zBh6l0voevtoyvIXX6QfirnTghHS0nzSLEEQChtBkt+GPcbXr6en1/XXM7S5Mx55hJZaU6fSIksQBEEowvgyDCtAF+T33wdeeIHxuDt0oLXZ779TSd2gAfDJJ47bk5sLfPstXz/8sOv2f/QR8MQTwNVXA1dcwcX3Q4cYEjY7myawc+YA5cq5rsuaESMYRvboUaBJE3q93XSTnt8jJYUmz7NmARcv0jvu9dc9/phAy3BfpULxp5OgIAiCNa68rN0J3RgKTJ/uWS7AIk2A5LBRZA4uCIIgCA4IYRku8jvwNGumh0a/4QaGDxe8w1sDAiPZBgVBKAIESX4bVozPmAFs305rK1e0bs3UrTNmiFAXBEEo8vgyDKvGoEF0FX7/fWDjRpoJ16jBeNxDhjgfgf/yCxXvZcrQvdkVzz5LbcmOHfR+u3CBM4RrrqFi/qmnqJg3QpUq9Hbr04de6d99x80apeiiOHeuPlDwgGDIcF+kQtGcBH1JrVqiLBIEwRZPvKzNQzcmJ4dWWHWlGAJecJMAyWGjyBxcEARBEBwQwjJc5HfgWbZMwnb7mrJl6eBw8KBnaygmE1CnDpfcBEEQbAiS/DasGF+zhvsuXVyX7dOHEe1WrTL6aYIgCEKhQQud6gkjR3JzRqdO3DxF03y4y0MPGQuT7i7NmtEV+qOPgB9/ZLzxvDyei4ykAv6uu4AnnzRscisyXBAEwTmeelkXFLD811/TfsoV8tcDiAABAABJREFUeXm0/7p4kXvzzfqYO2UcXZeebpuWQnBBAOSwUUR+C4IgCIITQlSGi/wOPGlpohj3NSYT8Mwz9EvxBKWoUM/MBOLj/dM2QRDCnCDIb5NSxvykypZlx3b2rHvlS5cGoqOZ+k2wJTk5GdWrV0dSUhKq+SB5vCAIQiCQvisA5ObqwrZMGQpTLxEZ7jvkGRAE5ygFnDlDBW2JEux/TKZgt8o5SgH163vuDQEAxYtzTpeT41zB7XWub5+QDED6L5f4QQ4bReS3bxEZHlqEo7wQhGAgfZcHhIgMF/ntW7RnAEgCYP8ZOH1aFOP+IDWVDptZWZ7PZ6pVA957j7otke9CUUTktwcEQH4b9hjPyvIsh6dStNYSBEEQBMEDoqOBihV9WqXIcEEQ/E1qKr2uJ02y9FiuW5eeBgMGhEbI8bw8hj8/ckTf/vnHuJd1Vhbwxx+eXRMRAcTGAsWKcW++uXPMWZnsbHodCV7gBzlsFJHfQmEkXOSFIAhhSIjIcJHfgUPCdvuXxERg9mygRw/OYZwpxyMi+HsMG8aoWocPA/fcQ4fQSZOYSlgQBMEuAZDfhhXjFSow5PuxYwwD74yUFKZgDWD6NUEQBEEIfzTXmcxM5kz3ESLDBUHwJ0uXMktFZqbtuYMHGX5v2DAuqnTt6t+2XLzI/u7wYV3xbf46JQXIz/ftZ370EVC9uvvK7CjDMzLXKAW8+64x73cBfpPDRhH5LRQ2QkleCIJQyAghGS7yO7A8+6x4JPuTrl2BhQst5bf5PEP77osXB+bMYQqBwYOBceOAMWOA339nhK3HHwdGjRLPfkEQrAiQ/I4wemHr1txPmeK6rFamVSujnyYIgiAIRYitW4G+fYFSpWghV6eO5flz5ziLeOIJmp97iMhwQRD8xdKl9CDIyuJ8xloZqx3LymK5pUu9+7z0dKaiWriQCulXXwXuvpv9XOXKXJC54gouyDz6KPDWW8C333JB5uhRKsWjo4F69YCbbwYeegh45RXv2nTnncCttwKdOwPt27P/bNIEuPJKoHZtLoiWKcMce/5UigN6LkDBQ/wsh40i8lsoTARaXgiCUEQIQRku8jswREQAcXHAAw8EuyWFn65dGXVr/HjbR6xOHR5PSeEcDOCcbPhwRua68056mn/8MedpH3/se0NlQRDCkADLb8NLMQ8/DMycCYwdC9Ss6ThE36efsozJxGsEQRAEQXDCN98AjzzCfCqOKF2asSZXrQI6dqQWyANEhguC4A9SU+k5oJTrnHMFBVy86tePiyr2wuQqxbmPuYe3tce3O7ka4+KAWrXY32mb+ftKldgW88+dPdtzL+tQDd04YAA9Lo3kAiySBEAOG0Xkt1BY8LW8EATBBXv3AsuWAVu2cNuzh5qoUaOA117zvL6kJGDRIr2+nTuBnBwKnc8/d3zdtGnAgw86r3vxYqBbN8/bBISsDBf57X+0sN1z5oicCBSJifTOf+YZzsnS0oCEBM6FHHns16gB/Pgj8OSTvPbvv4GnnuJ/f+JEGhULglAECYL8NqwY79wZuP124Kef2JlNmULPiJo1ef7IEWD+fHpwKMVJTPfuXrVVEARBEAo3u3fTpTE3l7OEBx7gosCZM7ZlBwwAVq7kwoGHgwGR4UJhRYu4lJ4OlCjBsGwSRi9wTJ/OaFfuKpMLClj+zTfpFWNP8Z2e7rqexETnim9P/weal/WgQe5foxGKoRs9yQVY5AmQHDaKyG+hsGBUXnz9NR9NITDIuKoQ8fHHwIQJvqtv9mxjAyWNunWBdu3snzMaQzyEZbjIb/9hL2y3EFhMJsoHT0Kid+xI59BPP6Un+fbtQIcOfBzHjmVaKkEQighBkt9eBe+bPp2d36xZtPDZudPyvDbJuftu4IsvvPkkQRAEQSgCfPABLe2ffpqxpwAgMtJ+2Ztv5n7LFkMfJTJcKEykpvI/PWkSDUg16talgnPAAPEc8DdK8fs3ct2HHzovU6GCc8V3yZJGWuwcT72sIyK4IBeqoRtd5QIULhFAOWwUkd9CuGNUXgD0JnvmGVHO+hsZVxVCGjUCXnoJaNqUyX1Hj6Z3llFq1+afoVkzbjNnAm+/7f717drRe9yXhLgMF/ntH+rUoR5lwABG3xXCh6goPq533UXl+KefAj/8APzyCzBkCLusYsWC3UpBEPxOkOS3V4rx4sUZ/uLxx4EvvwTWrQP++4+CvlIloE0bhn7p2NHrdgqCIAhC4WfVKgrRV191XbZKFQripCRDHyUyXCgsLF1qqewz5+BBOrMMG0bHlq5dA9++osKZM5aL557SqhXzfFsrvmvUYH8VaDzxsg6X0I1aLsCvv6ZyyZvfq9ASQDlsFJHfQrhjVF4oxevOnvXMK03wDBlXFVIeecTyvXkOGSP06sVNY84c7+rzBSEuw0V++54dO2jzIcZS4U25cgxq8dhjNHJYu5aK8i+/pL6sVy/5jQWhUBMk+e2VYlzjppu4OaKggB4KX3wBzJvni08UBEEQhELIsWNAfDxQrZp75ePigPPnvfpIkeFCOLN0KRWXStn3ftWOZWWx3MKFsojrSy5eBLZtAzZsAH791bu6fviByvBQwpWXdTiGbjTPBbhzJ3DNNcFuUYgRBDlsFJHfQrjiTooMZ6SliWLcX8i4SghrwkSGB1J+z5rFsO3bt9MZr1494N57aeASHW2szp9/Zts2bqShUmIi6+3WDXj9dcuye/cy2u2yZWzDqVP0AG7QAOjbl+PREiWM31/p0qIwLUw0bQr89hvnhS+/DBw6BPTpw1QEEyYAV10V7BYKguAXgiS/faIYd8T+/RSWX38NnDjhz08SBEEQhEJAbCw1TUq5nuFlZzPOYenSfmmKyHAh1ElNpcJSKdehrgsK6BjTrx89ZkPZqzdU0Tz1NmwA1q/n/q+/mAbKFyQk+KYeX+PMyzqcQzeaTH4TH+FNCMlho4j89pyzZ5nSVhbXA4M3ShAAuOMORmFu3ZrRRmrWlN/OF8i4SggoBw4Ar70GnDzJTqFRI6BnT7qOGiXMZbiv5ffzz1OZGBVFRXyJEkzL+uqrzGe+bJlnUZlycoD77qOyvXhx4PrrgYoV6fW+axfHydaK8ZtvBlJSqAxv3hxo35739uefwObNvN+VKxkhShAAPrr33APcdhswZgwwbhywfDmNeZ95BhgxIvzmXYIguCBI8tvnivHMTKaW+eILhoUBdKtSsewRBEEQBCfUqUNT6n37aEbtjKVLgfx84OqrffbxIsOFcGL6dP5n3c2TXFDA8l9/TWWm4Jxz5+gJsmGDvp05Y1uufHkqJlq1Ygi848c9y11tMrHrK1PGd233NeZe1mfP0lsxIYFtFmVMISPIctgoIr+9o0kTyZ0cKLKzGYI7KgrIyzNWx+bN3DQqVNCV5K1bAy1ahK6xVSgj46rwIy0tDRcuXLj8PjY2FrGxsUFskQf88Qc3c4oVA0aOdC+Uqj3CUIb7S37Pm0eleIkSwJo1TAMPAKdPU0muhaoeN879Oh99lErx3r2Bzz6ztGEoKOC8wZoGDYA33wTuvNPSKOrwYeDWW6lQHziQynFBMKdECeDtt4GHHgJeeIF5xz/8EPjuOyrMBw70PiOEIAghQpDkt8+6kPXrKSQrV2ZOlHXrKMwbNKCw3bGDAk8QBEEQBAfccguF5/jxzsulpQGDB1Mj07On1x8rMlxQigslhw9z74liMxgoBUyaZOzaiRND//6AwP4mubnA1q3ARx9RKXTllVT6dutGq/xFi6gUj4mh0uG554Dvv2eu0RMn6HXy2mvAK68Y+/xnnw0PBbPJxPC9tWpxHw5tFjwkSHLYKCK/fYeWO7laNa63CL4lLY0KmNq1gSeeMKYUN5koa779Fvjf/6gAj46mw+kvvzDv9c0305OscWOmVP78c+Dvv7l+FijCbUwFFI1xVWGkYcOGKFWq1OVtzJgxwW6SaypV4sO6YQPjal+4AGzaBDzwAC1nBg8GRo82VncYyXB/y2/tKxw8WFeKA1Rmf/QRX0+e7H4k2l9/pRFMo0ZU5Fs79kdEcI5g77qHHrKNFFKrFvDJJ3y9ahUjTwiCPerWZfj+xYv5fJw8yWemdWs+R4IgFAKCJb+VF5w8qdS4cUo1bKhURAQ3k4lbRIRSmzd7U3vRIikpSQFQSUlJwW6KIAiC20jf5WNOnVIqMZFC9LXXlDp3TqlKlfheKaUyM5WaPVupK6+ksK1SRan0dEMfJTLcN4T7M3DunFLjxytVt66WTZJb3bo8fu5csFton1OnLNvr6Xb6dLDvwDH+/k0KCpQ6ckSpmTOVevFFpdq2VapYMfvfU926St17r1ITJyq1YYNSFy+6bnt8PPsQd36HiAiWD9X/WWEn3PsvvxBAOWwUkd++Q3sGgCSLfikyUqklS4LdusLBqVNKDR+uVOnSet9frZpSo0f7Rl5kZSm1bp1SH3yg1F13KVWzpv3rS5RQ6sYblRo8WKl585Q6ftz39xpuY6rsbKX271dq6VKl3nuv8I6rCiNa37V79251/vz5y9tFVwM1cwYM4I83apRvGjViBOt7+GHjdbz/PuuIjVXqv/88vz7EZXig5Hdysv5sHjxov0z16jw/Y4Z7dfbqxfKff+6bNirFr15r57p1nl0rY9iiSXY2n6GEBP2/M2CAf2S6IPgD6bscECT5bVLKM9tOpeg18uWXwIIFtPRVivlFeveml0m3blTcp6UxF7rgmuTkZFSvXh1JSUmo5m6ieUEQhCAjfZcfWLEC6NWL+VWiohiXrKCACbxOn6bLi1I0u166lMm93ERkuO8J52dg6VLmhszM5HvzEaHmCRsXx5CnXbsGvn0FBfRGTkrilpysv96/H9i2zXjdV11Fr7UqVZhXtkoVy9flywcnNJs/fpP0dIac1fKCb9jAcOfWJCYCLVvq4WhbtjSW5nHpUqBHD9c5SiMieE+LFgFdunj+OYL3hHP/5Vf8KIeNIvLbP2jPAJAEQH8GIiL43UruZOMkJQHvv89wu5pMu+IKRki+7z5GIPGXvDhxgrJOk3sbN1IWWlOzph5+vVUrelUWK2bsfkNxTKUUv4tDhxgRQdtrr5OTXecSd5d77gFuvJE5hBs1oie/4D98Ir8HDmT8/FGjGIrBW0aOBN54g66cn39urI78fHqUnz5N9+T77/e8jhCT4cGQ3wsWMD9zmTL20yABQN++wNy5wMsvA2PHOq8vP5+yMD2dUW4TEoAffgD27mVa2KZN2f9Ze4W74q+/eC3APqlWLfevlTFs0ea//4AhQ4Bp0/g+IYFRzp55huMLQQhVpO9yQhDkt9s5xv/9l4J8+nQ9d6DJBLRrx4g3d94peZyKOkpx0JWezv+ohJgUfIn8v4QiQ6dOXMl7/nnGFdP47z/9dceOjHfoZk4VkeH+JzM3Exk5GTbHIyMiUSxKX2W1V0YjwhSB4tHFDZXNzM2EI1tHk8mEuOg4i7LLlyv07XfJztpiNGgCcuMuL+hm5mbhlt4FmDObf01r4mPiL7/Oys1CgXK8wmpZ9iJOnMpHSjIXZpNTuE9JBlJSgGNH4pGSwhDfiLoImOzEQNUWXXPj2G4AiMwGIpzEZ71Uds8eYM8+x2Ujo4DK5YqjWtUIVKkCVKqag4qVc/m6MsMeVqkCJJTgs1Q8ujgiTNSk5+TnIDc/12ETikUVQ2REpE3ZFStg+5vkFQMUyypTLhCZg8w84JbesPlNYqNiYVJR2LMH+GN9LtZvysGmjcDuPYD1zxIRFYtrr4lCq1ZA85Z5aNoiG/Xq2hoDZOQAMZExiI7kl51XkIfsvGyH9xYTGYOuXaOxcCHQ9/Z8ZOZc5Anzv+aln6pYbDTm/hSDLl2A/IJ8XMy76LDe6MhoxERylaNAFSArN8snZaMiohAbxVycSilk5mb6pKwnz30w+whn91Ck8YMcNorI7+AguZONs3cv8O67DHeee0kUNmvGBew+fYDISL1s167AwoWuFcrFiwNz5rhvRFWxIqMrahEW8/OBPXt0Rfn69QxRfOQIt5kzWS4qCrj2Wktleb16ruec5gp+e0Mx7VhWFsstXOg75XhGhq3CW9sfOqR/r46Ii6OhYNWqwLJlxtvx/ffcACrKmjRhqPvmzbldeSW/X0FwSmQkUL8+F8CNxtYOERkeTPl96BD3NWo4LlO9umVZZxw8qBsXrV8PPPWUrbHRyy9TWX7TTe638513uG/WzDOluCBUqgR89RVTszzzDLMxvPQSjfHGj6exiSAIYUYQ5LfbQ9P69SnEleLA+YEHuNWu7ZN2CGFMaioHe5MmcfCnUbcuBdSAAWJpLxhH/l9CkaRxYybkOnIE+OMP4Ngx3YK+bVuu0nmAyHD/02BSA6CU7fFb6t+Chf0XXn5fYVwFh8qoDjU7YPXA1Zff15pQC6czT9st27xKc2x6dNPl9w2nNMSR80fslm1YviF2PaUnqbvukxb45+xuYLCdwqk1gfGHL79VA9pDVd2M3psAbLIsWi6uHE69fOry++7fdceaI2vstiFaxeHugxmXPb4PXd8PBfUWWRaKA3DFpW0kV5EjIoCY/vfjYp2f7NYLAHg7Hci9pHS/7XHg2umOy753EtVKl8fUqcB7u17AqoyP7BbLB5A8/hCS19figc7DgLLjgMPgZkWLjTtxRemrUaUKsKPMaCzNfsNhEzY+shEtqrYAAExYPwGvrDBLzG39m0xbBRzuyNfXTQV6/A+X4v7a/CbX7FyAQ0t7IC0NwLXfAb0fBHqDmxXTe87EfU3vAADM2jUXzX6602F7v+r1FQZeOxAAsPTAUtz6/a0Oy07uPhlPt3waXbsCP/75O26bfaPDsoPbjUWXm18GAGw9vhUtP2/psOyIDiMwsuNIAMCeU3vQ6ONGDsu+dP1LeK/LewCAo+ePovYExx3dU82fwpQeUwAApzNPo8K4Cg7LDmgyANN6TwNAhXKJMY7dYm5veDtm3THr8ntnZYPaR7iZV7JI4mM5bBSR38Fl4kTON8QY1zVbtgBjxlCBrSmCO3akQrxzZ8ffYdeu1H99/TW/b/P5Xp06NEwYMIB5w40SGUkv5kaNmHccYFrjzZstPctPnOCxzZuBKRQNKFvWNppK6dJ63ampVOy78noHeD4iguXdjUaQl8eyjry+T550fn1EBFCtGr/L2rW5N39doYLex9Svz3o9iSlpMrGOgQP5H9i8md/Jxo3cNOLi6BmqKcqbN2cEgUBF5xEj+zBCc3H2RmscAjI8mPI7LY37+HjHZTTv7gsXXNdn7nX+8MNAmzbAuHE0ePn3X2DoUHrF9+oFbN3Ke3fFtGnAjz+yf54wwXX57OxsZGfrxrlp2k0KRZpWrSjDp09n2uG9e4Hu3WkY98EHXDcWBCGMCLD89thm89lnGWZFQlMIgG3IMHMOHgQGDQKGDQteGFajyMQpNCis/y9BcJuaNbn5CJHhAsAFS1+Qm8NIiZqye3si7BoHAPQa++YbswOtnNf9xx/0ZKhcGbhnLvDTbt+0GaBHQ/fuwIICYNVmx+XmzAGQSg/2b08AG5zUuWkTsEmzEeh4aXPAW28D15anx/meSMflPGXHdgBpXASrdiWw10nZ2AD0Aa7CKRoNVysIAcXHctgoIr8Dj1Jc8D97lnNBwRalgNWrqRBfvlw/3rMnFeKtW7tXT2Ii/+PPPMPvOy2NOrEyZfw3By9Zkp6NmnejUsDRo5Ze5Vu3ck1g8WJuGg0a6F7l//7Luaq7ymTraARK8Z4deX0fOULluDNKl7ZVeGv7GjXc6zdMJn7/gwa5dx/mDB2qR1ZQim3XDAw2b6bCPC2NY7s//tCvS0gArrvOUllep45vf3Mxsg8ztm5lrG6AVijeEgIyvDDIb/P+rWpVrtPFMogSmjQBfvmF0TZ27qQX+BdfOK/v11+Bxx/n67Fj6UXvijFjxuCNNxwbHgtFl4gI4MEHmR7gzTdpZPfLL8CSJfQiHzLE8zD/giAEmQDJb7dzjBcvDmRnc5BaujRw111M92JvsqPlgJL8Zu6j5RjYvj0JjRtXCwslrKc5wXwZMsxfFMaJU7gq+Qvj/0sjXH8Te0h+lPBAZLj/0J6BvQf3omrVqjbnQy2UulJA3SszceiwsgxvrZe+FG78ElFZgImdcFQ0UCzWKnRebrzdsgD7tqrVuIBSrSpQp3o8qlenwrtClYuoWCnf4SKRedj1i3kXkV9gG0o99Ty9jbIuxEEVuA6lbooAikfFISXZhMREIDsvG3kFjlebXYVHz8gAjv/H8IinjxfHf8cjkJICJB3LQcrx3Mvncqwjj5uFR0dkDhDhOOy6RdkIhlK35sorgZatgOtbxKJN6yhcfTVQgFzk5NuW1YiNikVUBO1j3QmP7kkoda2sJ+HRJZR6cPqIlJQUNKjTQGR4CBMq8nvWLHrQbt8O5OTQWP/ee6lE8zSXcEYGFy1nz6b+IyuL8qJ5c+Cxx/Tw1/Y4cAB46y2mnjh1CihfnlH3Xn+dCjVPcZRj3BxP854WBQoKgPnzqRDfcMlqLDKSeaZffZWe2YWBnBz+5829yg8c8E3d8fFcYzh82LXHZkwM/4P2FN+1a/tufSI1ld7lWVnu5R6PiGAf5cr7vaCAz7q5snzrVn6ONYmJlory5s2p3DcyVw7FvO++ImA5xidP5tayJa05nOFOjvHMTMY/fuABW4/w337jgtvhw9SU/v67hzcUWgRTfk+aRIX8tdcC27bZL/Pcc5TFt99OGe+MnTvpxAfwZx4xwrbM5MlcM61RgwY9jli7lmGuMzJYz8iRbtwQbD3GU1JS0LBhQxnDCjbs2cNIzFp6kCpVgPfe4xglXNddhcKDrKGHFm4rxlNTmSfqiy84OQDYodSrx7HLfffp+UtkUd1zzCfldetWC3klrL8mTcGksE2cwlnJXxj/X0B4/yb2UAr4++9kNGkiQt0v/PILO6YjR/gw/Pqrfi4jg8LYZAKuv95lVSLD/Ue4DWxPn6YiwVsSE3FZyV29Ovts6/fFi7usxms8NaJatMj9HKW+QPMEO3bsUu50O/ukJNehUJ1x+rR4MwrGCLf+K+D4UA4bJRTk9/PPM8xpVBS9a0uUAFauZNvatePCo7v9/ZkzQPv2wO7drKdNG8qTAweoKAO4mG8vrOoff7D/zsxkWrlGjbhYv2sXlYwrVrjvoazhjmL8778Lj6LXW3JzmUP23Xf5vQOM/vHQQ/TKKgoh/k+fZojw9eupt1u92jf1Vq5sX/Fdpw4X9QMVcjxQ46q8POCff6gk37SJ++3bqUi0pnx5W2V5lSq+vY9wM7I3NAffupXJoTX+/Zd/6GqXrFg15s7lHxLQld0dOtj+2Y8fB/r00d8nJ3NwW768paXSRx8xiTRAwVG6NN2NmzalAMvLo+XEzp0s07gxf0CtDUYJsgwPpvyeP59GZmXL8ie2R9++/KlfeolKQ2ekpzPKhlK0j7j/ftsyixbxmYuOplGRPdato1I8LY2RH996y7P7MkfGsIIzlGIXMGgQDRwBjlknTmTX4+rawuLIJIQe0ne5QSDltzLA1q1KPfWUUqVLK2UyKRURoVRkpFI33qjUl1/qxzIyjNReNElKSrqUMjJJmUz8DuPjlVqyJNgts8/48WwjRYZ7m8mk1IQJwW65fZYs4X84IsL5PWj/9VD9XTSWLOH/R/svWf8O8v8KPOH+m5hz7hx/o7p1lQLYdyUlJQW7WYWHo0eVat6cHU5EhC5UzcnJUapGDR5fv96j6kWG+xZNfofLM3DokGd9q/W2fLlSaWnBvgtL3O1fly4Ndkvt4+1vcuhQsO9ACFfCrf8KGH6Ww0YJhvyeO5f9TIkSSm3Zoh8/dUqpxo157sUX3a/v2Wd5zXXXKXXmjOW5hQuViori+T//tDyXkaFUlSo8N2SI5bkhQ3i8enWlMjM9uj2LObizfrZZM6Vef12pDRuUys/37DMKA5mZSk2erFStWvp3UrKkUoMHK/Xff8FuXfDwVn5/8YVSu3d7/r/1N8EaV2Vns5+bOlWpxx7jc6f1CdZb5cpK3XabUm+8wb7jxAm9nnPn2D5Xazvmazzx8bwulPF6Dr5qlecDyxEjeKxDB9v63H0AVq3Sr8nOVmr4cKW6d1eqdm2lEhL4I5cvr1SnTkp9+inLeEMIyvBAy++kJP3rP3jQfpnq1Xl+xgz36rzySpb/4AP756dP5/nSpe2f//NP/tyAUkOHuveZzpAxrOAOWVlKvfWWUnFxugx7/HGOY62x7GP1rW5dHg91GSGEB9J3OSEI8hveXHzxolLffkthbt5ebT93rlK5uV63sUhgb1IeqkrYggIKBiOKy7p1eX0oUdgmTuGu5C9s/y+lwv83Mcd2oUSEuk9JT+es02TibPWZZ7gabT0YUIorQSaTUq++auijRIb7hnAZ2BYUKLVxo1JPPundIu7p08G+E/ucO0fjKHsT2QkTlEpNDXYLHXPqVOH8TYTQJ1z6r4ASQDlslEDK7xYt2M+89Zbtud9/57nYWPf72EaNeM3MmfbPd+5sf+F9yhQev+IKW8V0fj6PA0p98ol77dC4PAeP3KsQnW6z1aiTZTkniU5X5aukq3sfTFffzkxXx06nq/Rsbpk5ltpN7bi9zbpsRk6Gw7IZORmGy2bmZDpth6uyKafS1ci3ec/ad1ChglJvvJ2lUk65V29WbpbTNhSYTd4u5l70Wdn8Av2Pkp2X7bOyefl5l8um/Jdt939zeTPl6f+diByb80eO6/Xm5usPbU5ejtM2mJfNzc91WjYnL8dQ2dNn8tTY8emqdgPLNtdukK7Gjk9XJ8/oysu8/Dyn9Wbn6WXzC/I9Knv6fLpasy5dfTA5Xd33ULq6+tp0ZYq91J7Ii2bjoQJVrU666tkvXXW9LV0hxuq3sCpr81vF8L7Ss9NVVm6WxX/YWXs9KetNHzFvYYaKS7x0XzHp7LNEftsS4jI8nOX38OG85pZb7J+/7z6e79rV9tyGDTSm8pVSXCkZwwqekZSk1D336OO5xESlJk3Sn7fC5MgkhDbSdzkgSPLb7VDqrjh0CPjyS4YJTk7mMZMJKFUK6NULuOMOhliKivLFpxU+HIVxC3aI6NxchgA6d07fHz3K/G9Gee45oFw5hgiKj3dvX6yY/0KXTJjA8CqePAkmEzB+PEP9hRKhGoJcKYZTSk93vZ044TqUkzPeeYeh1RISGO7Jeh8fH9gwOKH6mxjBfki6ZAASBsZnjB0LDB7McHNr1vAPW7ky4yznW+VY3r6dcaDatvU6B5vIcOOEcigkpZhXbuZMbloYMSOYTIyKuH9/aIcSU4qhy9PS2O+XKRPa7QXY5vr1gYMHPR+LhMNvIoQuodx/BY0gyWGj+FN+p6RwDAuwf7IXJrtGDaaDmDGDuRtd0aIFQybPnMm2WdOlC7B8uW2o1s6dGSr99dcZ1dea119nmtwuXThedZfLc/BBAErZnu9c6xZ8230hFi8GFiwAfmoQD0Rn2q2rZYUO2PDk6svvy79XHqcz7cewbV6lOTY9uuny+1rja+HIeftJWRuWb4hdT+26/P7qj67G7lO77ZatWaomDj9/+PL7Fp+1wOZjm+2WLRdXDqdePnX5fcdpHbHmyBq7ZZETh5rfZeDllxk2/fa5PbBo/yL7ZQGoEbowu2PWHfhp908Oy6YPSUd8TDwAYOC8gZi+fbrDsidfOony8cwH8/TCp/HR5o8clj303CHUSqwFAHh52csY9+c4h2V3PrkTV1e4GgAwcvVIvLHGzp/sEhsf2YgWVVsAAMb+8R5eXfGKw7KYtgo43JGvW0wBevzPYdEF9yxAjyt68LK/puHBnx90WHbm7TNxx9V8gGbtmoU7f7rTYdmven2FgdcOBAAs3LcQt35/q8Oyk7tPxtMtnwYArD68GjdOv9Fh2bGdxuLlti8DADalbELLz1s6LDuiwwiM7DgSALDr5C40+thxboKXrn8J73XhYsDh1MOoPcFxfP52sU+h9u4p2LwZ2HP0FPByBYdl8dcAYN40vo7OAIaVcFj09oa3Y9YdetJl0xuOB1m31L8FC/svvPw+fnQ8MnPt9xEdanbA6oGrL793t49YuhTotqQWkGjWR5wH8CFEflsTRjLc3/PvefMY6b5ECX4VWjT7M2eAG29kmpAXXwTGmXWNc+cCQ4Ywsr555FqAIdmvuIJrwp98Ajz+uH7uhx+A/v05j1m4ELjlFv3c5s1Ap07A+fPA0KHA228bux9rZAwrGOG337iOr6U3aNyYaQ2GDrVe57QlHFNvCKGH9F0OCJL89tkSd+3anIy++SYHbp9/zrwmqamc2H79NZU8Z8746hMLKZGZQETG5bcFADJygS+mR+LF54pdPp6Rk2HnYhJhikDxaCZ6Uwo4cS4DqeeA1PP8Pc6ncp96HjifGoGM1OKXFd+nz2fi/HmFc6kcuGRafIwJyDVLeBOdCcDRCq5V2agswEQJM8He/DU33m5Z8+ri4oD4OCA+Jl5XmCdcRPG4fMTHAcUvnS+uKdSLA6VLxF9WsEcVu4hicfmIKw7EXTofFwd8OAVQ0QBy4vhBABCZDUTkOfyOVV4cJk404ZlngJz8bOQVOC5bPLo4IkxMCpaTn4Pc/FyflC0WVQyREZEWZadO4/8FkZc2jbxigLp0ICIXiGTSH+3/9dl04KkneTomMhY5F6OQng6cu5CL1As5SM8AMtJhs7+YEYvMdJa9kJ6HC5nZdsulZwD52TFAQfSlNuTxO3ZEhFlZUz4QddFx2YJoID/mctnBw52XNRXEICEBKJFQgITSWSiRAJRMAEokUImSUAJIKAmUKhGNMqViqEwvUYDYElmXzyWUYNm4OA6MoiKiEBsVCwBQSllMhm1+k4IoID/20llls7hm/ps883QkikW599xHRrhf1ryPcLdsairQrx9QEJkJpZT+/yrIBPIdXi54yuzZ/FN98AE7Lmc0agRERjInm5eIDC88KMWFjh9/pOLhwAH9XFwccNtt/Gt99ZVnSliAk8hQV8CaTMwDFk45t00m4JlnaKTnKeHwmwhCWBEkOWwUf8rvbdu4L1PGce7o5s2pGN+2zT3FePfuXCR/913g5ptZt8aiRcCqVUClSsyNaq8tzZs7bod5OV8RHQ1UqMB8sAMGAPGjgUwH07ONG4EG44Fbb+XmcJochsTE0ggrOjrYLQktRPwGl2saA1MG8/XB/4C6n/qm3p1/A2MPUUFZyo7BTCDR5uB4NLjtCBvCSIb7e/7duzfnCRMnAq1bU+bGx1PhnZpKfcKoUZbXnD8P7N0LXLSzpFauHOeXPXsCTzwBTJoEXHUVU9Vrsnf4cEulOEDl/vnzvJeUFGDgQPvtHTwYuPJKY/cqCO7Svj2wZQvw2WfMc//338Crr7p3bUEBleP9+oWmI5MghDVBkt8+8xi3x+nTFOZffgns3s37s1byC8SVtXrxpFuw7eWFVGinAr02xCNb2bdELXGmAyouWn25bP4L5YF4+5aoSGkOfKZbq+P5WpaWqGZEn2uIhqt3IT4eWLcOwFNXAxXsW6sjtSYw/rD+/tEWQFX71urRueXQYtUpZGYCGRnAkRs7IqeKY2t1jDZT4vXvAVzh2FodI83+3nfcAVzt2Fodb6frCvreA4FrHVurY+xJILM82rcHDl71NJIrO7ZW77L7EBLyayEiAthR8WXsLefYWr3P8Z0om381TCZga8mR2JLg2Fr93oyNqKxaICIC2Bj9HlZH+8ZaHTMWAPtorY5rpwG9HVurY+ZMYPcld4+Gs4A7HVurY95XwF8DUawYEHP1Qly4zbG1OhZOBjbRWh21VgMDHVurY9lYYB2t1VFlE/CYY2t1rB4BrB7J1+V3AU87tlbHHy8Byy+5riceBp53bK0ev/sp1Nw5BQkJQLEyp7CmlW+s1fs0uB0zb5+FyEj2n8G0Vr8cWeG5WmKt7k8SE4HMTIYYiLxkfeDISg4AypcHLlwAsp0YmhhEZLh7hIrF5+7dujL8n3/048WLM9LDnXdyHxdXuCJZFBbkNxGCQaj0XyFFCMlho/hKfk+axEX1a691rHB+7jkuut9+OzBrlv0y5mRkcEFx6VJ6sbVty6/8wAEuVLZtC3zxBdCggX5NWhqjPgHAX38BTZrY1rttm+4Nl57uej1F4/IcPHIvEFkVAOXk9zOoRHBleLr/ALBkCbB0CfD77xHIv6gbniaUyUCnTkC3bkDnLkCF8vp11kaqmbmXDE/tYDKZEBcdZ6hsVm4WCpRjoaJ5au/aBbw9Ngs/zixAwaX/SvMWwEsvUskREaGXBYCLeReRX+D4T+VJ2bjoOJguWXhl5zk3OPekbKCM00+dzcUVV7DLsPmq7Rinmy7J7337gESzdZ/YqFhERdBvJTc/Fzn5OQ7bYF42ryAP2XmO+5+YyBhER0Z7XDa/IB8X8xwbnEdHRiMmMsbjsgWqAFm5WT4pa884/cgR4Oqr7RR2YZxugYrkb3e5UbZG5BGRNK4vWTISpUsUu6xEj0/MQMmSQKlEoFRJ9l0lS/F1YqkIVChTHKVKsd9TURkOjRu1PuLyHDzKyimlIAXIbyDy25owl+H+mH/PnAlMmUL5mZsL1K1LD9lBg4CYGMuy06YBDz4I1KwJHD5sv759+4DRoxnF5eRJ/sdbteJ4oEsX2/LuGvCuWgV07Oj+fckYVvCWs2cZnWHtWs+uC9UIskJ4IH2XA4Ikv/0aFLVcOeCFF7itX0/hLhgjK8vKem4ogBj7ZdPTgPR/3au3fAXg0aH8/5UuDQw9CZxyMA+sfwXw13g95KebH+GSUqWAP/7Q33ecBqyxr5tHseLAqj+5qJKZCby+F/jLsbMr+vXDZYX736WBcz5qs8ZvvwEoAaCy4zLLlgFIvfSmM4ByjsvOnQNAi2jX8dLmgO++A3Ds0ps2AOwMQg1hNt+KjQWcdTHdugHX9uTC1oEYYJqT+eWUKdRZR0UBC/cBt37vuGy5csAZk+chZatUA1KclBkyBHj2e/adfx0D7nJgfwEAVzcCGiRwMe5ULvCXk3oz0jlxAQDEAWjlfrudMXcOEH3J+yYqCsBrjsuuWQNc8w7LRUcDF7vCMmqAGXv20OslOprl0ysCiLBf9r//OOh7+23PvUsFA2Rnc7Us0sGPZ01mJnNN+AGR4aHP3r1c7PjxRy5qa8TG0ivvrrvotVbCyv4mMZEGmT16cLHbnZBhc+aIAtafyG8iCCFCCMlho/hKfqelce9MyazJlwsX3KszPp4ecUOHAu+/bxn2vGxZhlutWtV+O5y1xVzOXbjguFx2djayzRZQ0rTK8+NQt1Y8nn2WY2RHXqLmCl8AuLYht8Ev0CNu+XKG2Fy4EDh1Kh5zZwJzZ7LPbtWKffytt9oq982V2a6wLqsUPQrT0/k9FC+rKyLMle/22LABGDMG+PlnAGDZzp05Z+rY0bFCw9xYwBWelI2NikUsYl0X9LBsTGTMZWWrr8tWLR+DOT/YSzdlRUE0IhANUwEw90egankH5UDlsKagdkVURBSiYtxb1vOkbGREpM3/3RdlI0wRfilrMpkQHxOPCqUBOLZr0EpbRiw048UXqTw8r0VbPA+cPx9/ac8tLw8oyAVSLwKpp4CjFjW4aZUDIDIy/rJC3XpLTKTC8ZNPLs3Bc637CPf7jCJFmMtwf8y/77zTuf+KOQMHOvbo1rjiCirQ3UXWkIRQpXRp4PhxjnU8/Z9OnMiIbxK5TRB8RJDkt189xgX3sbBWj6hqW0BFIqF4MZQpw847oUwGEktz0Fw68dLg+dL7MqUjULFMcZQuzQF1THyGwxzdRq3VJ0wAnn/Zw1DqEQUYO1YP2W2O+YTHXct2wHtr9ZOngDqaI3Cu+6HUtbIffwzExGUjvyAPBQX6ZNh8H6mKw4QIFBQAuQU5yC3ItTivzMpbl81TuXbrZNliQEEklGLZs+dz8e03DtrrIJS6ObNn0/ihTMlYJJaMQvHiQL4KjrX6px/F4KUXojk4cTOUuskEfPBhPh590v/W6kqxD05LA9LSgcy0KGRnxuLCBeDCBYXTFzKRnsbQkp99Zt1e31qrGysbAeQVN1hWrNX9Sq1a/OOcOaNrvBxZye3axaRIDRsCO3cGuqXCJQJt8fnvv7pnuJYbC6ChS7duXPjo2VP3rnPG0qW6ARlgOSHUxgxxcVTA2vMAEHyP/CZCIBGLdTuIHL7M6NEMM9m2rWNvmmHDWM7d3N7Hj9M7Z8cO5gW/5x6GKt+9G3jtNRoUN2nCdHEJCbzm2DFdWb5/P1Cvnm29+/dzsV4rX9mB0fLIkSPxhp0k5Tt2JKFRo2o+W+AsKGDI+AULuFl73FetqivJb76Z/bqnpKYyN+2kSRwbaNSty8XaAQPsG08pRU+/MWPooQdQvvTty1C2jsLVC84R+R0aaE4cBw96bmRfpw77Emf9gFJ0WrFUnNvfnJ33PgpXMgCR3zaIDC8yyBhW8JbTp+l0apRTp2jMEqpYG06WLSuK/FBA+i4HBEl++9VjXDBAfhyQb9/K9NAh85yZ7luielLWXWv1AQOAYcPi3A/5WVAcxWOBRwcA8S4MsF1ZtpvjrbV6rSpA3RqXJk7mJ/JjzZSXtmgTp8cfB0ymWMBNa3W6+btnge5p2dOnY/CtOxalBdF6/m4zOrSxzckageBYqz80EHj9NS2kbKRDi+7L7bwUkm7ggMBZq5eIBS3SbTBBe+ZOnwY+cxxlH86s1QE+8yVL0mo9Lw/IzY2/tIcb+3g3y7mu99w5LuoBEGt1f9OuHfD999R8Pv6487Jjx7IzutFJqgGhUHD4MBXhM2cy1KxGVBQ9u+66i4oGT72Hu3ZlKO6vv6bVs/nCep06cOk5J/ge+U0EIciIHL6MppjOcGI/mZ7OvTvGWAD7r02b+NW9/LJ+vEULjjWvu45GX+PGAZr+WmuHs7Zo7XDVliFDhuCFF164/D4lJQUNGzZE6dK+XSyMiABatuT25pvMq7poEe9xxQq+nzqVW2wscNNNVJL36MEQtq6wVsKac/AgQ+QOG0bD565debygAJg7lwpxbSwRFQXcfz/wyiuS29VbRH6HBiYTDUMGDfL82mefdd0PmEw0cIiLc2yA4wrNyN6VYv3oUeAbR44Pgn1EhguC4CbmY0cj1KxJY826dSnnzbeaNTm+CwZGDScFIagES34rISRISkpSABSQpC75EV/eTCal6tZVqqAg2K20ZMkSpSIjlYqIUDZtNt8iIlhu6dJgt9g+48fzO3Z2D/Z+kwkTgt1ySwoK+D8xci/y//IPheU3OXXKWXvZdyUlJQW7mYWDP/7gH6BSJaX+/pvHKlXiH10jO1upwYNZLjJSqV27gtNWQSmly29fPwNHjyr1/vtKtWxp+cxFRirVubNSn3+u1OnTvvu8ggLWd+gQ96HS/xRl5DcR/I2/+q+wRuTwZX75hXKnbFnHZfr0YZmXXnJdX3KyLssc/eXeeIPn27SxPF6mDI//8ov9637+mefLlXPdDnOC8QxkZSm1eLFS//ufUrVq2Y6tGzXi32vtWqXy8myv93SONH++Ul9+qVSDBvq5uDilnnuOYw3B94j8Di7nzikVH+/6GTF/VuLjeV0oIXNwA4gMLzLIGFbwFud9rHebyaRUjRpKdeyo1EMPKfXWW0rNmKHU+vX8XH+NC5YsoTwzmWzXobVj8fEsJwQH6bscECT5LR7jYYI71quBpmtX5k9zFTKsePHQDhlG73e47/1+yTv5gQf83zZP8Ld1dKApDP+vwvKblC1L60JPQ9IJBmjThn+aSZOA1q0ZG1szZR06FDhyhK5Gp0/z2GuvMXyMEHTOnmVoVG+e22PHgFmz6Bm+bp1+PCIC6NCBnuF9+3oX8ssRJhOfdevIIULwkN9EEIKAyOHLNG3K/ZkzjGJUu7Ztmc2buW/WzHV9R80S8Try6ta8ac+etTzerBm/9s2bgdtu864dwaZYMf6tunWjZ/Hu3ZzzLFgA/PEHIwLu3Am88w5QpgzQvTs9ybt1o1zo14/jcVfz1oIClu/ZUx+/Jyby7/3ss6Ed/jPcEfkdXBITGS2hRw+OoZ09KxER/L3mzAk9DzqZgxtAZLggCG5itI81mTgmXrCA4+ODBy23f//lGvbRo9xWr7atIyHB0sPc3Ou8Zk0gxt3gsWYsXUq5p6nCrdGOZWWx3MKFelQhQQg6QZLfkmM8RLicYxxJAPQcA5oSNjk59AbqGqmp9kOG1a0bPiHDzAWIOxOnRYtCUxGbmgpUq+a5kl/+X/6jsPwmEyZQwW8rMSS/mc9Riok333lHz6Virm1VirEvhw/nJgQVc/ldt241j8NTnTgB/PQTIwatXas/YyYTcMMNzBnerx9QqZK/7kAQhKKK5DhzgMjhy7RsydDnb71FQ2Jz1q6lnIqNpSxzNR4/elQPE75sGVOBWHPPPcAPP1AZvGiRfvyjj4Cnn2Ye8T17OF7WKCgArroK2LcP+OQT19H3zAm1Z+DsWc5LFywAFi9mOiONyEim3zOfD7lLyZL8qz7+uGVoekEozBSGvO8yBzeAyPAiQajJbyE8cdzHOsZkAsaP53q0PZRiWmR7CvODB5lOxxkREVxDtlaYa5u9XOGFZd25KCB9lxOCIL9FMR4i2FOMh7oS1hqlOJlPS+OEu0yZ0PF4dYfCMHECCo+S35pw/n8Vht/E8UBLJuV+48gRYNo0ug8dO8aBQaVKQNu2wEMPcVQsBB1z+W0y8RmIi7PM62nNqVOUJT/+CKxZY/lMtWlDz/B+/eiBLgiC4C9kYu4CkcOYNw/o0wcoUYLySvPIPnOGad3+/ht48UXmBNeYOxcYMoQy7NdfLevTFO1XXcXxbq1a+rlvv2VELqWYV/e++/RzmZlA/fr8GYYOBd5+Wz83bBgwejTHqfv2caHPXUL5GcjLA9avp5J84UJ6kRulTh3gwIHwmTsJgq8ovEb2Mgd3icjwQk0oy28hfAiGQvniReDwYVuFubZpOglHlCxpqyzfsQP49FPfKvgF/yB9lxsEUH6LYjxEcLSwHupK2MJGuE+cNAqLkr8wURh+E/sKfpmUC0UbZ4Zt5uGpzpyhsmDmTGDlSt0AEgBataJn+B13ANWrB/wWBEEoosjEXHCH557j3Cg6Grj5ZiA+ngrv1FSuTyxfbqmMnjYNePBBeocfPmxZ186dVKifPs2Q4q1bM6T3nj3Arl0sc999nI9ZK3H/+INj5MxMoFEjblrY8fh4Rtdr3dqzewunZ2DrVuC664xff/q0hPYWii6Fz8he5uBC0Sac5LcQ2oSSI5O5t7m1wtwdb3NPMJmoX9y/P3zkYWFA+q7QQnKMhyB16oSXErYwkZjI7/6ZZ8J34gRQEZOcbF/JL/+v4FAYfhNXed8FQSAFBZw49esHjB0LzJ/PBfu8PL3MddfRM/yOOyw95gRBEAQhlJgwgQrwKVOAdeuA3FwaDQ8ezPCTnuRB1JTZH37IUOGbNgHZ2UDp0hxnPvQQDcXs0bYtsH07MGoUZers2UD58vQyf/11tqkwU6aMd9enpYliXCi6hHPed5mDC4Ig+A9XfaymCyhe3P+OTCYTULEit+uvtz2flWXpbX7wII1Lly71/LOU4rr02bPhKRsFwReIx3iIoFmM7NiRhEaNqoWVElYIbcLZOrqwEu6/iWVkBbFW9ytpaXQROnmS7ytUAJo2ZfwkISSw5zHuiCZNdGV4vXoBaZ4gCIJDxGLdDUQOF2rC6Rk4fZqGAN5cLwufghC+yBzcACLDCy3hJL+F8CBcI8gePgzUrm38+nbtgBtuoOPGddcx4lM4rU+HE0oBf/+djCZNpO9ySYDkt3iMhxilS0sHJPiWcLaOLqyE+29iHllh507gmmuC3aJCyF9/AcOHA0uW2MZziogAunUD3nyTAwMhpImJYf7Tu+4CGjQIdmsEQRAEtxA5LIQYZctycfbgQc9zSNap473HuSAIwUXm4B4gMlwQBA8J1wiyJUp4d/3atdw0ypbVleSiLPcNqanA9OnApEmWRheCHQIsvyN8UosgCIJQ5DCZaMwj+JivvmLS6UWLmIhaKcstP5+xnlq1Ar78MtitFVyQkwM8/bQoxQVBEMIGkcNCCGIycbHWCM8+KwuaglBYkDm4C0SGC4LgBZojU61a3If6+EkznPS0nSYTUK0a8PHHwKOPAs2aAdHRwJkzwLJlwJgxwO230xu9fHmGnB86lOHkjxwJbEoPpRj56PBh7sMp9vXSpfyeBw2icavghCDIb1GMC4IgCEKosHEjR6W5uYy1PXUqcOAAkwllZfH11KnAlVcyYfVjj/EaIaRJSwt2CwRBEAS3EDkshDADBgBxcXSYcIeICJZ/4AH/tksQBCEkEBkuCEIRwxvDyZdfBp54gt3ili1ct9q0CfjkE+CRR+iUGxVlqSzv149GA5qyfNgw/ynLU1OBCROA+vX5eZqSvn59Hk9N9e3n+ZqlS4EePSh+NN2u4IAgyW/JMR4iSH4UQRDCEem7fEyfPsDPPwMdO9JKrlgx++Wys4FbbgFWrQJ69QLmzg1oMwUdd3KMS15PQRBCEZHhdhA5XKQIx2dAW2RTyjbCoDkREVwsXbQI6NIlcO0TBMH/hGPfFRBEhhcZ5BkQBJ3UVHolZ2U5HxtqREQAxYsDyckMIe+M7Gzg77+BzZupPN+yhe/z8mzLlitnG4a9Rg1jXvdLl1IJn5nJ9+baS62+uDhg9mwq6EMNx79JMgDpu2wIkvwOO4/xWbP4HZUuDcTHA02aAGPH0qDAUzIzae1y7bWsKyEBaNGCMf/z811f/9tvwN13848eG6t3AIMGGWuPIAiCUMRZu5ajvI8/djwQACh0pkzRrxFCEpOJYa0kr6cgCEKYIHJYCHG6dmUUweLF+Ve1XmzUjhUvLkpxQRCKGCLDBUEogiQmUkFsMrmOKqQZTs6Z41opDrC7bN6cnuWffQZs3UrP8o0b2dWae5afPk2F9ujRumd5hQpMCz1sGHWYR4+69px25WmtHcvKYrmlS13fR6CZPp16R3cMFQQETX6HlWL8+eeBO+8E/vgDaNmSD9bRo8CrrwI33cQHwl3OngXatGF+hIMHgbZtgXbt6Jn/7LNA9+7MC2oPpdiWDh3YkdSuzQe+WTPg5Elg/HgaMAiCIAh22LuXFkgDBwKNG3MEZTIBb73lXb0rVtByrFw5rgZeeSVHX+np9suvXq2vHjraPvnE8eelpVGINGjAzytXjqOylSuN30NGBlCypHsJqa+8EihVSjehFEISyespCIIQRogcFsKArl3p5TN+PFCnjuW5OnV4PCVFlOKCIBQxRIYLglBECaThZLFidCx1pCx/+GE6oVory/v2BWrW1JXlr71mqyxPTaWOzVVkJIDnlWL5UAqrrhSXvAUPCJL8jvK6hgAxbx7zB5QoAaxZQyU0wAfspptoJDB8ODBunHv1PfEEsH070KgRO4Tq1Xn8xAmgZ09g+XLgjTeAt9+2vXbkSLalTRtgxgw+1OZs2uTcuEEQBKFI8/HH7ER9yYcfAi+8wJHeDTcAFSsCv//O0dfs2RQS5crZv7ZiRY7K7OFIKJ88yc/Ztw+oXBm47TYKkMWLuU2YYCzRT40aTM5TUODa1DM/H7h40VYICSGBFp5K8noKgiCEESKHhTAhMZHGd888Q6P/tDRGwCtTRgzyBEEooogMFwShCKMZTn79NTBxIvDvv/q5OnU4bhwwgDpFX6Mpy1u00I9dvGgbhn3nTl1Zbu7pXb48ozDn51Pf6W7i54IClv/6a96fNyhFJ9mLF7llZ1vu3T129qzldy+4QZDkd9goxkeP5n7wYF0pDlDP8dFH1E9MnkzluKsH/Ngx4Kef+HrSJF0pDlA/8tlnDNH+4Yf8vIQE/fzevWxLxYq0xLEXdsK8ExAEQRCsaNQIeOklxttp1oyd6jffGK9v2zbgxReByEhg/nyG/AA4OurZE/j1V1pDaR2/NVdeCUyb5tlnPvYYleI33wz88guT2wC0tOrZUw8rcs01ntXbpw/zg8ybR3NKZ8ybx5FXv36efYbgdzwNTyUIgiCECCKHhTDDZALKluUmCIJQpBEZLghCESeUDCcdKct37NAV5Zs3A7t2AadOAUuWGPscpejEevw4u3VPFdnaa4n+HESCJL/DQjGekkIvbADo39/2fLt2VG4nJVEncc89zuvbvJkPTUwM0L697flrrqGlyqlTrO+uu/RzH38M5OUBjz4qi92CIAiGeOQRy/eurMFcMWYMO/UHH9SV4gCV1V98QdPI2bOBf/6hEtxbdu8Gfv6ZivgvvtCV4gBDuQ8cyONjxgDff+9Z3Vrincce48i1Y0f75X77DXj8cd7PkCFG70TwMdpEo3hxKsUlhKkgCEKYIXJYEARBEMITkeGCIAgAQtdwslgxpkdu2VI/pinL16wBXnnFWL3nzgHvvOObNmr8n737Do+i2v84/tlUII3eOwhIUYOAXkFBQEDBgoAXLBCUK17bpeiVUAREwatYQBRBELAgYAEFVJBelA4KgghI70WS0EIg8/vj/HaTkN1kU7fk/XqeeWazc+bMmQ3kuzPfOeeEhpr2XrvO7L3k5Ixn5YQTHorfPpEY37zZrIsXN/N5O9OokUmMb96ceWLcPt1s0aKu8zElS5rE+MaNaRPj9mEe7rjDzF8wc6b5zxsQYDpBdurkerReAEAuu3zZDN8hOX9yqkoVqWlTM6z67Nm5c+E7e7ZZN23qfOiWhx82ifG5c6WkJCk42P26v/nG9G4fPtz0Rm/a1MwXUqGC2X74sLR0qRkaPirKfCH45hvndTGGd77L6+GpAAB5jDgMAIBvIoYDgM+xJ8tLl85+YlwyfaVKl3Y/gZ3ReyEh2e9hb1lmiua//nJ/SPgM7dwpLVyY0s1+xw4znPiIEWai9qxITpbWrDHd85csMXXFx5uYGB1tOno9/HDGJ79xo3kKYcUKKS7OTC/aoYMZxrt06eydo4fit08kxvfuNevKlV2XsQ+Hbi+bEfvv6MQJkyQPD0+7PTnZDGt/bX2XL5t/i/b3H33U1JHaCy+Yodi7ds28HQCAHPrzTzNkumSekHKmUSOTGLc/ZXWt48elV14xgbZQIfPkWfv2roOOvZ6MjidJ589Lu3ZJdeu6dy6S+RJi/wJiWdLq1Wa5lmWZLyD9+jmvx2bjYj6f/fabeUCOeT0BwIcRhwEA8E3EcADwWdfm57LqzTe9o4e8zWaGsu/bN5cqHD9eGjMmd+r66y+TdJZMD+RGjaRixcz7ixaZZcYMM+pqSEj6/b/6yvRIvnLFjJFfrZoZmnvcOOnLL03iumbNrLfLQ/HbJxLjCQlmHRbmuoz9P098fOb13XKLGfn2wgVp0iQzFWxqn3ySkmdJXd+ZMylPejz7rHT99dKsWWaK3CNHzMMSU6eahHmFCmbec1cSExOVmGryggT7SQKAD0pISFB8qj+YoaGhCg0NzfsD259eKlrUTJzjTGZPTv3xhzR0aNr3goLMN5k33jCvnR3TVeI8MtIs8fGmbFYS45Urk1n1UcWK8asDAJ9HHAYAwDcRwwHAZ5UoIdWokfWe1jabGb2xePG8a1tW9ehhRge/eNF0wM2R+vVNT9zoaJOEHDlS+vTT7NVls5me2C++KN11l5ki1G75ctNJbN48k+R8+eW0+x45Yk7syhVpwgQz7Llkeq/HxEiffWZ6m69dm/VY7KH47ROJ8dwWESH1729GHIiNNcOgd+li/i189515oiM42IyAm3qo9dT/KQsXNg9RlCplfq5dW5oyxXQ8/OEHadgwafFi120YNWqUhg8fnifnBwD5re41yd+hQ4dq2LBheX/gnDw5FRVlnozq2FGqVcsks/fsMX/Mx42T3nnHDCsycWL2jhkf797TWqnt25e18gAAIPcQhwEA8E3EcADwWTnpaf388971XFTRoqbTdfv2JreYo+R4r15pf3Y1L7Q7atRwnbBs3lwaMMAMif7JJ+kT4+++a3oSt26dkhSXTEJ1/Hgznej69WbY97Zts9YuD8XvHHyS+cfeCfD8eddl7POGR0a6V+fQoWbo+kuXpP/8RypfXipTRvrXv8zDF48/bsqlftokdWfEBx9MSYqn9vTTZr1ypRl63ZXY2FjFxcU5lu3bt7vXcADwQtu3b0/zNy02N+byzmvR0Sb5fccdUtmyZiiRBg2kt982Q8dIZm6MLVs82kwAAAAAAAAA8Fc9ephbs+7mfgMCTHlvnP2ibVtp/nzTudZm867EvUvR0WZ98GD6bbNnm/XDD6ffFh4u3Xefee1q7m8v5BM9xqtWNWtnvxM7+zZ72czYH2Z4+mnTS/zAAfM7bNHCPM3x6KOmXIMGKfuEh5tk+MmTZogGZ+zvJyVJp06ZhLsz1w4zHJ/VXoUA4EUiIiIU6e6TSbl7YLPOzSenJPP00003maT43LnmdV4fEwAAAAAAAJm6kHRB5y+nvy8TGBCoQkGFHD87K2MXYAtQ4eDC2Sp7IemCLBdjPttsNhUJLpKtsheTLirZct3FNCwkLFtlL125pKvJV3OlbJHgIrL9f6Yv8UqiriRfyZWyhYMLK8BmsqKXr15W0tWkXClbKKiQAgMCs1w26WqSLl913fMxNChUQQFBWS57JfmKEq8kuiwbEhii4MDgLJe9mnxVl65cclk2ODBYIYEhWS6bbCXrYtLFXCkbFBCk0CCTE7MsSxeSLqTUU0T6fJb0YCfJZknWlSDpqj1/ZknBKWVtAZJs0vQvzX6Xrrj//z6//kbc3vKCdu61NH26yUPu3X1Bcv3fyvN27TLrcuXSvp+QIO3ebV43auR830aNzBDvmzfnXftymU8kxu0PK5w+baZrrVYtfZkNG8y6YcOs1d2gQdrkt5Qyx7tkhttP7eabpR9/NElvZ1K/bx+9FwCQR+xPQ509awK1s3nGs/rklN3115vE+KFD6Y+5aZN5osqZ1EOoZ/WYrly+bILPzp1SaKgJds2a5U7dAAAgY8RhAAB8EzHcb9V+r7YUlf79e667R/Mfnu/4ufTo0mmSb6k1r9Jcy2KWOX6uOqaqTl1wftO/UflGWv+v9Y6f675fV/vj9jstW7dUXf3+9O+Onxt/1FjbTzofLbZKVBXt67PP8fMdU+/QhiMbnJYtWaSkTr540vHz3Z/freX7lzstWyS4iM4PTEnidZrVSd/v+t5pWUmyhqYk7h+b/Zi+2v6Vy7LnYs85Eum95/XWtF+nuSx74oUTKhVmht3tt6CfPtjwgcuye/+zV1WLVpUkDVo8SKN/Ge2y7LZ/b1O90vUkSSNXjtTw5a6nrF3Xa50aV2gsSRqzZoz+u+i/Lssu7bFULaq2kCRN3DhRz/7wrMuy87rNU/ta7SVJn2/9XD2/7emy7KzOs9SlXhdJ0uwds/XQVw+5LDvl/imKuSlGkrRg9wJ1+KKDy7Lj7h6nZ5o8I0laeWCl7px2p8uyb7R+Qy82fVGStOnoJjWZ1MRl2aHNh2pYi2GSpB0nd6j++Pouy77wjxf0Zps3JUkH4g6o2hgnybv/93Sjp/V++/clSacunFLp0aXTFxrw/+stPWT7dqqZ3jj4gjQoJdlm/f9y/zpJ66TOdTvryy5fOraHj3KdmPPI34hukuIkveOyWZ514YI0dqx53alT2m2phzqvXNn5/pUqmfXevbnXpjyO3z6RGK9YUWrc2AxTP326mbw+tVWrTN4jNFS6556cH2/WLJPv+Mc/TCI8tS5dzO9jyRIzP8C1Qzv89JNZ165NR0EAyHO1a5txcy5cME9I3enkC2B2n5w6fdqsr022N2xohobZ4PxCxfF+WJiZuzwjCQkpw9H8858mkDmrr1On9An6W24x7ShbNuNjAAAA54jDAAD4JmI4APi1Jk2k01ulPXs83ZLclZCQkGb06GtHlvaIp582Se3y5aWBA9NuS0hIeR0WJqfsPYTdGRXbS+K3zXI1joeXmTNH6tjRfMbLl6fkN06fNnmQrVul/v2l0akeJJo9W4qNlSpUSD+v/JEj0tWrKQ8z2M2bJz3yiJSYKK1bJ91wQ9rtly9Ldeua/5CDBkmvvJKSHF+6VOrQweRn3n8/Zb5xdxw6dEiVKlXSwYMHVbFiRfd3BAAPypW/XTEx0rRp0ogR0uDBWd//oYekL7+UevUyc4Kntn+/VKOG+YO/Y4dUp457dR4+LF13nXTxojRzpjmG3e+/S/Xrmzk5/vor/dNyvXpJkydLXbtKX3yR8XHmzEkZtn3TpvTbT5wwxzp92gxnkprNZp7eWrfOvXNCniB+A/BV/P0ScbiA4/8AAF/E367/RwwvsOz/B3b+tVMVKlRIt52h1J2XZSh1hlL39qHUnZUNCQzVmTNSfLylwMIXVLyY8/m6s/L/3lN/Iw4fPqza1Wun22/o0KEaNmyYy3rTyOk9dGdGjJBeflkqVEhatEhq2jTt9p9/TnkvKUkKctLX+qefpDZtpJAQk1jNiJfEb5/oMS5JDzwgPf+86dF/661Sq1bmAYXFi80Iuk2bmt9hanFxpqf9JSf/x9etM5//jTeaodmDg6XffpP++MMk3+fMSZ8Ul8zv9ptvTDL+tdekGTPM7/DwYVNncrLUo4f073/n/mcAAAXWuHFmadJE+uSTtNsGDJC++kqaMsU8TdaunXn/wgXpiSdMUrxTp/RJ8TFjzJNQJUumff+338wXjYsXTVL9/vvTbq9Xz7z37bem/u++kwr//xefH36Qpk41T0zFxmZ+XitXmvXDDzvf/r//mTk6bDYTXJ580gSpqVOld96RNm405965c+bHAgAAaRGHAQDwTcTwAq9IcJE0yVxX3CmTnbKpk9m5WTZ1Yi03y6ZOBOZm2dCgUIXKvd6uWSkbEhjiSLZ6qmxwYLAj6ZybZYMCghQU4l5aLitlAwMC3f43nJWyAbaAPClrs9ncKluihFSihE1S3vxfzq+/Efaft2/fnuahHo/2Fn/7bZMUDw01vYyvTYpLaUdSPX9einIyh8W5c2btzhDaXhK/fSYxLpkcRtOmpjf2zz+bBxRq1DA5kb59TdLaXfXrS927S7/8Yh5ouHrVdPrr29f0PHfywJnDDTdI27aZxPj8+dLcuWYk3+bNze+pa9ecnysA+K1Nm9IOqWEfE2fCBDNsh93s2VK5cub1qVPmSSdnQ6U0bCi99ZbUr5+ZT6N5c6l0aRNojx41w61/+GH6/YYONX/wb7rJPCEVEGDasnmzecqpcmXzB97ZF5SJE6Xt282TdDVqSLffbp5oW77cPM02Zozzp6uutW6dCfT2ZP61Pv/cbL/3XpP4t3vrLenMGfOU4NdfczEPAEB2EIcBAPBNxHAAgA+KiIhQpDfMwfzee+a+eEiIiYeu4mmVKimvDxyQGjRIX+bgQbOuWjXz43pJ/PapxLhkRrNNPaJtRmJizOJMzZrmIYPsKlcupQMjACAL4uOltWvTv3/oUNq5QzIbeiW1vn1NYH7rLRNgz583ie3YWLNcO0+4ZObDWL3aDI3+009mn8hI6bbbTI/w3r2d7yeZxPuGDdKoUSYYf/utGcakbVvphRfMsCbuOHrUDEFTt276bb//bpLtNpsZMuVa//mP+TKwebN7xwIAAGkRhwEA8E3EcAAAsuf99018tCfF27d3XTYy0iRTd+8298KdJcY3bDBr+/zXGfGS+O1ziXEAgI9r0SL9HCGZGTbMLBlp3dos7nrxRbNkV2SkSYyPGpX9Oo4fN/UEBKTfZp8vJSREatYs/fb69c0XhSNHsn98AAAKMuIwAAC+iRgOAEDWffih9OyzKUnxDh0y36djR+nNN6Xp06WePdNuO3fOjLgqmbmrM+Ml8dvJ0QEAQL64etX0oHdm40azvv5653OFBAVJxYqZudABAEDWEYcBAPBNxHAAANIbN06qU8fMI32tjz4y05tmJSkuSX36mLmkFy0yddhdvWrqO3tWatxYatMm87q8JH7TYxwAAE8pXdrMw7Jnj5mrPLVffjFPwTVu7Hr/c+fMEO4AACDriMMAAPgmYjgAwN9t2mQSz3Z79pj1hAnSvHkp78+ebeZ+lqRTp6SdO6WyZdPWtWWLmTbUsqTq1aWvvjKLM9fOQV2+vHmvWzfpySelyZPNfOLr10t//SWVKWN6k9tsmZ+Tl8RveowDAOAp9rlXJk5M+/6uXeYLiyQ1b+583/37pcuXpYoV86x5AACksXOn9N57UkyMmVssKMhcuL76atbrSk6Wfv5ZevllM0xaiRJScLBUsqR0113S559nPvXKxo1Sly7mQrxQIalaNem558y8ZO4gDgMA4JuI4QAAfxcfL61dm7KcOmXeP3Qo7fuJiZnXdfZsyvX1H3+YubpdLc506WKO9eCDJhk+e7bp/f3MM9Kvv5p5yN3hJfGbHuMAAHhKt27SnDnSO++YRMB995kvN/37my8r4eHSvfc633fFCrOuXz/fmgsAKODGj5fGjMmduv76S2ra1LwuXlxq1MgMi/bXX2aItkWLpBkzzBBvzoZR++orE0evXDFPlFerJm3YYIaO+/JLadWqzC/OicMAAPgmYjgAwN+1aJH5w+LXGjbMLLlR17Vuvtlcn+eEl8RveowDAOApXbpId9xhbuoPGCDVrWvmY9m61fTA69dPiohwvu/MmaZMs2b522YAQMFVv770wgumN/eOHdJjj2W/LptNatlS+uEH08N7wQKTCF+3Tlq2zAyPNm+e9Prr6fc9ckTq0cPEzwkTzD4zZ0p//ik9+qh0/Lj08MOZX/gThwEA8E3EcAAAfI+XxG8S4wAAeNK330odOpib9/ZFknr1MsPLOrNrl/Tjj+b1PffkTzsBAOjVS3rzTZN0rlNHCsjB5WSNGtLixVK7dlJgYNptzZubi2RJ+uST9Pu++6504YLUurWZ48wuMND0ao+KMvOdLVyYeTuIwwAA+CZiOAAAvscL4jdDqQMA4ElRUdJ330m7d6fMpdK4sVSliut9goPNl4jgYKl69XxpJgAA+So62qwPHky/bfZss3744fTbwsPNcGyffip9843Utm3GxyEOAwDgm4jhAAD4Hi+I3yTGAQDwBjVrZj4Xql3VqmYBAMBf7dpl1uXKpX0/IcFcQEtmXnJnGjUyifHNm90/HnEYAADfRAwHAMD3eDB+kxgHAAAAgAIqISFB8fHxjp9DQ0MVGhrqwRbJDJM+dqx53alT2m379qW8rlzZ+f6VKpn13r253jQAAAAAAOC7mGMcAAAAAAqounXrKioqyrGMGjXK002Snn7aJLXLl5cGDky7LSEh5XVYmPP9w8PNOlXCHwAAAAAAgB7jAAAAAFBAbd++XRUqVHD87PHe4iNGSNOmSYUKSbNmSSVKeLY9AAAAAADAb5AYBwAAAIACKiIiQpGRkZ5uhvH229LLL0uhodLs2VLTpunLRESkvD5/XoqKSl/m3Dmz9pbzAgAAAAAAXoGh1AEAAAAAnvXee1L//lJIiPT111K7ds7LVamS8vrAAedlDh4066pVc7WJAAAAAADAt5EYBwAAAAB4zvvvS88/n5IUb9/eddnISKlmTfN6wwbnZezvN2yYu+0EAAAAAAA+jcQ4AAAAAMAzPvxQevbZlKR4hw6Z79Oxo1lPn55+27lz0ty55vWDD+ZeOwEAAAAAgM8jMQ4AAAAAyBvjxkl16kjdu6ff9tFH0tNPZy0pLkl9+khFikiLFpk67K5eNfWdPSs1biy1aZMbZwAAAAAAAPxEkKcbAAAAAADwAZs2mcSz3Z49Zj1hgjRvXsr7s2dL5cqZ16dOSTt3SmXLpq1ryxapd2/JsqTq1aWvvjKLM1Onpv25fHnzXrdu0pNPSpMnm/nE16+X/vpLKlPG9Ca32bJ/rgAAAAAAwO+QGAcAAAAAZC4+Xlq7Nv37hw6ZxS4xMfO6zp41SXFJ+uMPs7hybWJckrp0MQn1kSOllSulzZtNMv6ZZ6QhQ0xyHAAAAAAAIBUS4wAAAACAzLVokZLMdtewYWbJjbqudfPNZgh2AAAAAAAANzDHOAAAAAAAAAAAAADAr5EYBwAAAAAAAAAAAAD4NRLjAAAgz335pRk1t1gxKSxMuvFG6Y03pKSkrNUzdapks2W8/Phj+v0OHJAmTJAefFCqUkUKDZXCw007Bg6UTp7MjbMEAAAAAAAAAHgr5hgHAAB5qk8facwYKShIatnSJKSXLJFeekmaO1dauFAqXDhrddaoITVr5nxbhQrp33v4YWn1atOG6GjpH/+QzpyR1q6VRo2SJk0y7bjppqyeHQAAAAAAAADAF5AYBwAAeWbOHJMUDw+Xli+XGjY07586ZZLkq1ZJQ4ZIo0dnrd5mzUzvcXdVqCC984702GNSiRIp7588KT30kLRsmVnv2CEFBmatLQAAAAAAAAAA78dQ6gAAIM+MHGnWAwakJMUlqWRJ6YMPzOtx46S4uLxtx8yZpud66qS4JJUqJX36qXm9a5f0yy952w4AAAAAAAAAgGeQGAcAAHni8GFp/Xrz+uGH029v1kyqVElKTJS+/z5/25ZaxYomUS9JBw96rh0AAAAAAAAAgLzDUOoAACBPbN5s1sWLS9WqOS/TqJFJRm/eLHXr5n7du3dLgwdLJ06YYdrr15fuuy8lwZ0Vp05Jf/9tXpcrl/X9AQAAAAAAAADejx7jAAAgT+zda9aVK7suU6lS2rLuWr1aeu016aOPzNzhTzxh6vrf/7LeztGjpatXTVL8ttsyLpuYmKj4+HjHkpCQkPUDAgAAAACQh778UmrRQipWTAoLk268UXrjDSkpKft1fvuteSC9bFkpJEQqXdpcQ7/yiut9du+WYmLMSG2hoWYdEyP99Vf22wEAQE6QGAcAAHnCnjMOC3NdJjzcrOPj3auzbFlp0CBp7Vrp5Emz3/r1UvfuZkj2AQNS5jV3x6JFJjEuSW+9ZS7uMzJq1ChFRUU5lrp167p/MAAAfFBu3VivWlWy2TJfnN1cv3JF+uADMw1LsWJScLAZJaZVK2naNCk5OTfOFAAA/9Cnj/TQQ+aB8iZNpHbtpAMHpJdeklq2lC5ezFp9ly+b+h54wFxD16snde5sRm7bs0caO9b5fqtXm+8N06ZJRYtKHTua9bRp0g03SGvW5Ow8AQDIDoZSBwAAPqNdO7Ok1qiRubC+8Uapf39zQ/2JJ6QyZTKua+tWqUsX01v8uefcG8o9NjZW/fr1c/x8+PBhkuMAAL/Vp480ZowUFGRupIeHS0uWmBvrc+dKCxdKhQu7V1fnzmb6EmfOnDH1SdKdd6bdlpgotWkjrVhhHmBr1kwqVcpMxbJ0qWnPnDnSN9+YxDoAAAXZnDkmdoeHS8uXSw0bmvdPnTKxfNUqaciQlAfE3fGvf5kH5R54wIzalnoKs+Rkad269PtcuGCS6RcuSLGxaR9gHzhQGjXKbN+50/3vEgAA5AZ6jAMAgDwREWHW58+7LnPunFlHRub8eP/5j7lAT0w0N+oz8scfUuvW0tmzUs+e5saBO0JDQxUZGelYIuwnCQCAn0l9Y33tWmnBAunrr6Vdu6QGDVJurLtr9Ghp6lTnS7NmpkytWtLtt6fd74MPTFK8ShVz7MWLpRkzTC+0devM9405c6SZM3N+zgAA+Dp7AnrAgJSkuGSulT/4wLweN06Ki3OvvsWLpU8+Mb3DZ81KmxSXpIAA6dZb0+83dap05IiJ7a++mnbbq6+a9w8eNHUDAJCfSIwDAIA8UbWqWR886LqMfZu9bE4EBkrXXWdeHzrkutyff5on5U+cMEOwT5pEDzMAAK6V2zfWM/Lxx2b9+OPpty1ZYtbPPCNVrpx2W6NGUteu5vUvv+S8HQAA+LLDh81UY5L08MPptzdrJlWqZB4m//579+p87z2z7tPHTGXirtmzzbprV5M8Ty0gQPrnP83rb75xv04AAHIDiXEAAJAnoqPN+vRpae9e52U2bDDr1Dfcc+L0abN21ZF71y4zROvRo9Kjj0pTpqS/SAcAoKDLixvrrqxebYZRDQqSevRIv71QIffqubYHGwAABc3mzWZdvLhUrZrzMo0apS2bkatXTY9xSbrjDunYMendd6V//9skyqdNSxkFzlVb7MfLSTsAAMhN3AoGAAB5omJFqXFj83r69PTbV60yPcZDQ6V77sn58TZtMr3BJalJk/Tb9+wxSfEjR0xSfNo0kuIAADiT2zfWM2LvLX7PPVLZsum33323Wb//vnTgQNptGzeaYdULF5Yeeyxn7QAAwNfZH0i/doSV1CpVSls2I3/9lZL4XrPGjNDWt6/04YdmupWYGKl69ZTRXewSElIeWnfVFns7Tp7MePo1AAByG7eDAQBAnhk40Kxff90kru1On5aeftq8fvZZKSoqZdvs2VKdOlKrVmnrunDB3BRPSEh/nBUrpE6dzOtmzdInxvfuNUnxw4fNjXOS4gAAuJbbN9ZdOX/ezFcqSU884bxMTIyZ+mT/fnNDvlUrqVs3E+8bNzaJ+8WLM5+WJTExUfHx8Y4lwdkXCgAAfJg9tIWFuS4THm7W8fGZ12dPbksmTt98sxlRJiFB2rLFPNR28qR0//1mdLZr25FRW+ztyKwtxG8AQG4L8nQDAACA/3rgAen556WxY6VbbzU3s8PCzA3ss2elpk2lESPS7hMXZ4ZUvXQp7fuXL5skev/+Zpj2ypWlK1dML/Ft20yZBg1SbrCn1qlTSu90yfkcppLUq5e50Q4AQEGW2zfWXZk1y/REK1vW9egxAQHS1KnSDTdIsbFpe6UVKSK1bi3VqJH5sUaNGqXhw4dnv7EAABQwlpXyukIFacGClGvqG2+UvvtOuukmcz3++uvS5Mm53wbiNwAgt9FXCgAA5KkxY6SZM6V//EP6+WczF2nFiubCeckSM/ypO4oUkYYMkVq2lI4fl374wVyIHz9ubopPmGDmLC9XLv2+Z86YdWKi9Omnpse4s2X37tw7bwAAkDH7DfTu3c0c487Ex0sdOkgvvmgekPvzT9PTfOtW8wDe22+bkWIOHsz4WLGxsYqLi3Ms27dvz9VzAQDA0yIizDqjocntQ6NHRrpfn2RGcLEnxe0CA6Xevc3rRYuc7+eqLannJs+oLcRvAEBuo8c4AADIcw89ZBZ3xMSY5VohIdIrr2Tv+Pv2ZW8/AAAKoty+se7Mn39Kq1eb165GcpHMSDHff2+mYHn77ZT369eXPv/cDPO6YIE0eLB5yM2V0NBQhaa6ox+fk67uAAB4Ifu0Ihk9LGbfltkUJPYyNpvpOV69uvMy9vePHk15LyJCKl7cPKB+4IDpXe6qHSVLZjxCDfEbAJDb6DEOAAAAAAAccvvGujMff2zWzZpJtWs7L3P1qhnpRTLzijvz8MNmnbqnGgAABVF0tFmfPi3t3eu8zIYNZt2wYeb1hYenxOhTp5yXsb+fes7w1PXbj5eTdgAAkJtIjAMA8tfOndJ775kuwQ0amHEzbTbp1VdzVu+iRWZyypIlzdjcdepIgwalHZ/r2na8+67Zp0IF0x05MlJq3FgaNcr1fvv2mfZmtAwYkLNzAQAA8KDcvrF+ratXpU8+Ma+feMJ1uRMnzDQokuue6VFRZm2fNgUAgIKqYkVzS0OSpk9Pv33VKvNgW2iouRXiji5dzNrVA2g//WTWTZqkfb9jR7OeMUNKTk67LTnZTLcmSQ8+6F47AADILSTGAQD5a/x46fnnzViX27aZO6M59c470l13ST/+KNWrJ917rxQXJ40cKTVq5PzR5latpL59paVLzdhfnTqZstu2SQMHSjfdZMb8ciUsTOrRw/ly8805PycAAAAPyYsb66l9/70ZcjUiIuWGuzMlSqTMZ7p2rfMya9aYdbVqWW8HAAD+ZuBAs379dWnTppT3T58205JI0rPPpjxYJkmzZ5u+Ba1apa/v+eelYsVM7J4wIe22GTPMtCb2cqnFxEjly5upU4YMSbttyBDzfsWKUvfuWT5FAAByhMQ4ACB/1a8vvfCCuXrasUN67LGc1bd5s5l8MjBQmj9fWr5cmjVL2rPHXNXt3Ck99VT6/WrXliZPlk6elFaulL74QlqyxLSpXj2zv7OJru1KlpSmTnW+ZHSHFwAAwAfk9o311OzDqHftmvG8oiEh0n33mddDhki//ZZ2++LFZgAgKWVIdQDANXJ71LaDB02G9MknzUPhoaGmvl693Nt/40ZzzVymjFSokHmy6bnnzDAhyLEHHjBJ6nPnpFtvle6+W+rcWapZU9q6VWraVBoxIu0+cXHmn8mePenrK1nS9O4uVMjcWqlf3/z6GjY005xYlonR1z4oV6SIuTVTpIjps9CggSnfoIH5OSxM+vJLM+AfAAD5yecS419+KbVoYZ5UCwuTbrxReuMNKSkp63VduGBGy73pJlNXRIR5Kv6997LWgfHXX80Fu81mvmQAADLQq5f05pvm7mWdOlJADkPRqFHmSqxnT3PFZ1ekiEl8BwRIX38t/fFH2v0WL5Yefzz9RFhVq0offmheL10qHTqUs/YBAAD4oNy+sW534oR5llHKeBh1u3feMYP7HD9ubsI3ayb985/m2r11a+nSJallS/PcJQDAidwete3rr02G9KOPzJNTly+7v+9XX5mg8tVXUpUq0v33m2v2ceOkG26Qdu/OWdsgSRozxiSz//EP6eefTW/vihXNw25LlmQ9GX3XXeb+d48e0tmz0rffmgH27rlHWrBAeuUV5/s1bWr2697dTHny9ddm3b27ef/WW3N8qgAAZFmQpxuQFX36mMAeFGQufMPDTTB/6SVp7lxp4UL3A/uZM6aOX381CfGmTU1nwzVrzHfFuXOlefNMwjsjly+bYH7lSo5PDwCQVZcvp9xZddZNqEoV8wd+5UrThSk21r167RNrSuZp+IoVc95WAAAAHzNmjPkq9f775sZ6UpJUo4Y0YICZkSaz62VnPv3U1FOvnnTLLZmXr1BB2rJFGjvW3IjfutVct0dFSc2bm6+ATzxhrucBAE7YR22LjjZPGI0caf4YZ5e9h3fDhmaZNUt67bXM9ztyxGRWr1xJ6XEumUR9TIz02Wfmj/ratab3EXLkoYfM4o6YmIwHzJOkWrXMAHlZVbOmeSYDAABv4TOJ8TlzzEV5eLgZJbdhQ/P+qVMmwb1qlRm2ZfRo9+p76imTFK9f3zw1V6mSef/4cTNU208/ScOHZ/697pVXzHBuzz5rHm4EAOSjP/80w39IZn5wZxo1MonxzZvdr3fXrpTX5co5L3P+vHncet8+KTjY3CW++24zRDsAAICfyO0b6/37myUrIiKkQYPMAgDIomuHOM/pqG33328Wu2++cW+/d9811++tW6ckxSXzZNP48aaX0vr1pudT27Y5ayMAAIALPjOU+siRZj1gQEpSXDLznHzwgXk9bpwZui0zR46YEXskM2y6PSkumeltPvrIvH7nHSkhwXU969ebnEiXLlKnTu6fCwAgl+zda9ZFi5o7ps7Y/8jby7rj9dfNumFDM7S6M6dOmR7oEyaYANS3r3T99WbO9HPn3D8WAAAAAAD+bvZss3Y22lt4uOmpJLmfaAcAAMgGn0iMHz5sktCS8+9OzZqZvEdioun9nZkNG8x0tCEh0h13pN9+ww1SqVLSxYuu67t0yYz+U6wYPcUBICEhQfHx8Y4lMTExvw5s1mFhrsvY5xCPj3evzqlTzWRcgYFmqJJrhYZK//qXmUjr4EHzxPvvv5tJNosUMcO/depkAg0AAAAAAAVdQkLK/OEZjfYmZW20NwAAgCzyicS4/ftQ8eJmGhtnsvLdyd6Rr2hR16MHlSxp1hs3Ot8+ZIi0Y4eZ56x06cyPCQD+rG7duoqKinIso0aN8nSTsmfxYql3b/P6jTfMk1fXKldOmjhRatPGzD1euLBUt640eLC0ZIlJqC9caCbBBAAAAAAgl3ns4fTs2rcv5XXlys7LZGe0NwAAgCzyicS4/fuQq+9NUta+O9kT2SdOOB/tNjlZ2r/fdX0//yy9/baZTqdbt8yP50xiYmKaL7AJGY3ZDgBebvv27YqLi3MssbGx+XNg+/Dp58+7LmP/Qx8ZmXFdq1aZP+yXL0tDh0r9+mW9PU2aSPfea17PnZv1/QEAAAAAyITPPZye+r6nqxHfsjraGwAAQDb4RGI8t0fKveUWM9qtJE2alH77J5+YkXGd1XfhghQTI0VFSePHZ34sV0aNGpXmC2zdunWzXxkAeFhERIQiIyMdS2hoaP4c2D7/99mzaS+0Uzt4MG1ZZ37+WbrnHpNgHzRIGjYs+226/nqzPnQo+3UAAAAAAOCCxx5OBwAA8HE+kRjPbRERUv/+5nVsrBkO/ehR04N80iTpueek4GCz/dqh1gcMkHbtkt5914ymm12xsbFpvsBu3749+5UBQEFVu3bKk04bNjgvY3+/YUPn29eskdq1M4n1gQOlV1/NWZtOnzZre292AAAAAABykcceTs+u1NfHrkZ8c3e0NwAAgBzwicR4bo6Uazd0qPTUU9KlS9J//iOVLy+VKSP9618md/L446Zc8eIp+yxbJo0bZzoVdu+e5dNIIzQ0NM0X2AgSKACQdSEhUvv25vX06em3799veoNLUseO6bevWye1bZuSFH/ttZy15/z5lCHUmzTJWV0AAAAAAPiDKlVSXh844LyMO6O9AQAA5JBPJMbt34fs34+cyep3p8BAMxT6b7+ZzoFPPmmmk/3uO2np0pQh1Bs0SNlnzhzJssz3txYt0i59+pgyhw+nvLdli3ttAQBkYtw4qU4d508lDRgg2WzSlCnSjz+mvH/hgvTEE9LVq1KnTmb/1DZskNq0MX/ws5IUnzjReUDau9fMUX70qFS0aMoTVgAAAAAAFGSRkVLNmuZ1dkd7AwAAyAVBnm6AO6Kjzfr0aZN3qFYtfZnsfndq0CBt8lsyye/Vq83ru+5Kv8+2ba7ru3RJWr7cvD57NmttAYACYdMm6emnU37es8esJ0yQ5s1LeX/27JQ5K06dknbulMqWTV9fw4bSW2+Zp5vuuUdq3lwqXVpaudIkqWvXlj78MP1+bdpIcXEmiX34sBQT47y9AwakTap/8IEZcqRePalWLdNrfe9e8zRUYqJUooT0zTdSyZJZ+FAAAAAAAPBjHTtKb75pRnvr2TPttnPnUkZfe/DB/G8bAAAoMHwiMV6xotS4sbR+vfnuNGhQ2u2rVpnOe6GhJieSU7NmmV7h//iHdPPNKe+/+65ZnFm2TLrzTqlGDWn37py3AQD8Vny8tHZt+vcPHTKLXWKi+3X27WuecnrrLTM8+vnzUuXKUmysWZxNV/H332Z99qw0bZrrumNi0ibGn39eWrDADDmybJk5n/Bw6YYbTBB6+mmTmAcAAAAAwBeNG2eWJk2kTz7JnTr79JHef19atEj66CMzn6VkRnl7+mlzbd64sXmIHQAAII/4RGJcMqPcduwovf66dPfdKT3DT59O6Xj47LNSVFTKPrNnm3xIhQrS4sVp6ztyxHzvqlQp7fvz5plh1UNDnXcwzCvJycmSpKNHj+bfQQEgh+x/s+x/w9zSooUZmiMrhg0zS0ZatzaLu7LaBrvHH2eYdDgQvwH4qmzFcMCPEMMB+KJsxe/cHrXt6FFzk9bO/oD7d99Jt96a8v4HH6Qd2rN8eWnqVKlbN3PzdfJkMyfm+vXSX39JZcqYHlE2m/vnhgKH+A3AF3H97V18JjH+wAOmk97YseY7VqtWUliYSXifPSs1bSqNGJF2n7g48x3u0qX09a1bZ0bmufFGMzR7cLDp/PfHH6bj35w5pvNffjn4//PVNmnSJP8OCgC55ODBg6pcubKnmwHkO+I3AF9HDEdBRQwH4MuyFL9ze9S2xETn9Z08aZbUx71Wly5S9erSyJFm+rPNm00y/plnpCFDTHIcyADxG4Av4/rbO9gsK7td5jxj1iwz6s6WLVJSkhm6/NFHzSi6ISFpy06daqasqVJF2rcv7bbdu6VXX5V++SWl93jlymYU3P79TS/zrMjpUOpnzpxRiRIltG3bNkWl7vbuYxISElS3bl1t375dEc6GLvYhnIv38ZfzkPznXOLi4lS/fn2dPn1axYsX93RzgHznL/Fb8p+/S/5yHpL/nIu/nIfkX+dCDEdB5y8x3J/+LvnLufjLeUj+cy7+ch4S8RsgfnsfzsX7+Mt5SP5zLsRv7+JziXF/FR8fr6ioKMXFxSkyMtLTzck2fzkPiXPxRv5yHpL/nIu/nAeQXf70f8BfzsVfzkPyn3Pxl/OQOBfAn/jL/wF/OQ/Jf87FX85D8p9z8ZfzkPzrXIDs8Jf/A/5yHhLn4o385Twk/zkXfzkPfxHg6QYAAAAAAAAAAAAAAJCXSIwDAAAAAAAAAAAAAPwaiXEvERoaqqFDhyo0NNTTTckRfzkPiXPxRv5yHpL/nIu/nAeQXf70f8BfzsVfzkPyn3Pxl/OQOBfAn/jL/wF/OQ/Jf87FX85D8p9z8ZfzkPzrXIDs8Jf/A/5yHhLn4o385Twk/zkXfzkPf8Ec4wAAAAAAAAAAAAAAv0aPcQAAAAAAAAAAAACAXyMxDgAAAAAAAAAAAADwayTGAQAAAAAAAAAAAAB+jcS4ByQlJWnx4sV68cUX1bhxYxUtWlTBwcEqW7as7rvvPs2fP9/TTcySzz//XN27d9eNN96o0qVLKzg4WFFRUWrSpIlGjRqlc+fOebqJ2fbf//5XNptNNptNr776qqeb47aYmBhHu10tly5d8nQzs+Ty5csaO3asmjVrpuLFi6tQoUKqWLGi7r77bs2cOdPTzcvUvn37Mv2d2JcVK1Z4urmZOnDggJ599lnVrl1bhQsXVqFChVStWjX16NFDv/76q6ebB+QZf4rhxG/vQ/z2PsRvwD/4U/yWiOHeyN9iOPHbuxC/UVARv30H8dt7+HIM97f4LRHDvVWQpxtQEC1fvlx33XWXJKls2bJq1qyZwsLCtH37ds2dO1dz587Vk08+qQ8//FA2m83Drc3c+PHj9fPPP+v6669Xw4YNVbx4cR0/fly//PKL1q9fr48//ljLly9X+fLlPd3ULPn555/11ltvyWazybIsTzcnW5o2baqaNWs63RYYGJjPrcm+Q4cOqW3bttq+fbtKliyppk2bKiwsTAcPHtSKFSsUFhamf/7zn55uZobCw8PVo0cPl9u3b9+u9evXKyIiQjfffHM+tizr1q5dq7vuuksJCQmqUKGC2rRpo8DAQG3ZskWffPKJpk+frunTp6tLly6ebiqQ6/wphhO/vRfx23sQvwH/4E/xWyKGezN/iOHEb+9C/EZBRvz2DcRv7+HrMdyf4rdEDPdqFvLd4sWLrU6dOlkrVqxIt23GjBlWYGCgJcmaNm2aB1qXdWvWrLFOnz6d7v1Tp05ZzZo1syRZXbt29UDLsu/8+fPWddddZ1WoUMF64IEHLEnWiBEjPN0st/Xo0cOSZE2ZMsXTTcmxCxcuWHXq1LEkWcOGDbMuX76cZvv58+etzZs3e6Zxuejuu++2JFn/+te/PN2UTN1www2WJOvJJ59M8/u4evWqNXjwYEuSVbRoUevixYsebCWQN/wphhO/vQ/x2/cQvwHf4E/x27KI4d7IX2I48dv7EL9RkBG/vR/x23sUhBjuS/Hbsojh3ozEuBd64oknLElWq1atPN2UHFuxYoUlySpevLinm5Ilzz//vCXJmj9/viNAEtQ9Y8iQIY4A4q8OHTpkBQQEWJKsNWvWeLo5GTp16pQlyZJknThxIt32K1euWIULF7YkWZs2bfJACwHP8pcYTvz2DOK3byF+A/7DX+K3ZRHDPcVfYjjx27sQv4GMEb89j/jtPfw9hvtS/LYsYri3Y45xLxQdHS1JOnjwoIdbknNBQWa0/tDQUA+3xH3Lli3Te++9p+7du+uee+7xdHMKtKSkJI0fP16S9OKLL3q4NXln6tSpSk5OVr169XTLLbd4ujkZysr/5ZIlS+ZhSwDv5C8xnPiNnCB+ex/iN5Axf4nfEjEc2Uf89j7EbyBjxG/PIn57j4IQw30pfkvEcG/HHONeaNeuXZKkcuXKebglOZOQkKBhw4ZJku677z7PNsZN586d0+OPP64yZcro3Xff9XRzcmzp0qXaunWrEhISVKJECTVp0kT33HOPz3zJ2rRpk06dOqXy5curZs2a2rp1q7755hsdOXJExYoV0+233667775bAQG+/YzP1KlTJUlPPPGEZxvihvDwcN1+++1auXKlBg8erHHjxik4OFiSlJycrGHDhunixYu6++67ValSJQ+3Fsh//hDDid+eR/z2DcRvwH/4Q/yWiOHewJdjOPHb+xC/gYwRvz2H+O1dCkIM96X4LRHDvZ6nu6wjraNHj1pRUVGWJGvs2LGebk6WLFiwwOrRo4f12GOPWW3atLEiIiIsSVa7du2ss2fPerp5bundu7clyZo9e7bjPV8eBsbZUq5cOeuHH37wdBPdMnHiREuS1aRJE+ull16ybDZbuvOJjo629u/f7+mmZtuyZcssSVZISIh18uRJTzfHLX/88YdVvXp1S5JVoUIF6/7777cefPBBq1q1alZISIj12GOPWXFxcZ5uJpDvfDWGE7+9B/HbdxC/Af/hq/Hbsojh3sQfYjjx2zsRvwHniN+eRfz2Lv4ew30xflsWMdybkRj3IklJSVarVq0sSVaDBg2sxMRETzcpS9555510f3Affvhh69ixY55umlsWLFhgSbK6du2a5n1fDOpvv/22NWbMGGvbtm1WfHy8dfz4cWvhwoXWbbfdZkmygoODraVLl3q6mZkaNWqUo72SrGeeecbauXOnFRcXZ/30009WrVq1LElW/fr1rcuXL3u6udnSvXt3S5LVuXNnTzclS44fP261adMm3f/5unXrWpMnT/Z084B858sxnPjtPYjfvoP4DfgHX47flkUM9yb+EMOJ396L+A2kRfz2LOK39/H3GO6r8duyiOHeisS4F3niiScsSVaJEiWsnTt3ero52Xb58mVr9+7d1ltvvWUVK1bMKl68uLV8+XJPNytDZ8+etSpWrGiVKlUq3VNHvhjUXUlOTrbuv/9+S5J14403ero5mRo5cqQjWHTr1i3d9v3791uFChWyJFmffPKJB1qYM3FxcVaRIkUsSdb333/v6ea4bdWqVVbp0qWt8uXLW9OnT7eOHTtmnTlzxpo7d6513XXXWZKsxx9/3NPNBPKVP8Rw4rf3In57F+I34D/8IX5bFjHcm/lSDCd+eyfiN5Ae8dtziN/eyZ9juK/Gb8sihnszEuNe4vnnn7ckWcWKFbM2bdrk6ebkmjVr1lg2m82qVKmSdeHCBU83x6WYmBhLkjVz5sx02/wpqFuWZW3ZssURKA8cOODp5mTovffec7R12bJlTst06tTJkmR17949n1uXcxMmTLAkWRUrVrSuXr3q6ea45e+//7ZKlSpl2Ww2a82aNem279mzx/FlZcmSJR5oIZD//DGGE7+9D/HbexC/Af/gj/Hbsojh3shXYjjx2/sQv4H0iN+eRfz2Tv4cw30xflsWMdzbBQge179/f40dO1ZFixbVwoULFR0d7ekm5ZpbbrlFdevW1cGDB7VhwwZPN8el2bNnKygoSB988IFatGiRZvnxxx8lSZMnT1aLFi3UtWtXD7c2Z66//nrH60OHDnmwJZmrXr2609fOyhw9ejRf2pSbPv74Y0lSTEyMAgJ848/x/PnzdfLkSVWvXl233HJLuu2p31+0aFF+Nw/Id/4aw4nf3of47T2I34Dv89f4LRHDvZGvxHDit/chfgNpEb89j/jtnfw5hvti/JaI4d4uyNMNKOj++9//6u2331ZUVJQWLlyoRo0aebpJuS4sLEySdOLECQ+3JGNXrlzR8uXLXW7ft2+f9u3bpypVquRjq3Lf6dOnHa8jIiI82JLMNWzYUDabTZZl6dSpU6pUqVK6MqdOnZIkhYeH53fzcmT79u1au3atbDabevbs6enmuO3AgQOSpMjISJdloqKiJElnzpzJlzYBnuLvMZz47V2I396B+A34Pn+P3xIx3Nv4Sgwnfnsf4jeQgvjtPYjf3sdfY7ivxm+JGO7tfOcRCz80YMAAvfnmm4qKitJPP/2kxo0be7pJue7UqVP69ddfJUm1atXycGtcO3v2rCwztUC6pUePHpKkESNGyLIs7du3z7ONzaEZM2ZIMn+Ua9eu7eHWZKxs2bJq1qyZJOdPTiUlJTm+iDVp0iRf25ZTkydPliTdeeedLp/k80YVKlSQJP3xxx+Ki4tLtz0pKUmbNm2SJFWrVi1f2wbkJ3+P4cRv70P89g7Eb8C3+Xv8lojh3shXYjjx2/sQvwGD+O09iN/eyV9juK/Gb4kY7vXyfrR2ODNo0CBLklW0aFFr3bp1nm5Otv3+++/WZ599Zl28eDHdtp07d1otWrSwJFm33nqrB1qXO3xtfpTNmzdb3377rZWUlJTm/atXr1qTJk2yChUqZEmyBg8e7KEWZs2iRYsccwf98ssvjveTkpKs5557zpJkRUREWMeOHfNgK7Pm8uXLVunSpS1J1ueff+7p5mTJiRMnrLCwMEuS1aVLFyshIcGxLTEx0XrmmWcsSVZwcLC1Z88eD7YUyDv+EMOJ396H+O39iN+Ab/OH+G1ZxHBv5E8xnPjtXYjfAPHblxC/PcvfYrgvx2/LIoZ7O4ZS94DvvvtOr732miSpZs2aev/9952WK1mypEaPHp2fTcuyEydO6NFHH1Xv3r0VHR2tihUr6vLlyzpw4IA2bdqk5ORkXX/99Zo5c6anm1pg7Nu3Tx07dlSxYsXUsGFDlSlTRmfPntW2bdscQ3h069ZNQ4cO9XBL3dOqVSuNGDFCQ4YM0e23364mTZqobNmy2rRpk/bt26fChQvriy++UJkyZTzdVLfNmzdPJ06cUNGiRfXggw96ujlZUqpUKX344Yfq2bOnvvzySy1btkyNGzdWcHCwNmzYoMOHDysgIEBjx471uSf5AHf4Swwnfnsf4rf3I34Dvstf4rdEDPdG/hTDid/ehfiNgo74jbzkT/Fb8r8Y7svxWyKGez1PZ+YLoilTpliSMl2qVKni6aZm6sSJE9Zrr71mtWvXzqpataoVFhZmhYSEWGXLlrXuuusua/z48dalS5c83cwc8bWn3f766y+rT58+VrNmzawKFSpYhQoVskJDQ63KlStbnTt3tubPn+/pJmbLggULrLvvvtsqXry4FRwcbFWqVMmKiYmxduzY4emmZVmHDh0sSdbTTz/t6aZk25YtW6yYmBirevXqVmhoqBUSEmJVqVLFeuSRR6y1a9d6unlAnvGXGE789j7Eb+9H/AZ8l7/Eb8sihnsjf4zhxG/vQvxGQUX89i3Eb+/gLzHcH+K3ZRHDvZXNsiwrb1LuAAAAAAAAAAAAAAB4XoCnGwAAAAAAAAAAAAAAQF4iMQ4AAAAAAAAAAAAA8GskxgEAAAAAAAAAAAAAfo3EOAAAAAAAAAAAAADAr5EYBwAAAAAAAAAAAAD4NRLjAAAAAAAAAAAAAAC/RmIcAAAAAAAAAAAAAODXSIwDAAAAAAAAAAAAAPwaiXEAAAAAAAAAAAAAgF8jMQ4AAAAAAAAAAAAA8GskxoFMDBs2TDabzbHMmDEj033at2+fZp99+/blfUNzSdWqVWWz2RQTE5Nu25w5czRs2DDNmTMn39sFAEBWEcNTEMMBAL6C+J2C+A0A8BXE7xTEb8C7kRgHsmjKlCkZbj9y5IgWLFiQT63JX3PmzNHw4cMJ6gAAn0QMJ4YDAHwP8Zv4DQDwPcRv4jfgrUiMA24qWbKkwsLCtGjRIh06dMhluU8++URXr15V1apV869xAADAJWI4AAC+h/gNAIDvIX4D8HYkxgE3hYWFqXPnzkpOTtbUqVNdlrM/DedsGBUAAJD/iOEAAPge4jcAAL6H+A3A25EYB7KgZ8+ekuQyqK9atUp//vmnqlevrjvuuCPDurZt26Zhw4apZcuWqlGjhgoXLqzIyEhFR0dr8ODBOnXqlNP9/v3vf8tms6lo0aIu510ZP368bDabgoKCtGLFCrfPz5Vly5bJZrNp2rRpkqRp06almf/FZrNp2bJlTs/xySef1HXXXaciRYooPDxcN9xwgwYNGuTy/Ozz0bRo0UKS9PXXX6tNmzYqXbq0AgICNGzYsByfDwCg4CGGE8MBAL6H+E38BgD4HuI38RvwZkGebgDgS+644w7VqFFDe/bs0YoVK9IF7tRPutlstgzr6tChg/bv3y9JKlSokIoUKaK///5bW7Zs0ZYtWzR16lQtXrxYtWvXTrPf22+/rZUrV+r333/Xww8/rBUrVigoKOW/8rZt29SvXz9J0qBBgzL9cuGOkJAQlSlTRnFxcbp06ZIKFSqkqKiodGVSe+ONNxQbG6vk5GRJUpEiRZSUlKStW7dq69atmjJliubPn6/o6GiXx+3fv7/efvttx5eYgACe5QEAZA8xnBgOAPA9xG/iNwDA9xC/id+AV7MAZGjo0KGWJKtKlSqWZVnWiBEjLElWjx490pQ7d+6cFR4ebgUEBFgHDhywli5dakmyJFl79+5NV2/37t2tqVOnWvv373e8l5iYaC1atMhq0qSJJclq2LCh0zZt3brVKly4sCXJGjhwoOP9CxcuWPXq1bMkWU2bNrWuXLmS5fOtUqWK0/OzLMvq0aOHy22pTZo0yZJkhYeHW6+99pp19OhRy7Is68qVK9aGDRusli1bWpKsihUrWgkJCWn2tX/e4eHhliTrpZdesk6cOGFZlmVdunTJ2rdvX5bPCQBQMBHDUxDDAQC+gvidgvgNAPAVxO8UxG/Au5EYBzJxbVA/cOCAFRAQYIWFhaUJSB9//LElybrrrrssy7IyDeoZSUhIsMqUKWNJslauXOm0zPjx4y1JVkBAgLVkyRLLsiyrd+/eliSraNGiab4sZEVOg3p8fLxVtGhRS5L1448/Oi2TlJRk3XzzzZYk65133kmzzf55S7L69euXrXMAAMCyiOGpEcMBAL6C+J2C+A0A8BXE7xTEb8C7MaYCkEWVKlVS69atdf78ec2aNcvxvn0ImMcffzzHxwgPD1fz5s0lmTlXnHnqqaf04IMPKjk5WY8++qgmTpyoCRMmSJI++ugjVa5cOcftyI6vv/5aZ8+eVXR0tNq2beu0TFBQkLp16yZJWrBggdMyAQEBeumll/KsnQCAgocYnjFiOADAGxG/M0b8BgB4I+J3xojfgOcwxziQDT179tTChQv18ccf6/HHH9fu3bu1cuVKFStWTA888IDb9cybN0+ffvqp1q9fr+PHj+vChQvpyhw6dMjl/pMmTdKGDRt04MAB9e7dW5LUq1cvde7cOcvnlFtWr14tSdqxY4fKli3rstzFixclyTFHzLVq1qyp0qVL534DAQAFGjHcNWI4AMBbEb9dI34DALwV8ds14jfgOSTGgWzo2LGjihUrptWrV2vXrl2aOnWqJKlbt24qVKhQpvvbn1D74osvHO8FBQWpWLFiCgkJkSTFxcXp0qVLOn/+vMt6ihUrpvfff1/33nuvJKl69eoaM2ZMDs4s544cOSJJunTpki5dupRpeWdfZCQR0AEAeYIY7hoxHADgrYjfrhG/AQDeivjtGvEb8ByGUgeyITQ01DGMyaRJk/TJJ59IMk/BuWPy5Mn64osvFBgYqJdfflm7du1SYmKizpw5o2PHjunYsWOOJ9Ysy8qwro8++sjx+vDhw9q9e3d2TinXXL16VZL0z3/+U5ZlZbrs27fPaT2BgYH52GoAQEFBDHeNGA4A8FbEb9eI3wAAb0X8do34DXgOiXEgm+wB/N1339WhQ4dUv359NWrUyK19Z8yYIckM2TJ8+HDVrFlTAQFp/zseO3Ys03rGjRun7777ToGBgapbt64SExPVtWtXl0+Q5Qf70C+uhncBAMDTiOHOEcMBAN6M+O0c8RsA4M2I384RvwHPITEOZFOjRo3UoEEDXb58WZL0+OOPu73vwYMHJUnR0dFOt587d05r167NsI6tW7fqxRdflCS9/PLL+v7771W0aFHt2LFDffv2dbstWWH/4pHRE3hNmzaVJG3cuFFHjx7Nk3YAAJATxHDniOEAAG9G/HaO+A0A8GbEb+eI34DnkBgHcuB///uf+vfvr/79++vRRx91e7+oqChJ0q+//up0+4gRI5SQkOBy/4sXL6pr1666dOmSmjVrpkGDBqlKlSqaOHGiJGnixIn6+uuvs3Am7omMjJQknT171mWZLl26qGjRokpKSlK/fv0y/AKQnJycYV0AAOQVYnh6xHAAgLcjfqdH/AYAeDvid3rEb8BzSIwDOXD33Xdr9OjRGj16tEqVKuX2fu3atZNk5jaZOHGi44m5Y8eOqW/fvnrjjTdUokQJl/v37dtX27dvV9GiRfX555875hLp0qWLnnjiCUnSv/71L8dTdbmlfv36kqSVK1fqjz/+cFqmaNGievfddyWZ4W7at2+vtWvXKjk5WZIJ5Dt27NBbb72levXqad68ebnaRgAA3EEMT48YDgDwdsTv9IjfAABvR/xOj/gNeA6JccAD+vfvrzp16ujKlSvq3bu3ChcurGLFiql8+fJ699131bt3b3Xo0MHpvt98840mTJggyXwpqFy5cprtY8eOVZ06dfT333/rkUce0dWrV3Ot3Z06dVKpUqX0999/6/rrr1epUqVUtWpVVa1aVWvWrHGU69Gjh8aPH6+QkBD98MMPuvXWW1WkSBGVLFlShQoVUt26dfXCCy/ojz/+kM1my7X2AQCQ14jhxHAAgO8hfhO/AQC+h/hN/AbyAolxwAOKFi2qn3/+WX369FHVqlUVGBiooKAgtWjRQl988YU+/PBDp/sdPHhQvXr1kiQ98cQT6ty5c7oyRYoU0RdffKHQ0FCtXLlSr776aq61u1ixYlqxYoW6du2qChUqKC4uTvv379f+/ft16dKlNGWfeuop7dy5Uy+88IJuvPFGhYaG6uzZswoPD1ejRo303HPP6aefflK3bt1yrX0AAOQ1YjgxHADge4jfxG8AgO8hfhO/gbxgszKavAAAAAAAAAAAAAAAAB9Hj3EAAAAAAAAAAAAAgF8jMQ4AAAAAAAAAAAAA8GskxgEAAAAAAAAAAAAAfo3EOAAAAAAAAAAAAADAr5EYBwAAAAAAAAAAAAD4NRLjAAAAAAAAAAAAAAC/RmIcAAAAAAAAAAAAAODXSIwDAAAAAAAAAAAAAPwaiXEAAAAAAAAAAAAAgF8jMQ4AAAAAAAAAAAAA8GskxgEAAAAAAAAAAAAAfo3EOAAAAAAAAAAAAADAr5EYBwAAAAAAAAAAAAD4NRLjAAAAAAAAAAAAAAC/RmIcAAAAAAAAAAAAAODXSIwDAAAAAAAAAAAAAPwaiXEAAAAAAAAAAAAAgF8jMQ4AAAAAAAAAAAAA8GskxgEAAAAAAAAAAAAAfo3EOACvt2/fPtlsNtlsNk2dOjXb9QwbNsxRjzNVq1aVzWZTTExMto8BAICvySzOTp061bF93759uXrszGIzAACewLWhd8mtewIAABQELVq0kM1mU4sWLTzdFMArkRiHV7ty5Yq+/vprPfnkk2rQoIFKly6t4OBgRUVFqWbNmurYsaPefPNN7d27N0v1btiwQbGxsbr11ltVoUIFhYaGKjIyUjVq1FDnzp01YcIEnT171um+qW/g2mw2jR8/PtPj2S+qvSUYpW5/6iUkJERlypRR8+bN9dprr+nEiROebioAwM8Q2/OGq9jubOEmPwBkDbEr7129elVffvmlHn30UdWqVUtRUVEqXLiwqlatqrvvvlvjxo1z+VkAAICc4btO7nnzzTcdbX7ttdfc2ufMmTMqW7asbDabKlSooLi4uDxuJVDAWYCX+vbbb62aNWtaktxa2rdvb23dujXDOvft22d16NDBrfoKFy5sDRw40Lpw4UKaOoYOHZqmXMWKFa1Lly5leNwqVapYkqzmzZvn9GPJFe5+psWLF7cWLFjg6eZae/fudbRpypQp2a4n9e/OGfvvqUePHnnWBgAoyIjtecfdz9RZnMssxk2ZMsWxfe/evbna7sxiMwB4GrEr761cudKqW7dupp9FiRIlrIkTJ+ZLmzK6NkT+84Xr8R49eliSrCpVqni6KQCQJXzXyV1XrlyxGjVqZEmyQkNDrR07dmS6jz2GSLK+++67HLehefPmHv8cAG8WJMALvfrqq3r55ZdlWZYkM/xHhw4ddMMNN6hEiRK6cOGCjh49qhUrVmjevHnat2+f5s+fr4oVK+rDDz90WueGDRvUoUMHHT9+XJJ5gqxbt2667bbbVKZMGV2+fFmHDh3SokWLNHv2bJ0+fVojR45Uly5ddNNNN7ls66FDhzRhwgQ9//zzuf455LVGjRppypQpjp8TEhK0e/duffDBB1qzZo3OnDmjBx98UFu3blW1atU82NL8kdvDwwIAUhDb88e1sd2ZYsWKZanOmJgYepkDKJCIXXnvq6++0qOPPqrExERJ5jN+5JFHVKdOHYWGhmr//v367rvv9MUXX+j06dN68skntXPnTo0ePdrDLQcAwPfxXSf3BQYG6uOPP9bNN9+sxMRE9erVSytWrFBAgPPBm3/66SdNmzZNktS1a1fde++9+dlcoGDybF4eSG/y5MmOJ6TKlCljLV26NMPyV65csT777DOrcuXKVu/evZ2WOXr0qFWmTBlHvYMHD7YSExNd1hkfH28NHTrUCg4OtjZv3pxmW+qn1UqWLGlJssqWLZvuqbbUvOFptdTs7XfVnuTkZKtz586Ocs8880z+NvAa+dVjPD/aAAAFEbE972UW2zPiyRhHj3EA3orYlfc2bdpkhYSEWJKskJAQ6/PPP3dZdvPmzVbFihUd5/zBBx/kadvoMe5dfOF6nB7jAHwN33Xy1ssvv+xo/9ixY52WOXfunFW1alXHOZ44cSJXjk2PcSBjzDEOr3Lw4EE988wzkqTIyEitWrUq0zlBAgMD9cgjj+jXX39V+/btnZbp3bu34ym1ESNGaMSIEQoJCXFZZ0REhIYNG6bFixcrKirKZbn//ve/kqRjx47pgw8+yLCdvsRms+n11193/Lxo0SIPtgYA4MuI7QAAX0PsynvJycl67LHHdPnyZUnSxx9/rIcffthl+ZtuukmLFy9WWFiYJKl///46cOBAvrQVAAB/w3edvDdo0CDVq1dPkjRw4EDt37/faRn7CKZjxoxRqVKl8rOJQIFFYhxe5e2339alS5ckSa+99ppq1qzp9r5FixZ1OtTItm3b9N1330kyF9OxsbFu13n77bdnOIR4586ddcMNN0iS/ve//+n8+fNu1+3tqlev7rjpcPDgwQzL7t69W3379lWDBg0UFRWlwoULq3r16oqJidGGDRsyPdbVq1f1wQcf6JZbblFkZKSioqLUsGFDjR492jGknjsOHTqkZ555RtWrV1ehQoVUvnx53XfffW4n9qtWrSqbzZZuuFibzZbm30HPnj1ls9nSLMOGDXO7nQBQkBDbfd/UqVMd8S6jaUeSk5P1xRdfqFOnTqpcubIKFy6swoULq1atWnrkkUf01VdfKSkpKcvH37Jli8qUKSObzaZy5crpt99+c2wbNmyYo22SFBcXpxEjRig6OlpFixaVzWbT1KlTs3xMAAUbsSvvzZ07V7///rsk6e6779YjjzyS6T61atXSkCFDJEkXL17UmDFjXJY9ffq0/vvf/6p27doqXLiwypQpo7vuukuzZ8+W5H5ss1u/fr26deumSpUqqVChQqpUqZJ69uypP/74w+U+y5Ytcxxj2bJlkqRZs2apVatWKlWqlAoXLqzatWvrv//9r86cOZNpGzITExMjm82mqlWrSpIOHz6sfv36qVatWipSpIhKlSql9u3b68cff8ywnmuvcZcsWaIuXbqoUqVKCg4OdtSf2qpVq/TYY4+patWqKlSokIoWLaro6GgNHjxYJ0+ezLTtOb0n0KJFC9lstkyTOtd+b3AlISFBb731llq2bKmyZcsqJCREkZGRio6O1nPPPafVq1enq9M+DO7+/fvT3S9wdrwlS5aoW7duqlatmgoXLqwiRYqoSpUquvXWW/XCCy9oyZIlmZ43AGQX33XyXkhIiCZPnqyAgACdO3dOvXv3TrN9zZo1eu+99yRJHTp0SPeA4KVLlzRu3Di1atXKEYtKly6t1q1ba/Lkybpy5Uq22rVv3z5HbLJfK3/55Zdq3bq1SpcurcKFC6tOnTqKjY3V2bNns3UMwOt5uss6YJecnGyVKFHCkmRFRERY586dy5V6+/Xr5xi2ZPLkyTmuL/UwLnv37rVmz57t+HnkyJFO9/GmYVwsy/3hVqOioixJVlRUlMsyb775phUcHOyo89rFZrNZQ4YMcbl/QkKCdfvtt7vcv2HDhtamTZsyHTZtxYoVVmRkpMt6hg0blulwra6Gy3NVZ+pl6NChGX6WAFAQEdvzj7ux3ZnMhiedMmVKms/HVR033XRTpvHy2uH5MovNK1ascHwfqVq1qrV7926X+//555+OYehSL9465CoA70Tsyh8dO3Z0tHfBggVu7/f3339bhQoVsiRZJUqUsJKTk9OV+e2339IM43rt8uSTT2Ya21JfG06ePNkKCgpyWldoaKg1a9Ysp21dunSpo9zixYutRx991GWbatasaR09etTtz8GZ1EN5r1+/3ipdurTL4/Xr189lPamvcQcOHJhu39RDhV+9etV65plnMoz9UVFR1sKFC10eLzfuCbg7ZKw7U7j89NNPjiF7M1qc1elOecuyrD59+mRavkSJEhmeCwBkF9918lffvn3TxbDExESrXr16liQrMjLSOnToUJp9tmzZ4jgXV0vjxo2tY8eOOT1mRnHx2uv/xx9/3OUxypcvb+3YsSO3PxLA4+gxDq+xbds2nT59WpJ5SszeWzmnli9f7njtapiXnHjggQd08803S5JGjx6t+Pj4XD+GJxw9elRxcXGS5PSJcEl688039eKLLyopKUk33HCDxo8fr0WLFmnDhg36/PPP9Y9//EOWZWnEiBEaO3as0zoeffRRrVy5UpLUpEkTffHFF9qwYYPmz5+vLl26aNOmTemeqLvWgQMH1KFDB8XHxysgIEBPPfWUFi1apPXr12vy5Mm67rrrNGzYMM2fPz9bn8XWrVu1YMECx8+vvvqqtm7dmmZ5+umns1U3APgzYnvBcPz4cTVt2lRbtmyRJLVs2VLTpk3T2rVrtW7dOs2cOVO9e/dW8eLFs1Tv/Pnz1bZtW8XFxalevXpavXq1atSo4bJ8586ddfjwYT333HP66aeftGHDBn3xxReqXbt2Tk4PQAFD7Mof9mvAIkWKqFWrVm7vV7RoUd1xxx2STK/w7du3p9l+9uxZtWvXzjGM62OPPaYffvhBGzZs0IwZM/SPf/xDEydO1IcffujW8bZs2aKnnnpKpUuX1nvvvae1a9dq+fLleumllxQaGqrExEQ98sgjmY6UNmTIEH322Wd64IEH9M0332jjxo36/vvvHf8W7KOw5YYLFy6oS5cuiouL04ABA7RixQqtXbtWY8eOVbly5SSZnoIZ9biXpG+++UYjR45UgwYN9PHHH2vdunVavny5+vXr5ygzYMAAvf/++5KkatWq6cMPP9S6deu0dOlS9e3bV8HBwYqLi1OHDh3066+/Oj1ObtwTyC1Lly7V3XffrVOnTikwMFAxMTGaPXu2Nm7cqNWrV+ujjz7Sgw8+qODgYMc+Tz/9tLZu3ar7779fklS+fPl09wu2bt3qKD9v3jy9++67kuS4j7Js2TJt3rxZS5cu1bhx4/TAAw8oNDQ0X84ZQMHDd5389eqrr6p69eqSpH79+un48eMaOXKkY+ScN998UxUqVHCU3717t5o3b679+/crMjJSsbGxmj17tjZs2KAFCxbomWeeUVBQkNavX6/7778/W6Oy2X3wwQf6+OOP08Tf77//Xg899JAk6ciRI2rbtq0SEhJy8AkAXsjTmXnA7rPPPnM8jTR48OBcq9fem7lChQq5Ut+1T6tZlmXNnz/f8d7w4cPT7eNtT6vZ25pRe5577jlHuREjRqTb/vvvvzs+26FDhzp9Uv/q1auOp+LDw8OtM2fOpNk+b948xzHuueceKykpKV0dw4cPT/OkmrOnwzt37uzYPn369HTb4+PjrRtvvNHl09p2rnqMW1bmvekAAOkR2/OPva2NGjWytm7d6nL566+/0u2b0x7jqXv9/e9//3PZxoSEhHTfBVz13Pr8888dvfOaNGlinT592mmdqfcPCAjIUq9DAHCG2JX3Dh065GjnrbfemuX9BwwY4Nj/888/T7MtdU/cd999N92+V65cse6///4014YZ9RiXTA9pZ725lyxZ4ohVjRs3Trc9dY9xSdarr76arkxycrLVpk0bS5IVFBRknThxIgufRFr2HuOSrODgYGv58uXpyhw+fNiqWLGiJckKCwtzerzUbW7VqpV16dIlp8f77bffrICAAEuSVb9+fevvv/9OV+aHH35wlGnSpEm67bl1TyA3eoxfvHjRKl++vCXJKlKkSLpRblI7cOBAuvdS99jPyGOPPeYol5CQ4LKcq+8+AJBTfNfJf4sXL3a0+/bbb7dCQkIsSVaLFi3S3VO/7bbbLElWdHS0dfLkSaf1pY6vEydOTLfd3R7jGcXfV155xVHmxRdfzN6JA16KHuPwGqdOnXK8LlWqlMtyycnJ2rZtm8sl9VNS8fHxjp9Lly6dZ22/5557dOutt0oyT17//fffeXasvJSQkKBNmzapZ8+eGjdunCTpuuuu0zPPPJOu7FtvvaWkpCQ1atRIQ4cOdTpnVkBAgN577z2Fhobq3Llz+uqrr9Js/+CDDyRJoaGh+uijjxQUFJSujsGDB6t+/fou23zs2DHHPHEdOnRQt27d0pWJiIjQxIkTMzhzAEBeILbnvw0bNqhBgwYul549e+bq8Xbu3Kk5c+ZIMk/w//e//3VZNjw8XMWKFcu0zg8++ECPPvqorly5olatWmnx4sVu9TaPiYlRmzZt3G47ADhD7Mp7qT/jsmXLZnn/MmXKOF7be7xJUmJiomOuzMaNG+s///lPun0DAwM1YcIEFSpUyO3jvfXWW07beeedd+pf//qXJDMHeUa9xm+++WYNHDgw3fs2m83RA/vKlSv65Zdf3G5XRnr37u3oWZ9a+fLl9dZbb0mSzp8/75gX25mAgABNmjTJZc/l8ePHKzk5WZI0adIkFS1aNF2Zdu3a6fHHH5ckrVu3TuvXr0+zPTfuCeSWTz75REeOHJEkjRw5MsP5yitVqpTt4xw7dkyS1LBhQ4WHh7ssl9WRdgDAXXzXyX8tW7Z0fGdYuXKlLl++rMKFC2vSpElp7qmvXLlSP//8syRp2rRpKlmypNP62rVrp86dO0uS47tPdmQUfwcNGuSIv5MnT9bly5ezfRzA25AYh9dIPSRHRkO4xMfHZ3jD9/Dhw1muMze88sorkqS4uDjHhaa3W758uWw2m2OJjIzUzTff7Aio999/v5YtW+b0JvbcuXMlSZ06dXKaFLcrWrSoGjRoIElpLvKvXr2qZcuWSZLatGmj8uXLO90/ICBAPXr0cFn/0qVLdfXqVUnK8GZ/kyZNVK9ePZfbAQC5j9ju/+bPny/LsiQpV4aAffXVV/XMM8/Isix17NhR8+fPz/CmcWqPPPJIjo8PAMSuvJf683D3b3xqqfdJPYzqhg0bdPbsWUlmeG5XypQpo7Zt27p1rGLFijmGyHbGnvSVpEWLFrks9/DDD7u8brYPCytJf/31l1vtykxG18YdO3Z0JLEzanPTpk1dTquWet969erplltucVnOngi49ni5dU8gt8ybN0+S+T+aus25zT6c/YoVK7Rnz548Ow4AuMJ3Hc+4dsj0ESNGpJsq7LvvvpMk1a5d23E/3RX7A3Dr16/XlStXstUmd+PvmTNntGnTpmwdA/BG6R8FATwkIiLC8fr8+fNeW6crd911l26//XatXLlSY8eOVd++fVWiRIkc13v+/Hnt3bvX5fa8enK6fPny6tOnj9PguH//fp08eVKSFBsbq9jYWLfqtD8ZLUl79uzRhQsXJJmn+TPSpEkTl9tSz9XlTj32+VsAAHmP2O5cXsb25s2bO24y54fNmzdLkoKDgx1P7mdX3759HXNu9uzZUx999JECAwPd3v+GG27I0fEBQCJ2uZKbsSv153Hu3LkstyX1PpGRkY7X27Ztc7xOnWx2plGjRvr2228zPVZ0dLTTXlR2N910k0JCQnT58uU016bXqlOnjsttqXsGXzuH5969e13+myldurTTXnkhISG68cYbXR4vODhY0dHRWrp0aYZtziiuJiYmateuXZKUYVJcMp9hcHCwkpKS0vyOcuueQG6xf6e5+eabVaRIkTw7Tvfu3fXJJ5/o9OnTql+/vu6//361bdtWt99+u2rWrJlnxwUAO77rOJfX9+CjoqLUunVrx2gtnTp1SlfGPvrMzp07M+yIllpSUpLOnDmTrZ76WYm/W7duzfE1P+At6DEOr5E6gNmTrs4ULVpUlmWlWVw9PRwZGang4GBJ0vHjx3O3wU6MGDFCkrmYfeONN3KlzvXr12f4dF5ONGrUSFu3btXWrVv122+/aeHChRoyZIiioqJ0+PBhtWvXTitXrky334kTJ7J1PPtFr2SeNLPLLHCnHirvWrlVDwAg9xHbncvL2J7f7MPwFS9eXCEhITmqy54Ur1+/viZNmpSlpLgkt4ZpB4DMELucy83YlXpY0NQPT7sr9WeY+veVejjVjIaGdWe7XWbXmEFBQY7Edupr02tllGgNCEi5NWcfDc2uZ8+eLj9z+zDk1ypevHimMdR+bZxRmzOKq6k/68w+o+DgYMfvKfXxvO1a3v6dxt6jO6+0atVK48aNU+HChXXp0iXNnDlTjz/+uK677jpVrFhRTz31lH799dc8bQOAgo3vOs55w3V6btxzz4qsxN+MvjMAvobEOLxG6iea7U/q5gb7U85HjhzJ88DcvHlztWzZUpI0bty4fPkikBNhYWGqX7++6tevrwYNGuiuu+7SK6+8olWrVikiIkKJiYl65JFH0gxPJ6W9WH/55ZcdyfXMlilTpjhth7tPwGUmt+oBAOQOYjuywv7E/LZt25zOC5uZrCbSAcAZYlfeK1++vCM5/ttvv6VLBmcm9VCeGfWMzg2+eI2ZW212N67mxvF88XPOiWeeeUb79u3TO++8o3vuuUdRUVGSpMOHD2vChAmKjo7W4MGDPdxKAP6K7zrey/6d6MYbb3T7fvvWrVvTDNGeFQUt/gJ2JMbhNerXr+94Ym3lypXZftLpWs2bN3e8nj9/fq7UmRH7E2sXLlzQ66+/nuP6WrRoke7pvNRLXqhfv75GjhwpSTp48KDefPPNNNtTP1kYHBzsSK5ntlSrVs2xX+qnzzP78pLR9tyqBwCQ+4jtznkitucVe2LjzJkzunz5co7q+uKLL/TAAw9IMjc3cmPOcgDIKmKXc7kZu2w2m5o1a+Zo3+LFi93eNy4uzjGqWYkSJVS3bl3HttTXhhn1gHNnu11m15BXrlxx9KBKPSR6blm2bJnLz3zYsGFO9zl9+nSmDxvYzyu7bc7KdfiVK1d0+vTpdMfLzWt5e6/75OTkDMtlNLyv/TvN0aNHM6wjt5QuXVp9+vTR/PnzdebMGW3cuFGDBw929NB87bXX3BruHwCyiu86znnDdbr993Lu3Dm377fXr1/f0Vs/q7ISf/Piew7gKSTG4TVsNpseffRRSVJ8fLxjvo2ciomJcbx+7733Mr1QyqnbbrtN7dq1kyR9+OGHOnLkSJ4eL6/07t3bkch+5513HMOKSVL16tUdTzSvXr06W/XXqFFDhQsXlmSGqslIRttTD2WTk3oywxN0AJB1xHb/17BhQ0lmXrNffvklR3UFBwdr5syZ6tChgyQztPqLL76Y4zYCQFYQu/JH6s9j7Nixbu83ceJEXbx4UZLUo0ePNNdp9erVc7zeuHFjhvXY5/DMzJYtW3TlyhWX23/99VfHg2E5nXs0t1y+fDnDobivXLmiLVu2SMp+m0NDQ3XddddJktauXZth2c2bNyspKSnd8XLrnoCUMrdt6iHenfnzzz9dbrN/p9mwYUO2kkQ5uWcQEBCghg0basSIEWkeFJk1a1a26wQAV/iu472io6MlSX/99Ve2ppvJqqzEX2/5ngPkBhLj8Cr9+vVToUKFJEmxsbHau3dvjuts0KCB7rvvPknmotbeE9odq1atylYbXnnlFUnSpUuXsnQ8bxIcHKwBAwZIMk9Vv/POO45tgYGBuueeeyRJCxcu1I4dO7Jcf1BQkFq0aOGow9VT2cnJyRl+QbvzzjsdQ7xlVG79+vXatm1blttpZ/93KUmJiYnZrgcAChpiu39r376940awfY7wnAgJCdHXX3/t+J4xevRox/cRAMgvxK68d++99+r666+XZHqVzZgxI9N9du/e7TinwoULp5t2o1GjRo4HuD/77DOX9Rw/flwLFixwq51nzpzR3LlzXW7/+OOPHa9bt27tVp35IaNr49mzZzsSyDlps33f33//XevWrXNZbtKkSen2kXLvnoAkx0P9f/75pxISEpyWOXXqlH766SeXddx7772STM/DiRMnZng8Z+x/M3J6v6Bhw4aO3vSpOygAQG7iu453sn9+lmVpzJgxeX48d+NvsWLFHA+QAf6AxDi8SuXKlR1Pi8fFxalZs2ZatWpVhvtYlqWzZ89mWGbChAkqU6aMJGnIkCF6+eWXMxzu8/z58xo+fLhatmypuLi4rJ2EpMaNGzsuqj766KNMn1r2VjExMY45St5///00n0VsbKwCAwOVnJyszp0769ChQy7ruXr1qj7//PN0Zf79739LMheOvXv3djrc26hRo7R161aXdZcrV07333+/JOm7775z+kT1uXPn1Lt37wzONHMlSpRQSEiIJGnPnj05qgsAChJiu3+rVauWOnbsKEmaM2dOuulXUjt//rxbn1tISIi++eYbtW3bVpL0v//9j3k2AeQrYlfeCwgI0KeffuoY+jMmJkYzZ850Wf63335Tq1atdO7cOUnSW2+9pcqVK6cpU6hQIXXv3l2SeTDa2Q3l5ORk9e7dW5cuXXK7rf369XM61Ojy5csdCdSbb75ZjRs3drvOvDZ+/Hin/2aPHTumF154QZJUpEgR9ejRI9vH+Pe//+0YwvzJJ59UfHx8ujILFy7U5MmTJUlNmjRJ9xnlxj0BKWX43suXL+u9995Ltz0pKUm9evVyjDbgzKOPPuq4/zFo0CAtX77cZVln9z/KlSsnSTpx4oTL5LwkzZw5M8N2bNiwwfF/NfV0dACQm/iu453atGmjJk2aSJLefPPNTEcO2bp1a4YP8GUmo/j7+uuvO+Lv448/rtDQ0GwfB/A6FuCFhg4daklyLC1btrTeeecda9GiRdamTZus9evXW3PnzrWGDx9u1atXz1EuMDDQOnz4sNM6169fb5UpU8ZRtmrVqtbAgQOt+fPnW+vXr7dWr15tzZo1y3rqqaesUqVKOcpt3rzZZdv27t3r8hw2b95s2Wy2NOfRvHnz3PuQciAr7XnnnXcc5V955RWX26KioqwXX3zR+uGHH6xNmzZZP//8szV9+nTrueees8qVK2dJsrZu3Zqu/nvvvddRxy233GLNmDHD2rhxo/XDDz9Y//znPy1JVqNGjRxlpkyZkq6OvXv3WhEREY5/A08//bS1ZMkSa8OGDdbHH39s1apVK109zlSpUsWSZPXo0cPp9qZNm1qSrBIlSljTp0+3tm/fbu3atcvatWuXdfr06Uw/SwAoyIjteSsn7dm7d2+GcXbKlCkZfj7Hjh2zypcvn+Z3+8knn1jr1q2z1q9fb3355ZfW008/bRUvXtxaunRpmn1Tf/bXunjxonXXXXc5tr/88svpymS0PwDkFLEr782YMcMKCQlxtO3OO++0Jk2aZK1atcpat26d9dVXX1ndu3e3goKCHGX69+/vsr7Tp09bZcuWdZR97LHHrB9//NHauHGjNXPmTOu2226zJFlNmjRxlNm3b1+6euzXhjfeeKMVHBxsVahQwRo3bpy1bt06a+XKlVZsbKxVqFAhS5IVFBRkrVmzJl0dS5cudRzj2vh3LXu5oUOHZvUjdOjRo4clySpVqpRVpUoVq1ChQlZsbKy1cuVKa926dda4cePSxOu33norx2158cUXHeVr1KhhTZw40Vq/fr21bNkyq3///lZwcLAlyQoJCUn3b9guN+4JJCYmOn5nAQEBVt++fa2VK1da69evt6ZOnWo1bNjQstls1q233prh94YlS5Y4/q0FBQVZPXv2tL799ltr48aN1s8//2x9/PHHVufOna2QkJB0+/7000+Ouh9++GHrl19+cdwv2LVrl6NclSpVrKJFi1o9evSwJk+ebK1cudLatGmT9dNPP1lDhw61ihcv7vg7sn79+kx/BwCQE3zXyV/2WJ3ROe3evdsRCyRZ9957r/XZZ59Za9eutTZs2GB9//331muvveaIac6+FzVv3tzl55D6+t8eX6+Nv127dnWUqVixonX27Nlc/iQAz+IOErzWN998Y1WvXj1NUHO12Gw2q127dk4Tr6nt27fPat++vVt1hoWFWcOGDbMuXbqUpg53g7JlWVanTp28MihnpT3nz5+3SpYs6UgIJyQkpNk+ceJEq0iRIpl+niEhIWkuBu3i4+MdCWdnS3R0tLVx48YML4Ity9x0sCfHnS0vv/xypjfPM0uMz5s3L90Xrdy4gQEABQWxPe/kpD05TYxblmXt2bPHql+/fqa/g6wkxi3Lsi5cuGC1bNnSUWbEiBFZ2h8AcorYlfeWL19uXX/99Zl+FsWLF7cmTJiQaX1btmxJc6P92iUmJsaaPHmy4+djx46lqyP1teFHH32UJjF/7XXuF1984bQdnkqMV6lSxVq/fr3jOt7Z8vzzz+dKW65evWo9/fTTGf7eoqKirAULFrisI7fuCaxcudIKCwtzWkdgYKA1ZswYt743/Pjjj1axYsUy/ffo7LNInXh3Vd7+byujJTQ01OV5AkBu47tO/nEnMW5ZlrVz5063rq8lWcOHD0+3v7uJ8SlTplgxMTEu6y5Xrpz1+++/5+InAHgHhlKH1+rYsaN27typWbNm6YknnlDdunVVsmRJBQUFKTIyUtWqVdN9992nUaNGac+ePfrhhx9Uv379DOusUqWK5s2bp3Xr1umll15SkyZNVK5cOYWEhCg8PFzVq1dX586dNXHiRB05ckRDhw7N0TAhw4cPdwwt5quKFCmivn37SpJOnz6t8ePHp9n+r3/9S3/99ZeGDx+upk2bOn5HYWFhqlWrljp16qQPP/xQhw8fVs2aNdPVHxERoWXLlum9995T48aNFR4eroiICN10000aNWqUfv75ZxUvXjzTdrZo0UK///67/v3vf6tKlSoKCQlRmTJl1L59e/34448aPnx4jj+L9u3ba/Hixbr//vtVvnx5x7B/AAD3ENv9V/Xq1bVlyxZNnTpV7du3V7ly5RQcHKzChQurVq1a6t69u7799lvdfvvtWaq3cOHCmjt3rmOI1CFDhmjUqFF5cQoA4BSxK+/dcccd2rp1q2bMmKFu3bqpZs2aioiIUKFChVSpUiW1bdtWY8eO1Z49e/Tkk09mWt+NN96o7du3q3///rruuusUGhqqkiVL6s4779T06dM1ZcqUNMN+2+cld6VXr15auXKlHnroIZUvX14hISGqUKGCunfvrs2bN6tr1645/gxyW6NGjbRp0yY9//zzqlGjhgoVKqQSJUqoXbt2+v7773Nt3tKAgAC9//77WrFihR555BFVrlxZoaGhioyM1E033aSBAwdq165datOmjcs6cuueQLNmzbRx40Y99thjjuv1cuXKqVOnTlqxYoWef/55t86pbdu2+uuvvzRy5EjddtttKlGihAIDAxUZGamGDRuqT58+TudUDwgI0MKFCzV48GDdeOONCg8Pl81mS1du6dKlGjNmjDp16qQGDRqoVKlSjr8n0dHReuGFF7R9+3bFxMS41V4AyCm+63ifWrVqacuWLZo+fbo6deqkypUrq3DhwgoJCVG5cuXUokULDR48WBs3btTLL7+co2NNmTJF06dPV4sWLVSiRAmFhoaqVq1a+u9//6vff/9ddevWzaWzAryHzbIsy9ONAAAAAAAAAPJDr169NHnyZFWsWFEHDx70dHNyRUxMjKZNm6YqVapo3759nm4OAADwQvv27VO1atUkmaQ4D2KhIPKfx2gAAAAAAACADFy8eFHffvutJOnWW2/1cGsAAAAA5CcS4wAAAAAAAPALe/bskavBEa9evap///vfOnXqlCSpR48e+dk0AAAAAB4W5OkGAAAAAAAAALlhxIgRWrdunbp27apbbrlFpUuX1sWLF/Xbb7/po48+0qZNmyRJrVu3Vvv27T3cWgAAAAD5icQ4AAAAAAAA/MaOHTs0dOhQl9ubNm2qGTNmyGaz5WOrAAAAAHgaiXEAAAAAAAD4hdjYWNWqVUuLFi3Svn37dPLkSSUlJalEiRJq1KiR/vnPf6pr164KCGB2QQAAAKCgsVmuJl7yMjt3SgsXShs3mmXHDunqVWnECGnw4OzXu2iR9Pbb0rp10vnzUpUqUqdOUmysFB7uvB0//GDa8uuv0smTUqFCUu3a0oMPSs8953y/zFy5ckWbN29WmTJluDgD4DOSk5N1/PhxRUdHKyiIZ61Q8BC/AfgqYjgKOmI4AF9E/EZBR/wG4IuI397FZxLjffpIY8akfz8nifF33pH69ZNsNun226UyZaSVK6Vjx0yie9UqqWTJtPtUrCgdPmyS4Y0amZ+PH5d++UW6dEmqUUNaskSqXDlrbVm/fr2aNGmSvRMBAA9bt26dGjdu7OlmAPmO+A3A12Uphuf208o//CB9/bW0ZYu5yDpzRgoJMRdV99xjLtauvSCTpKlTpZ49M6+7XbustwkFBjEcgC/jGhwFFfEbgC8jfnsHn3k0oX596YUXpOhoqWFDaeRI6dNPs1/f5s1S//5SYKA0d650993m/QsXpPvukxYvlp56Svrqq7T71a4tvfKK9NBDaXuG79sndegg/f67FBNjkuNZUaZMGUnmP0a5cuWyfV4AkJ+OHj2qJk2aOP6GAQUN8RuAr8pWDB8/3vnTytn1+edmqVnTXPCVKiWdPm2G8xo1Spo82VxY1avnfP8aNaRmzZxvq1Ah99oJv0QMB+CLuAZHQUf8BuCLiN/exWcS4716pf05pyOljBolWZbpaGBPiktSkSLm/kv16qbzwh9/SHXqpGxfvNh5fVWrSh9+aHqeL10qHTpkepO7yz70S7ly5VQxKzsCgBdg+CoUVMRvAL4uSzE8t59WfuEFafRoqWzZtO+fOyc9/rj05ZfmQvCXX5zv36yZ6T0OZAMxHIAv4xocBRXxG4AvI357hwL5W7h8WZo/37x++OH026tUkZo2Na9nz3a/3ujolNcHD2a/fQAAAADgdXr1kt5801xE1amT86eVb7opfVJcMkNzvfWWeb1mjRQfn7PjAAAAAAAAqIAmxv/80wyZLpl5wp2xv795s/v17tqV8pqRXAAAAAAgm4L+f3CzgAApONizbQEAAAAAAH7BZ4ZSz01795p10aJSRITzMpUqpS3rjtdfN+uGDc3Q6hlJTExUYmKi4+eEhAT3DwQAAAAA/ioxURo40Ly+6y6pcGHn5XbvlgYPlk6cML3M69eX7rtPKlky/9oKAAAAAAB8RoFMjNtz0GFhrsuEh5u1u6P2TZ0qzZwpBQZKY8ZkXn7UqFEaPny4e5UDAAAAgL/atEkaO1ayLOnkSWn9eunUKalxY2nyZNf7rV5tltQKFZKGDZNeeilPmwwAAAAAAHxPgRxKPbctXiz17m1ev/GG1KxZ5vvExsYqLi7OsWzfvj1vGwkAAAAA10hISFB8fLxjST2qVb45cECaNk365BPphx9MUrx1a2nGDKlChfTly5aVBg2S1q41ifT4eJNM797d9DYfMEAaOTL/zwMAAAAAAHi1ApkYtw+ffv686zLnzpl1ZGTGda1aJd1/v3T5sjR0qNSvn3ttCA0NVWRkpGOJcDWmOwAAAADkkbp16yoqKsqxjBo1Kv8b8cADprf4lSvSvn3SpEnSjh1maPSvvkpfvl076dVXpSZNzLDpERFSo0YmuT56tCnzyivS8eP5eRYAAAAAAMDLFcjEuH3+77NnU4ZVv9bBg2nLOvPzz9I995gE+6BBZsQ+AAAAAPAV27dvTzOSVWxsrOcaExgoVakiPfGEeQLZZpN69pSOHXO/jv/8xyTLExOlhQvzrq0AAAAAAMDnFMjEeO3aUpEi5vWGDc7L2N9v2ND59jVrTEeFhARp4EDTYQEAAAAAfElERESakaxCQ0M93SSjalXpzjvNUF4//eT+foGB0nXXmdeHDuVJ0wAAAAAAgG8qkInxkBCpfXvzevr09Nv37ze9wSWpY8f029etk9q2TUmKv/Za3rUVAAAAAAqksDCzPnEia/udPm3WTFcFAAAAAABS8evE+LhxUp06Uvfu6bcNGGBG5psyRfrxx5T3L1wwI/ddvSp16mT2T23DBqlNGyk+nqQ4AAAAAOSJxEQznLok1arl/n6bNkl//mleN2mS++0qgL78UmrRQipWzDyrcOON0htvSElJWa/r/Hlp1CgzJXxkpBQcLJUtK3XoIH33nfN9du6U3n3XTGNWoYJ50D0yUmrc2NR17lxOzg4AAAAAUJAEeboB7tq0SXr66ZSf9+wx6wkTpHnzUt6fPVsqV868PnXKXESXLZu+voYNpbfekvr1MxfYzZtLpUtLK1dKR4+a4dY//DD9fm3aSHFxUtGi0uHDUkyM8/YOGJA+qQ4AAAAABcq4cWZp0kT65JOU90+ckL7+WnrkEZPlTO3wYalvX+nIETOk+l13pWy7cME83dy9e/oe4StWSD16mNfNmpEYzwV9+khjxkhBQVLLllJ4uLRkifTSS9LcuWYa98KF3avr9Gnpjjuk7dtNPbfdZq6rd++W5s83y/PPm+Ol1qqV+SdRqJBJqN9xh3T8uPTLL+bB9cmTTZsqV87tswcAAAAA+BufSYzHx0tr16Z//9ChtFPHJSa6X2ffvlKDBiZBvm6deXq9cmUpNtYszkbe+/tvsz57Vpo2zXXdMTEkxgEAAAD4kdx8WvnCBVNXnz7STTeZBLhlSQcPmuNcviyVLy/NmWMyonaXL0vPPiv17y9FR5sLuCtXTC/xbdtMmQYNpFmzcvfcC6A5c0ySOjxcWr7cPFwumV9py5amQ/+QIdLo0e7V98orJil+880moV68eMq277+X7r9fGjtW6tZNuvXWlG21a5t9H3rItMVu3z7T0/z3383195IlOTxhAAAAAIDf85nEeIsW5j5JVgwbZpaMtG5tFndltQ0AAAAA4Bdy82nl0qXNE8orVpiE9o4d0sWLpgvxrbdK994rPflk+t7kRYqYbOyGDdIff5is6MWLZpzv1q2lLl1MljQkJCdnCkkjR5r1gAEpSXFJKllS+uAD6fbbzWAAQ4ZIUVGZ12dPXL/0UtqkuGRGcbvzTumnn0xP8NSJ8cWLnddXtaoZ5e3226WlS80/wYoV3T49AAAAAEAB5DOJcQAAAACAB+Xm08pFiph5rfr1y1p9ISGm+zDy1OHD0vr15vXDD6ff3qyZVKmS6eD//feml3dmUnf8z0jJku63Mzo65fXBgyTGAQAAAAAZC/B0AwAAAAAAgPfYvNmsixeXqlVzXqZRo7RlM3P33Wb9v/9JZ86k3fb996bXd9my0n33ud/OXbtSXttH7wcAAAAAwBV6jAMAAAAAAIe9e826cmXXZSpVSls2My+9JK1bJy1YIFWpIjVtakbO371b2rjR/Dx5snvDstu9/rpZN2xohlbPSGJiohJTDfOfkJDg/oEAAAAAAH6BHuMAAAAAAMDBnjMOC3NdJjzcrOPj3aszLEyaO1d64QXp/HmTIJ850yTFS5QwU8RXqOB+G6dONfsHBkpjxmReftSoUYqKinIsdevWdf9gAAAAAAC/QGIcAAAAAADkqaNHTa/w996TXn1V+usv6dw504v85pul4cPN3OXudORevFjq3du8fuMNs19mYmNjFRcX51i2b9+esxMCAAAAAPgcEuMAAAAAAMAhIsKsz593XebcObOOjHSvzh49pPXrpREjpIEDzdzlYWFS48bSvHlSgwbSr79Ko0dnXM+qVdL990uXL0tDh0r9+rl3/NDQUEVGRjqWCPtJAgAAAAAKDBLjAAAAAADAwT5f98GDrsvYt2U2t7ckHT4s/fSTed2tW/rtwcFS587m9aJFruv5+WfpnntMwn7QIGnYsMyPDQAAAACAHYlxAAAAAADgEB1t1qdPS3v3Oi+zYYNZN2yYeX0HDqS8dtXDPCrKrM+ccb59zRqpXTsz1PrAgWY4dgAA4NyXX0otWkjFipkRWm680Uw/kpSUtXqmTpVstoyXH39Mv9+BA9KECdKDD0pVqkihoVJ4uGnHwIHSyZO5cZYAAGRdkKcbAAAAAAAAvEfFimaI8/XrpenTTe/s1FatMj3GQ0NND+7MVKiQ8nrtWumuu9KXWbPGrKtVS79t3TqpbduUpPhrr7l/LgAAFDR9+khjxkhBQVLLliYhvWSJ9NJL0ty50sKFUuHCWauzRg2pWTPn21LHebuHH5ZWrzZtiI6W/vEP8/Db2rXSqFHSpEmmHTfdlNWzAwAgZ0iMAwAAAACANAYOlDp2lF5/Xbr77pSe4adPS08/bV4/+2xKT29Jmj1bio01N8gXL055v3LllET7f/4jff992iHYP/tMmjnTvH744bTt2LBBatNGio8nKQ4AQGbmzDFJ8fBwafnylPh96pRJkq9aJQ0ZIo0enbV6mzUzvcfdVaGC9M470mOPSSVKpLx/8qT00EPSsmVmvWOHFBiYtbYAAJATJMYBAAAAAEAaDzwgPf+8NHasdOutUqtWZijWxYuls2elpk2lESPS7hMXJ+3cKV26lL6+jz+W7rzT3AC//npTZ8mS5ufffzdlHn1UeuSRtPu1aWPqLVrUzFUeE+O8vQMGSHXq5OycAQDwdSNHmvWAAWmnOylZUvrgA+n226Vx40xyPPXDbbnN/sDbtUqVkj79VKpUSdq1S/rlF9c90QEAyAskxgEAAAAAQDpjxpgE+PvvSz//bOYlrVHD3Gzv21cKCXG/rvr1pW3bTO+xH34wvccTE83cp23bSo8/bnqOXevvv8367Flp2jTX9cfEkBgHABRshw+b+CqlH4FFMgnoSpXMdCjffy9165a/7bOrWNEk6k+dMm0BACA/kRgHAAAAAABOPfSQ84S1MzExrnt0S1KZMmZo9tdfd//4luV+WQAACrLNm826eHGpWjXnZRo1MsnozZuzlhjfvVsaPFg6ccIM016/vnTffSbBnVWnTqU8+FauXNb3BwAgJ0iMAwAAAAAAAADgw/buNevKlV2XqVQpbVl3rV5tltQKFZKGDZNeeilrdY0eLV29apLit92WtX0BAMipAE83AAAAAAAAAAAAZF9CglmHhbkuEx5u1vHx7tVZtqw0aJC0dq108qTZb/16qXt3MyXKgAEp85q7Y9EikxiXpLfeynxalsTERMXHxzuWBPtJAgCQTSTGAQAAAAAAAABAGu3aSa++KjVpYoZNj4gww7FPm5aS4H7lFen48czr2rpV6tLF9BZ/7jn3hnIfNWqUoqKiHEvdunVzdkIAgAKPxDgAAAAAAAAAAD4sIsKsz593XebcObOOjMz58f7zH5MsT0yUFi7MuOwff0itW0tnz0o9e0pjxrh3jNjYWMXFxTmW7du357jdAICCjTnGAQAAAAAAAADwYVWrmvXBg67L2LfZy+ZEYKB03XXSqVPSoUOuy/35p9SypXTihBmCfdIkyWZz7xihoaEKDQ11/Bzv7hjwAAC4QI9xAAAAAAAAAAB8WHS0WZ8+Le3d67zMhg1m3bBh7hzz9GmztvdWv9auXdKdd0pHj0qPPipNmSIFkJEAAHgQYQgAAAAAAAAAAB9WsaLUuLF5PX16+u2rVpke46Gh0j335Px4mzaZ3uCSmYP8Wnv2mKT4kSMmKT5tGklxAIDnEYoAAAAAAAAAAPBxAwea9euvm8S13enT0tNPm9fPPitFRaVsmz1bqlNHatUqbV0XLkjvvy8lJKQ/zooVUqdO5nWzZukT43v3mqT44cPSY4+RFAcAeA/mGAcAAAAAAAAAwMc98ID0/PPS2LHSrbeaZHdYmLR4sXT2rNS0qTRiRNp94uKknTulS5fSvn/5skmi9+9vhmmvXFm6csX0Et+2zZRp0ECaNSt9Ozp1SumdLkmPP+68vb16mcQ6AAD5hcQ4AAAAAAAAAAB+YMwYkwB//33p55+lpCSpRg1pwACpb18pJMS9eooUkYYMMfOS//GH9Pvv0sWLUrFiUuvWUpcuUkyM8/rOnDHrxETp009dH6NFCxLjAID8RWIcAAAAAAAAAAA/8dBDZnFHTIxZrhUSIr3ySvaOv29f9vYDACCvMbMHAAAAAAAAAAAAAMCvkRgHAAAAAAAAAAAAAPg1EuMAAAAAAAAAAAAAAL9GYhwAAAAAAAAAAAAA4NdIjAMAAAAAAAAAAAAA/BqJcQAAAAAAAAAAAACAXyMxDgAAAAAAAAAAAADwayTGAQAAAAAAAAAAAAB+jcQ4ACB/7dwpvfeeFBMjNWggBQVJNpv06qvZq+/gQWnCBOnJJ6Wbb5ZCQ019vXplvN/mzdKoUVKrVlKZMlJwsFSsmHT77dL770tJSc73W7bM1J/R8uGH2TsXAAAAAAAAAACQJ4I83QAAQAEzfrw0Zkzu1ff111Lfvlnb58oVqWFD8zo8XGrc2CTHDx2SfvlFWrVK+uQTacECqWhR53WUKSO1a+d8W+3aWWsPAAAAAAAAAADIUyTGAQD5q3596YUXpOhok5weOVL69NPs11etmvTcc6auhg2lWbOk117LfL+bb5Zeekm67z7Ty9xu61apbVtp3TqpXz/p44+d71+njjR1avbbDQAAAAAAAAAA8g2JcQBA/rp2iPOAHM7qcf/9ZrH75pvM9wkKkjZscL6tQQPpjTekxx6TZswww7QHB+esjQAAAAAAAAAAwKOYYxwAgGtFR5v1xYvSqVOebQt8QuDKlZ5uAgAAAAAAAAAgAyTGAQC41q5dZh0SIhUv7rzM8ePSK69IvXtL//mPmTv9wIHcOb5lmZ7vXbqYoeLDwsxSrZr00EPSnDmmDLxG6OjR/E4AwF8QhwEA8E3E8AKDh9MBwI/kc/xmKHUAQI4lJCQoPj7e8XNoaKhCU8/b7UssywylLkkdOqSdfzy1P/6Qhg5N+15QkJnv/I03zOvsOH5c6txZ+vnnlPbY7d9vku9ffy01bWrmUy9bNnvHQa4K2rRJWrjQzE8PAPBdxGEAAHwTMbxACR09WuraVbLZPN0UAEBOeCB+kxgHAORY3bp10/w8dOhQDRs2zDONyanhw6VffpHCw6XXX0+/PSpK6tNH6thRqlVLioyU9uyRpkyRxo2T3nlHOndOmjgx68e+fNkkVrduNV8CmjSR7rpLqljRbD90SFq0SFq7Vlq9Wrr7bmndOuZA9wJXGjaUhg2T2rThwhwAfBVxGAAA30QML3B4OB0A/ICH4jeJcQBAjm3fvl0VKlRw/OyzvcU/+cQMjx4QIH38sXTddenLREenzEFu16CB9PbbUrNmUqdO0kcfSU8/Ld10U9aOP3689NtvJtn+2Wemx/q1RoyQvv9eevhhU/bDD00vdXhUYt++0mOPcWEOAL6MOAwAgG8ihhc4PJwOAH7AQ/HbZ+YY37lTeu89KSbG5B+CgkzMe/XVnNW7aJF0zz1SyZJS4cJSnTrSoEGms19Gdu82balY0YyyW7Gi+fmvv3LWHgDwRREREYqMjHQsPpkY//JL6fHHzeuPPjJzmmTVgw+mJMPnzs36/rNmmeD2/vvOvwjY3XOPKWNZ0owZWT8Oct3V5s2lW281F+bMWQcAvok4DACAbyKGFziJfftKa9aYh9MBwB/ldlL0hx+kXr2kRo2kcuVMYjMiwtzLHjhQOnUq4/03bjT3y8uUkQoVMvN/P/ecdOJE9tojeSx++0xifPx46fnnpWnTpG3bpKtXc17nO++YXvk//ijVqyfde68UFyeNHGn+bbj6d7B6tXTjjaYtRYua0XSLFjU/33CDickAAB/yzTfmqbPkZGnChJQEeXZcf71ZHzqU9X137DBDwfzzn5mX/ec/pZAQsw88z2YzSXEuzAHAdxGHC6TAlSs93QQAQE4RwwscHk4H4PdyOyn6+efS5MkmCVq/vhn19LbbzDzeo0aZJOnvvzvf96uvzN/cr76SqlSR7r/fjLg6bpxJiu7enb02eSh++0xivH596YUXzO9uxw4zWmlObN4s9e8vBQZK8+dLy5ebhxP27JFatTIPYzz1VPr9LlyQHnrIrGNjzb/HGTPMOjZWOn/ebL94MWftAwDkkzlzpK5dzZeL8eOlf/0rZ/WdPm3WERFZ3/fiRalIEfMEYGaCgkxZAo73aNOGC3MA8GXE4QIpdPRo4jYA+DpieMHDw+kA/F1uJ0VfeEE6elTatUv66Sdp+nRpwQLp4EHTE/zECdOj/FpHjkg9ekhXrpgOZevWSTNnSn/+KT36qHT8uOlwlp1rKg/Fb59JjPfqJb35pvl869QxDyPkxKhR5vfUs6eZr92uSBHz0ERAgPT119Iff6Tdb+pU8++gVq30Ixa8+qp5/+BBM00tAMDLzZ1rnma6csUkxXv3zll9hw9L9l5HTZpkff8yZcxTewcOZF523z7p7FmzD7wDF+YA4NuIwwVS0KZNxG0A8HXE8IKJh9MB+LPcToredJNUtmz698PDpbfeMq/XrJHi49Nuf/dd01O4dWvpySdT3g8MNPfTo6Kk9euzd03lofjtM4nx3HT5suklLpl/U9eqUkVq2tS8nj077Tb7z127pv93GBCQ0uP/m29yr70AUOCNG2e+AHTvnnt1fv+91LmzSYp/+KH7SfExY5zPtfHbb2ZOjosXpRo1zJAyWXXHHeZirm/fjC/qLEvq188kYps3z/pxkOsKDRlinpasV48LcwDwVcThAulKw4bEbQDwdcTwgomH0wEgd9h7bAcEmKHNU7MnRZ0lU8PDpfvuM6+zkxT1UPwukInxP/80DzhIZi5xZ+zvb96c9n37z1ndDwDw/zZtMolD+2J/UmnChLTvHz2ass+pU2aOC2dPjx09mna/SZPM+999l/b9TZtS9jlxQnrwQfOkVIUK0s8/SzExzpdrk+BDh5qn6xo1MsPM/POf5nV0tPnjX7my6YkeGpr1z8Ye4OfMkVq2lBYvlpKSUrYnJUmLFkl33mnK2GzmiwM8LmTqVPPUXKVK0t695sK8Tx/mrQMAX0IcLpAS+/blhjoA+DpieIFTOCZGGjnS3Htp0oSH3AAguxITpYEDzeu77pIKF07ZlpCQMn94XiRFPRS/3Ri43f/s3WvWRYu6ngK2UqW0ZSXzb8A+dWzlyhnvd/KkmW88LCzHzQUA/xIfL61dm/79Q4fMYpeY6F59iYnO6zt50iypj2t34UJK/YcOSdOmua5/2DCpZMmUnwcNklavln7/3czHcv68FBkp3Xab6SXeu3f25heXzJA2o0dL/ftLK1aYYcGCglKOf+qU6eFuv9gbPdrsA49LfPxxacsWsxw/bt4cO9Z8odu2LaXg9u1SzZpSSIgnmgkAyAhxuEC62rx5ymgvbdqYmy0AAN9CDC9wghcvNtfbkunhmJxsOkAMGCDdcotnGwcALiQkJCg+1T3q0NBQhWanc1VObNpk7llalrl3vn69iZONG5t5plPbty/ldWZJ0dTJVHd5KH4XyB7jCQlmnVHSOjzcrFPnUez7ZbSvfb9r971WYmKi4uPjHUtC6soBwJ+1aGGCWWZL1aop+9if/F22LH19Vau6V1+LFlnf59p2SNKLL5on1HbtMvOaJCWZp6ZWrpReeCH7SXG7vn1Nb/fatc3xk5JMr/ijR81ry5Lq1jW90vv0ydmxkGsShw+XNm6U/v5bWrAgZXihWrVSCl2+LN18s3ky7847pZdfNr3TvOU7wKJF5svlokWebgkAeA5xuOBhGFYA8A/E8ALl0rBhZhS/8uVNUlwy92q2bEkp9Ndf0nvvmSTQlSseaCUApFW3bl1FRUU5llGjRuV/Iw4cMJ3EPvlE+uEHk3xu3VqaMcOMrJpaVpKiGSVEM+KB+F0ge4x7g1GjRmn48OGebgYAwBt16GCWrVulDRvM0O+SVLq0GZ6mQQPPtg+uRUaapxvvustchB89ar7A2WzmycmwMPMgxbJlKQ96BASYhPS//y316uWZdluWNGSI9OuvZt2qFT3mABRcxOGCp00beo0DgD8ghhcYl594QqpY0VzLHjwoffCB9L//pcyTK5mH1p9/3rwuUsT0JG/a1Iz4949/mIfWPWXRItO5YvRok5ACUCBs375dFVIln/O9t7gkPfCA+dt59aoZSXXRIjN1aP36JlneuXP+tymf43eBTIzbO/OdP++6zLlzZh0ZmX6/jPa173ftvteKjY1Vv379HD8fPnxYdevWVeDKlVK3bq53BAAUHA0acOHuq+y9z9q1M73P2rY1Tz6eOCHt3GlGGFi1yix795on2M+cSdn/8GFp8GCpWTOz1KqVtzfpFy40PeX69pXeeSelzQBQkBGHCw5ncRsA4LuI4QWHzWaG9x31f+ydd3gUxRvHv5dKr6H3rhSRKlIVEERAQRQVpdhQsQE2EGkW8KcoRboKCHakSA+9g/QmSi9J6CUQCKTO74+vy94ld5crezXv53n22cvu7Ozs5XbemXnbSGDdOuC774AXXuDxkiWBdu2AzZuBa9eANWu4aWzYwPk2ANy+zXzl3jCOE8N0Qci25M2bF/nsKQ69SWgoUK4c8OKL7Idq1ACef579YvHiLJNRKZo/f+Z6rClTXcVL8jtbhlLXouLGx9uOXhoTY1kW4G+gUCF+Pn3a/nVRUfZDtUdGRiJfvnx3trz//cAiR43S4+ULgiAIghC4mHufabI9JAS4+26gd29aYR4/TuvMX39lPjSNdeuAGTPoQX7XXUCxYjw/ejRz/xgZBk4ptrFRI+CrrzK3WRAEQRCCmLDoaMrj1q0DUwZKKhRBEARBsJ4a5bHHgCVLaIR+4AAwZQrQsydQuTLn5vfco18/ZAjn3Z06AV9+CWzaRGW5JzA3TJdULoIg+APlyzPt440bwIoV+vFy5fTPWSlFM6Yj9WOypWK8WjVGTwHolW8N7XjdupbHtb+dvc5RwnbtEmEoCIIgCMGAozlLS5UCnnqKk3ONe+4BPvwQaN6cVusXLwLz5gH9+wMNGwJz5+pl4+MtQ9Y4izYpHzZM8qwKgiAI2Y5cL70EVKrEcKpXr1IG9ukDnD/v66ZlTUaPs0BS6AuCIAiC0VgzTgeoBK9RgwbqM2YAR45wjm3u3bhtG4/9+Sfw/vv0mMyfn2HX333XOCW5GKYLguCvaJ6+WhhzgP2ktl7pKaWoD8iWodQjIoD27YHZs4Gff6YhhDmnTjHCCgB07mx5rnNnGmL/+ivD7oeYmRakpwO//cbP5k5fzpBat67kNRMEQcgOtGzJfblywPTplsecwWQCVq0yrl2Csbias7RmTeCzz/g5KQnYuZNh1zdsoOW6Fu4NYC61IUOAOnWAZs308OtFi2Z9H/NJeZs27rVZEAQhkBA5LPxH2t13A0eP0sjs0CEenDwZeOMNeo4BwB9/AFu26KH9qlcHcub0XaM1JBWKIAjZEZHhgi2cSY2ihYXViI5mirNNm6gY2LSJyqEtW4Bjx+hFrjFuHBAeznzlNWowHLGjaLJ72TJJ5SIIgv+QlMR1R4DpHM3p3Jl94M8/M9S6OTduAAsX8nNWSlE/kt9BrRgfP55bw4aMVmrOgAGc206fDnTpQvkDAImJDKmflsbjd91leV2vXlynPnyYBtnamjXAvw8fBkqXBnr0cK3NSf36Ad27izAUBEEIdtau5d5c0GjHnEGUlv6NERPdyEhaqTduTMv19HRLy7x//+XAZccObqNH83jVqlSQf/ll5km/RsZJuVFtFgRB8HdEDgv/cXP5chQsVozeY/v3A/Pn0xL+5EkudgPAggXArFn6RSEh9JzQFOV9+1rPt+dJMnqcbdkiRm2CIGQPRIYL9nDV0DsyErj/fm4A5ezx41SS37ih16MU85mfO8e/8+Xj/Ro3pqL8vvssc/KaI4bpgiB4GltK0QsXgDlzgGefzZwLPC6OhrZnzjAc+kMPWZ7v2xeYMIEew99+C7z8Mo+npTHSVnw80KCB3q/Zwo/kd8Aoxnft4nescewY91OmAIsW6cfnzQNKlODnS5do8K3liTenbl3OHfv3Bx55BGjRgo5VGzYAZ88y3PrkyZmvy5UL+P13/o9HjOD8uGZNpik5cIDRBmbPdt14PK1Fi8AWhitXMrzMqFHM0SYIgiBYZ+hQ7qOiMh8TAo6Q/fstQw2ZExXFEK1GyXZzpTjAge6nn9KyU9sOHKC1Xmys5YBm6lTg1i16lteqlXlSriGTc0EQgh2Rw4I54eH0Aq9eHejalUrxTz/lYoHJRO+HAgWoON+/H7h8mXL28GEuQrz/vl7X//7HhQhNaV6rlu55biTicSYIQnZFZLhgD6NkosnEeXylSpbHU1KAV16hR/nWrcD167yPlors/vv1ULQAFU0lSrA+MUwXBMEZjFSKJiayrr59gXvvpQJcKeYH37ULSE4GSpakkXCOHJbXlizJNBTPPMOUFN9/z+u3b6cBUbFi9CbPau3Qj+S3SanASGCxdm3mkOfWOHFCz/E+bBgwfDiV3rYMD1aupIJ82zbg5k2gbFngiSeAgQNtG3cBjLT2ySe8/uJFoEgR6oGHDMksLx0hNjYWZcqUQUxMDEr//TeF4bJlgSUMlaJ13NatXEzfvFkW0gUhyLHou0qX9nVzBMHraO/ANQD5sipcpgy90SIjPd+wq1cph+PiOGjVuPtuepgDHOjevs1INc8/T8v2XLn0stHRgTkeEQTBIUSGC9kdu++APRmoFL3ENCX5+fPAF1/o5xs3pve2OUWK6Eryr7/ObOTmLNrcG9Dn3daOCYIQdIj8FrI72jsQt2QJStoyPFMKeOopyl9PysS0NI4FtNDrmzfTmO6rr3j+xg1GlClWjDJ6xw4qHHbssFwXEBkuCEGPS/LbSKVoYiIdZ9avpzPNhQt0nClQgMbBHTty/TCjN7k5O3fSW3jDBuDaNSrjO3RgKG1PGAJ7kIBRjAc7Fi9GqVKBKQy1xQMtv5kspAtC0COTciG749CkXKNoUeZb8RVK0Ytt/Xp6lSckWJ6vXh34+2/L8oE4HhEEwSFEhgvZHbvvgDsycNEiLnhrivOjR1kfQCO506f1sr16MfSguXd5lSpAWBbB/Wwp7sWoTRCCHpHfQnbHb43TNVJTdTm+bRvDq6emWpbJkYNhh196Sc/HKjJcEIIakd/+RcCEUs8umC5eZGiCQAuhIvnNBEEQ3Ofjj4E8eZjnwxHGjeNi6pAhHm2WkDXptWr5VuntCCYTMGAAtyVLgPbtGUbpyhVae2q51ABO3Fu2pMXpr79yct6unc+aLgiC4BVEDgsa7oQ17dCBm0ZiInDwIJXkKSmWZZcsYQi6P//Uj0VGMsJLixbAmDGZ67eWn1RDUqEIgpBdERme7bixZAnyOWKc7k2lOGBp3NawIUOtb9vGSG1arnJtDt61q162dm2gcmXgo49EhguCkH3wkfwWj3E/wcLaLTycYQiuXAEiIig4H3wQeOwxFlYKSErKHOvfl2S0ahMrN0HIFoi1m8GEhDAHzJkzjpWvUIFeR2lpnm2XYJOAfAdshV81H1usX88FeY3wcIZbf+wxKsz9aQwiCIJLBGT/5WlEDmcrsnwHPB05RSlgzRrds/zAAW43b/L8gw8Cq1fr5evWZfjV/PmBhQsZkv3FFzOHO5S5uCAENSK/bSAyPNsQkO+AuWxu0wY4fJhji7Zt6SAHAFOnMnc5ANSsSU/yDh2Au+4SJbkgBAEB2Xd5Ax/Jb/EY9zMUQCty8/BqY8fSc0tTjF+5wgT1hQvTO61UKX0rXZoT5jp1vNhoKxbrYqkuCIIgCP7J8uXA1q2clGvy2WSyVHbXrg38+CM92BYuZC7yqVO55ckDTJkCdOvmm/YLgiAIgjdwx2vc0fpbtuSmkZ4OnDxJRbm5XL52Ddi92/L6/v25lS0LdOlCRTkgc3FBEARB8CcyrpubTEC1atzMyZkTqFGD6c0OHADef59bpUpUkH/wAR3pBEEQBLcRxbifkXDiBPKHhABxcUBsLPDee0ByMvDQQ3qhuDjuL1/mtnevZSVvvAF88w0/X7nCsC0ZFejaVqkSw8q4g60F9kALBy8IghBoXLkinruCc9gLv2pO/vzAs89yu32bBndXr9KS8+xZhnjT2LSJoeEeewyoWNHjjyAIguA3iBwOCkL27wcuXLB+MiqKc2ZvKZlDQihLM8rT3LmpGP/pJ2DUKKBePeDcOa4NnD7NcO0aKSn8e98+YPhw4PXXgSJFPNtuQRCEQENkuOAtrK2bW6N7d24//AD06kVZv38/cOwYMH48MHSoXvbAAaBYMZHvgiBkPwyS36IY9zfCwqjELluWf+fLR+Wy+T+7Vi3g0iVOgq1tdevqZWNjKUCPHbN+P3Ml+tWrDJOaUXmuKdXz5s18fTDnN1u5Enj3XS48tG7t69YIgiBYMns2kJCQ2cpYEOzh6KTcnBw5mOP04YeBpUs5+TaPTDNtGrf+/Rny7bHHuNWrxwV+QRCCh0OH2I/s3Mntn38YwuyTT5gP0VmWLgXmzAH27OE8RkslVakS8Mgj7Feiomxfv3Mn8PnnTP9w7Rq9aDp0AAYPdt/4NytEDgcNeR55JOtCycncvJ2nVCMsjNFcXnuNc2wttPuVK1wcL1xYL7trF5XiABXjw4cDVasCTZpwa90aKFfON88hCILgD4gMF7yFo4bp5vToAUyezM+XLgGrVnEMXrCgXqZ3b87rGzXi2LdjR87FA23tXRAEwRkMlN+iGPd3rCmXTSZOfAsXBu65x/71lSpxoUjzQNeU59rn8uX1sqdPM2SqLfr3B776ip+vXQP+9z/g+nUK4nHjaLFetCgQGsoygew1rhQX1Pbu5b5VKxlcCIJgPGPHcjPn4kX7XrdKAfHx7H9NJqB9e482UQgiXJmUa2jjkeHDM+dZbdoUOH4c2LBBz4/62WfMldaxI3/jvlIkCIJgLJMmZZZb7vDTT9wqV+ZiXpEijIi1bRswciTw/ffMsVyjRuZr//gDeOYZppxq0IC5xnbsoEfN7NnAxo2W0S2sIXJYAHBjyRLkK1bMfqGiRX0vy6wZtxUqBDRvblmucmVgxgzg119ZFmAu08OHgenTaUzywQc8fuUKcPAgUL++f3hOinG6IAiOIjJcCARcMUw3X0/fvBno1MnyvGaspxSwZQu3QYPoZNehA/D441zHFgRB8Ef8RH6LYtzfcVe5nDs30KyZY2VLlAAmTrTuhX7tmqXXxcmTXKzSeOstbqGhXAh/+23gnXe4kH7ffcyJ0rixda9zf0QbuPTrB4weHXiKfUEQAoP4ePan5qSlZT5mi1atgCFDDG6UELS4MinXsDceef55bleuAEuW0Mhu2TLgzBlg3TpLRcK6dYx8U6iQIY9kFVlUFwTPUbMm3686dRilasQIYNYs1+vT3tXixS2P37gBvPACFdwvvcQFP3POnAF69qRSfMoUes0AlKG9egE//gh06wb89Zf9/k7ksAAgvVYtRknzZ5wxbouK4vvRowfn4KmpDL+6eTPTn7RooZeNjua7EhHBSC+aV3mTJt4PzyrG6YIgOIPIcMHfMcIw3VoU1ogIGoPGxgKLFwOLFnEOfPo01/XPnrVUjJ8/z7DrnkTm4IIgOIqfyG9RjAcC3gpJXrQoQ7NZ48YNCnSNPHnoBbZwIVClCs+fO8cfcUwMkJ7OciYTJ+V9+jAsfLFitGDXtkqVqDj3p5yk5gOXr77iQlyghoMXBMG/6dRJj9yhFJUA+fMzbLUtQkLYn9asyT5UEBzBnUm5RlbjkUKFgOee43b7NrBmDfcat2/TqvP2bRrtaSHXK1Rw9akyI4vqguBZXnrJ8m930yXce6/143nycBw+ezYNeq5fp+zTGDOGOZRbt9aV4gCNdCdN4hxl+/asjVtFDjvE7NnAhAnsWpOTOY179lnaEIeHO1fXzZsMNjZnDh2Yb91iILT69fmvfPRR29cePQp8+inXXi9epN62dWuui/jTdNIjuOtxFh5OQ5aM3LjBOfr587rX2ahRPFelCiM6NGhg2GPYRYzTBUFwBpHhgr/jKcN0jdKlgVde4ZaYyChLixYBDz2klzlyhOlU6tXjOn6HDjRwNTLlmczBBUFwBj+R3yalzLWdgq+IjY1FmTJlEBMTg9LWrNWjoykMly3zj8mhUrQ+B/SQqqmpVI7HxDAnuZYnffVqtjk11Xpd5qHcjh7lyoa58rxyZa56eEuoZvyu/e27FwQ/Isu+S3COkBB6zZ054+uWCA4SMO+AUbLMnXqOHGFYtwMHLI/XqkUF+dNPWw+X7Er7tEV1kd2CYBND+q9evYAffnA9x7g9zp5lJKqQECrvcubUz1WpwnnDtGmMWJGRHj3oyd67Nz3KHUXkcCb69mWku7AwoGVL2iysXk1D/6ZNuVZr/q+xx+XLjPp98CDradwYKFCA/8pdu1jmrbesR+vftIk2WYmJFBU1a1Kc/P03g6StXEnbLWcIGBlube5t5LVKMSXKpk369vffPBcby7k9AHzzDeWs5lHeoIHj/3xn2+nq8wpCNiBg+i5vIzI82xAQ74A7stvIOn78keNic/VPiRJUkHfoQCV27tzO12uOzMEFwSECou/yBT6S3+IxHih4y2vcUaxZvYWF0Vot44vdsiUt1h5+mJPpIkWAY8e4AnL0qGWe9AMHgF9+yXy/vHmpIP/oIy6qA3Q3uHpVXzAzAmsedf723QuCELxo0TYEwUg02VapEsOratoHV4iKYj2uyMQqVYD9+7n4/uef3DZs4LH9+4FcuXTFeFIS987kc5WIL4IQPCQlAR9+yM8PPWSpfEtI4BwCoJuxNerXp2J8927n7ity2IL586mkzpOHmTDq1uXxS5c4xdu4kY5BmoNxVnz8MZXi9epxOmmeVWPJEtpIjRvH1PHmSu7ERKBrV+4HDrR0fP7wQ2b46toVOHTIOD2tX+FpjzOTibK9UiUungOcZ+/YoSvFAWDpUm6LF/Pv8HD+KDRFeYcODO/qChmf0Z10coIgZE9Ehgv+hDuyW8MIefjccxxLL1nCiErLl9P49Ntvuf35px6uJy2N0ZecQebggiC4i4/ktyjGAwV/mhy6Eo5VUy7/9JN9K7fq1YEvvtCV5seOMUdKQgIXtsy9zlevpvDOkYOTeC00u+ZlXrcu4/I5g7WBiz9994IgCILgLMnJ9PiKjbWtRHKlzuRk5xTXGhUr0pq8Xz+6D2p5yTt10sv88QfTuzz8MDUljzwCFCxov15ZVBeEwGXXLmpElWKM7O3bqX1t0AD4/nvLsua5x7QIVRkpU4b7Eyc80tzsgqaAHjBAV4oDtJGaOJFZMcaPp3I8f/6s61u9mvsPPrBUigPs5h98EFixgmuq5orxGTPoQFC1KkOpm/Ppp3pY9pkzGU00qPBGKhRrFCxoGYoVAD77jMc0r/Jz54C//uI2eTLDCGisX8+5+N13Z23ELsbpgiAIQjDhL4bpGsWKMcLS88/T+HTdOirJV660zEU+ZAgd2zp0YNj1Bg2yVpTLHFwQhABFFON+Rsj+/cCFC9ZPGiEMjcDd/Gb2hGPVqsB771keS0riotbRo5YL+hcuUEDfvs1Qb1q4N41ffmFYVgDYto3hY8zDs5cvb2nRbm/RQSbmgiD4AqXosXPzpmXoq4zYUgwIAkDl9ebNVDYZRdGirinFM1K4MNC9Ozdz1q6lUdzs2dxCQ4EWLWgQ99hjej4iDVlUFwSXSUhIwPXr1+/8HRkZiUgj3m9nOH2aIdnNad2aYdDNPVYB9g0atkI/5snDvdlzuUQ2lsNxcbRPAIBu3TKfb9qU9gcxMbRveuaZrOvMkcOxe0dFWf49bx73Tz+dWccaEgI89RSj+c+dG4SKcX/xOAOYk7ROHRq2KcU5uqYkT0+3TDj/6qvAP/9QwX7//Zbh13PlyvoZZXFdEIzl0CG+Szt3cvvnH3qHupIKJT1df2dXr2Zd16/TQqpOHaZZ6dbNfp+1cyfTKq5fD1y7pod2HjyY8wwjyMYyXPAx/maYbk5kJOfG1oztliwB9u3jNmIEI762b89386GHmN/XHJmDC4LgCbwkv0Ux7mfkeeSRrAsZJQxdwR2LdVeFY2QkcNdd3Mx58UWGejt9Wvcu1zzNjx6lkl1jyxaGcTcnJIQvUOXKFPhXrnBwP38+cOuW5YQ90CfmK1cC777LOIetW/u6NYIgZMWiRfSc27KFcUPtYTJZRtMQBGuUKaN7UAYCU6YAL7+sh1z/+28uvK1ezYS3587R8l1DFtUFwWWqV69u8ffQoUMxbNgw7zaiUyfOM9LSuIi4ciUwdCgTSc+cCTzxhHfbI3L4ThT6QoWAChWsl6lfn4rx3bsdU4y3a8fo3P/7Hx2UMoZSX7OG6eW0iJ4Z22Ivcr55uaDB3zzOzDGZGAGmYsXMxm0pKVRynTrFRa0lS7gBTL/WpQvw66/8W4zTBcE7TJrE3BhGcPw4DV0AduT169MI5vhxyu+VK/mOz5ljPb3CH39QaKSm0limQgUKh/HjaRC7cSPX6VxFZLjga/zZMN0eK1YwZcqiRZxXX7zIsD0zZlCux8VZymKZgwuCYCRelt+iGPczbixZgnzmC73W8IYwtIWn85s5S3i4ng/NHvXrA++/b6k4T0xkKMaTJxmDT5uQnzpF75NSpTgYr1qVeVGrVAFq1+YiXSBNzJWi1e3evdy3ahU4bReE7Mj77zM3kz2rOHMcLedjZs8GJkxgV5SczO712WfpdGTuYJQVM2YwApg9li6lqDHn9Gkej46mg8K5c7oIad+e7ShSxOnHEjxFSAjQsCG3zz6j8duffwILFjCSjPlYqVcvjkvuugt44AHLemRRXRCy5ODBgyhl5pXtdW9xc0JDgXLlaADbqhVQowY7/aZNqTEFgLx59fI3b1qP4X3jBvcZPVscIUjlsLNoUejtGeI7G7H+gw8YyCs6mv/mJk2AAgU4Ndu5k39//73lvzQhgVk37LVFa8fFi/xJ2AokkJSUhKSkJLO6E6wX9Bf82ePMHuHhwKpVVJDv3at7lW/axJj45v+gpUu5vtCqFTB1Kn8E1atzHCCL64JgHDVr0lmiTh3mxhgxApg1y7W6TCagZUtGe3zoIctQy+vWcXK1aBE9wocMsbz2zBmgZ08uZk+ZAvTuzeNpaRzT//gjvc3/+su1cbvIcMFfCDTDdIBGdFo0t5QUGqksXMjt/vv1d1IpOl39+y/H6i1bWtYjc3BBEJzFB/JbFON+RnqtWkDp0r5uhnV8ld/MCLTQbRpKAefP60ryM2d0hf+qVSwTF8dt3brM9WkT840bablfpQoV6OXK0Qren9CMGfr1A0aPlkUFQfBnli1jZIfwcGDkSLpW1ahBje2WLdTmrljBCBghIcD06Vzk8HP69qWDQlgY50x58tDx94MPOMdavhzImdO5OitVop7EGhmj7gJcX9m0iW2oU4fzuitXuOYyciTw3Xdsx733Ovt0gleoVAno35+buVXotWtcQEtLo1wvUoTvzWOPcVEuf35ZVBeELMibNy/yuaJA9jTlyzPp9OLFlH2aV2q5cnqZ06eBWrUyXxsTo9fhDEEqh11B0xnbUjIDzkesz52bcv/DD7nuER2tnytcmGus7kTO19piq9zIkSMxfPhwxxrrDwSqx5lGeDgV+vXrA2+/zTn4qVOU2QD/HjCAn1et0ufhBQtykNe8Od9BWVwXBPd56SXLvzPmpXCGSpX09zUjLVrwvR48mBFfMirGx4yhk0rr1rpSHKByfdIkCont210bt4sMFwTjCA/nOPzBB4Gvv2ZkVY29e7mgA3A9vXhxvm8dOnAvc3BBEJzBR/LbzzR4gl/jT/nN3MVkouAuXpwK88aNdYV/mzbU1hw5QqX5kSPA4cPcHzpEjzRtYj53LpXNGuHhDCenKcrfe0/3bvEF5sYMX33FzkQWFQTBf5kyhe/m4MFUAGqEhurhKhs3pifdgw9yv2ePz5rrCPPnUymeJw/tjOrW5fFLl6gk37iRjztqlHP1Nm1K73FHKVWK3XX37lx817h4EejalSmtu3ZlijxzpwfBDzE3QMuRg+EHrl7lu3P+PPD779zCwymHP/1UFtUFIVDRNJwXLujH8uXje3/0KEOvWlOM79jBvSZ0HCUI5bA/cfYs7Zb27WPX/Mwz1NMePMgUt8OHc9ywYYNlYACjGDhwIPqb/V/j4uIypRLwOwLR48wWJpOlscry5cD+/fwxJCXRgvGvvyjTNQ+127f19YO5cxm2+b77MucpFwTBf6hTh3vNSM2cefO479Yt87k8eZhLY9Ysvu/OrheKDBcEz2HuyaCte1+9SmO3K1eAn37iFh7OhZc+fWQOLgiCY/hIfotiXHAMf85v5i7WFP6FC3Nr1MiyrFJ0bWjXjtfVrg107kyl+ZEjnNAfOsQN4IK8xpAhDAOrKc3N90WKeOZ7yPhs/mCUIAiCbbZt4/7lly2PZwwRU7o0c7C1a8dEneYGOn7GiBHcDxhgqZ+IigImTgSaNeOjDB5sPRquUfz2m/XjRYpw7aVMGXbjW7bY9kQX/JC1aylzly1jKMft2ylr581jaLeSJS3l32uv0VXRXmxgQRD8g6QkWk8BHDOb07kz8OWXwM8/Z86vceMGFWoA8Pjjzt0zCOWwq2iK6Zs3bZdxNmJ9z57spr/4wnKa1KABo+7Wq0cnpFGjqCQ3b4e9tmjtyKotkZGRFqkCrjvq6i4Yj7kB94cf6nPhlBQudK1fTwuJVq1YplEjYOBADtY0T/RmzehVrsXkFwTBPzhyhPsSJSyPJyTQqA2wnR6ifn1Oznbvdv6+IsMFwTts2cL3fNkyyumtWzn2XrCAc/C77rKcg/fsyVQOtWr5XgcgCIL/4SP57XLsnPXr3bqvEGho+c2OHeNAtV4917f69VlPXBzr9SXOhoc3mahQ1qzeevSgJev+/QwHdeoUQztMnEihb54Ddd8+bnPmMCzECy9Q+1KsGMPFmYfI27uXni7Xrhn7bOah7CWXkiD4H5cv0wPGvO8IDWX/kpGHHqK37OLFTt3Cm/I7Lo4L4IB1p4CmTamQTkoClizxXrsyUro0FfWAdccGwU/JKOdCQuhFNmIEXf8PHqQ7IsDzFSrQErVcOWphRozgxF0QBM8yfjwXyHr0sDx+4QLDplpTTsbFMcTHmTP0MH3oIcvzfftSXq5cCXz7rX48LY0eKvHxfM+dTf/kBTnsDt6U4Zpjrz256EzE+rg4TpMAvWs2JzwceOIJfl65Uj+eNy+dhAFGzrfXjqgo+6HfBT9CM+AeNsxykTw8nO/uO+8wfICW03TYMC7CFy5M5fmWLbSw6NCBP5B779UHnf7AypVsk/mPWRAMJiEhAdevX7+zJSUl+bpJlJfjxvFzly6W506e1D/bMlLVImScOOH8vf1YhssauhA0ZJyDh4VxYed//+Mc/N9/abQG8Hzx4jR2qV2bTnL9+tG43Tw9miAI2RsfyW+XPcYfeIDrG717c41Dm6wKQUqg5zezhSvh4W15XoeEcHBftizzJWVkzBhavpiHZj98mCs5KSm6VgYAPv6YCneA31OVKpYe5p06ZZ3L3Nqzide4IPg3+fJlniDkz88QVTdvWq72hoSwH4iLc+oW3pTfmqF/oULUSVqjfn12g7t3W18ot8XRowy7euECo+7VrMnIe+ZdqaNcusSvGMjs2CD4MVnJ8Lvv1j+bTPzBay6IO3ZwGzSI5Tp3pqKtSBGvNF0QApZdu6h41jh2jPspU+jyqzFvnt6hXrrEyA4Z0wslJrKuvn2pQCpfnottMTG8T3Iyoz7Mn8/JrzklSzKfxjPPUKB9/z2v374dOH6ck+qff3beK8ULctgdvCnDtUi4ly9TP2FNjjsTsd5cqW3Lq1uLHHPliuXxunWpX9yxA+jY0b12CH6As8bpgG7gDdCrZONG3av88GEalhctqpf/4Qeeb96cnuUVKnjPS00phkLau5f7Vq3EQ07wCBlTQQwdOhTDhg3zTWM0+vSh0ChZktEgzElI0D/bsmLKk4d7VyJ6+LEMlzV0IWjIag5erZr+2WQCXnqJKVPCw9k3jBnDrVAhGreNH++Z/DmCIAQOvpLfykVMJm4hIUrlzKnUc88ptW6dq7UJMTExCoCKiYnxdVOyD+npSjVqxC093XvXZiQxUakjRyyPPf+8UsWLK8VpteWWI4dSaWl62U8+UeqVV5T66iulFixQ6t9/lbp923b7jGy7t1mxQqnatbkX/ALpuwzm3nuVCg1V6tYt/dj991PYRkdblj18mII4Xz6nbuFN+T1uHLute++1Xeatt1jmiSccq3P6dOtdo9Y9fv658+384ANeX6KEUklJ9svevn1bXbt27c528OBBeQd8gSuyTLumXj2lpkxRql07pcLD+c8PDVXq8mW97JkzSqWmeqbtguAnuCTD16yx3QmbbydO6NcMHcpjLVpY1nXzJsevjz2mVKVKSuXNq1RYmFJRUUo1b67Ul18qde2a/fbs2KHU448rVaSIUhERSpUrp9Trryt17pzjz2SOF+SwO3h7Dt6gAf91n36a+dyGDTwXGalUfHzWdZ06pf88li+3Xubpp3m+XTvL4xMm8HjVqpbTIKX4d9WqPD95smPPpSHjWB+xbBn/YcuWGXPd2bNKzZ9veezRRy37pFKl+AObOFGp/fsz/5CMRGtnv36uPacgZIHWdx08eNBiXnL79m3HK+nZk7/PTz4xrmEff6xPyjZuzHx+0yb9nUxJsV7H8uU8HxHh/P39WIbLGrqxiPz2Ee7MwRs2VGrOHPY9hQvzPS9d2rKetWsp0wUhSJG+ywY+kt8uK8aPHuVCcvHiunAPCVHq7ruVGj3acm1RyBp5MXyAqxNyo653hGvXlNq5U6lffuEk47nnlHrmGcsy996beTEyJIT7+++3HGRcvsxFAG+03Wi0wRQQmEr9IEX6LoPp0YPv7+bN+rEhQyho69XTJwkXLlDBEBKiVMuWTt3Cm/L7s8/4yjZpYrvMhx+yTJs2jtW5dKlSgwYp9ddfSl28qNT160pt386vzmRiXZ995ngbV6zg+AtQ6uefsy4/dOhQBSDTJu+AlzFqUT0+XqmfflJq+HDLco0bK1W0qFK9e/NHl5XFhCAEICLDreAFOewO3p6Dz5vHLjNPHk5JNC5dUqpWLZ575x3La+bOVapaNetfi6Zov/tuS9sJpZSaNUuX47NmWZ67eVOpkiV57sMPLc9p44jSpWlv7AzyDvgAbxmnr1ql1IABlOeaEZy2RUbSkFzj9GmlkpOdfxZH2hioBumCX2NI32W0Yvyrr/T3a+lS62X27dPfQ1sWVXPn8nxUlPNt8GMZLmvoxiLy20cYNQdPSaFlyJw5epmUFCrMTSauZX/+uVL//GNc2wXBD5C+ywY+kt8uK8Y1UlLYj7Vty4VlsYBzDXkxvIwRk1R/mej++iu1RE8+SSV5zpz6ZOOuuyzL1q9P690aNZQqVIgrTNOmseO5dMk37XcUsbz3S6TvMpiff6Ygff99/dj580oVLEjhGh7O9zY0VJ9N21p4yAJvyG9PKMbtYb4e44iz4L59ShUowGvefNOxe4jHuB/g6UX1hATKSPNF9Pz5lXr2Wb40N264/QiC4A+IDLeCF+WwO3hzDq5FdgkPV+rhh5Xq0kWXnU2aZFZGa5FdypXLXNf+/dR1aA6FDzzAiDE1aujd7XPPWe+eN25UKlculqlZk86/NWvy79y5ldqyxflnk3fAB/jCOD0xkdEuPv5YqdatM4ckuOce/rhat6ah3Jo1zltZ2GpfIBqkC36P3ynGtTBhERFKLVpku9y1a3pnv2+f9TJjx/J8/frOtyMAZLisoRuDyG8f4Ok5eGysbkFpvlWtqtR77ym1a5f7z+AoEq1U8BDSd9nAR/LbbcW4OadOKfXRR7TWNg8TIxZwWSMvhpcxaoLqjxPdpUvZpv/9z7Jd6en6SpS1rUoVy3qmTVNq9mxOWFxdGDAKsbz3W6TvMpjERKVmzFDqzz8tj2/ezBVmTbiaTHTfcjZmqA08Jb89EUrdHqmpejc3c6b9sv/8Q4dggNkrXO1O5B3wAd5YVE9OZijHV1/NnNrEiB+ro8ikXPAg0n9ZwUdy2B28MQf/7TdGt8+Xj4v3NWvSkcdaMA17inGlaLj2wQfURebOzej5RYpQSfDbb/bbceQIHQpKltTXR3r0oCeeK8g74GX8xTjd/LrERD2kq/kWHk5v86++cq9tMncVPIBfKcbHj9eV4gsXZl2+cmWWnzbN+vnu3Xm+d2/n2xJgMlzW0F1H5LcP8JZhW2ws0560bWsZ8cU8ZFBysufWqSVaqeBBpO+ygY/kt0kppdzPVG5JejqweDHw3XfAkiVAWhpgMgGRkUCXLsCrrwJNmhh918AmNjYWZcqUQUxMDEqXLu3r5gQ3SgGNGwMXLwK//cYfpzt1PfUUUKQIsHmze3UZgfZsgPX2pKYCp04Bhw8Dhw4Bn38O3LoF5MsH1KkDLFig11O4MHD1qn5t2bJA1apAtWrAffcB3bt755kAIDoaePhhYNkyoG3bzH8LPkP6Li+SlgZs2QLExAD58wNNm/LdNRCj5ffChcCjj7I7uXTJepnHHwfmzQPefRf48kv3n6FxY35NI0YAAwdaL3P4MPDAA8DZs0CPHsD06UBIiGv3k3fAy2Ql5zxRR3o6sHUrMHcut2HD+MMBgKNHgT59+EPu1AkoXtz59mTVzq1bgUaN/GOcIQQV0n85iRfksDvIHNx55B3wMkbN4YyeC6anAwcPAuvXAxs2cH/mDM/16AH88INe7v33ORdu1iyzzLfVLpm7CgZjSN/Vqxd/2598Anz0kWt1TJ4MvPYaEBEBzJkDdOiQ9TXvv89JX+vWwIoVludu3ADKlAHi441/X/xYhov8dh6R317GF3NwALh+HVi6FPjzT+Cdd4B69Xh8wQLgmWeANm2Axx5j3xMV5XybrKHJ7H79gNGjRXYLhiJ9lwt4UH57RDGusWwZ8OmnbLv5XUwmru+NGQM0aOCpuwcW8mJ4kaQkoHJlIDbWuDrLlAGOHOHI1Zc4O+k2L9+6NRAayuNJScDLL+sK9Ph4y+vatuU1Gs2acRBSrRqV55oCPSrK/UV8a4MnIwZlgiFI3xWcGCW/Y2PZPQLA8eNAhQqZy5Qty/HNzz9zbuMu1aqx6/rmG+CNNzKfP3KESvEzZ4DnnuN6kKtKcUDeAa/j60V1pbh6pcnLL7/kAh/AF6RxYyrJO3e2/oN3pY0yKRc8hPRfwYnMwR1H3gEvEkjG6UoBJ05QSV6hAtC8OY/v2wfUrq2Xq1KF55o14/bsszyesU0ydxUMxmuK8fHjuTVsCMycaXnu22+BV14BwsMdV4oDnIRVqQIkJgJTp3LdCeDC9/PPA7NmUUj99Ve2e1dEfjuOyG8v4+s5eEb69+f8WCMkhMqyxx7jVqmSa/VmlNciuwWDkb7LvzBcMX72LPD998C0aXRM1Wpv2hR48klg+XIa+6Snc/wUHc0F6uyOvBheJiaGk3KjKFoU8PX/zZUJtyPXKEVXz8OHdUV5lSrAiy/y/NWrQKFC1usvUICap2++0Y/t3w9UrAjkzu3Yc4nlvV8jfZeP+ftvYOhQ4I8/3K7KU/K7YUNg+3ZO8gcNsjy3cSPXESMjgfPnafznDrt26UbEf/3Fe5tz7BjQogUQF2eMUhyQd8Cr+OOi+okTwOzZ9CT/6y/Lc/feC/z6K601XGmfTMoFDyP9lwEYKIfdQebgriHvgBcJBuP0I0eAcePoUb5/v6XmSkObm6amcpCpDTRl7ioYiEt9165djHKkcewY13lKlwZKldKPz5sHlCjBz8OGAcOHcwK1dq1eZs8eoG5dvgN33cUoCraYMSPzsdmzaRGdlsZry5fnhPH4caBYMU4SK1d27LncwQ9kuMhv1xD57UX8cQ6uFLB7Nz3J//wT2LvX8vyxY1x3dhaJVip4GOm7DMIo+W1EPPb0dKUWLVLqsceY/iEkhCHf8+dX6o03lDpwwLL8sWNKtWnDMk2bGtGCwEdyDAhu42q+F3fzxNy6xWvHjVPq9deVeughPf8DoFSfPnrZ69f1/DClSyvVsiXzt379tVKLFyt1+rRl3fZysgV6vrYgyRsrfZePOHRIqWeeUSo0lELXRbwhv+fN4yufJ49SO3fqxy9dUqpWLZ575x3La+bOVapaNXYR5ty8yTR2169nvs+6dUqVL8/6rLXt+HGlypTh+e7dlUpLc6z9WSHvgBe5fZuyI2MeUHe2MmVYrxHExCj1zTdKPfggX6acOfmj1VixQqlt2xyTWRlls7uyWhCsIP2XGxgkh91B5uDuI++Alzl9moNBozZf/t+uXGE+5fff13OR3n23LuPnz2fu8k6dONfdsUOp++4L3Lmr4Fe41HetWePY2PjECf2aoUN5rEUL1+qyt+S8Y4dSjz+uVJEizE9erhzXk86dc/yZXMXHMlzkt/uI/PYi/j4HV4r91tixXECqWdPy3OuvK/Xaa5xHJyXZrsPaGnOgrzsLfof0XW5isPx2y2M8Nla3bIuN1S3b6tZlDpRu3YBcuaxfe/06nWwjI4Fr11xtQfAgFiOCW7gTns1Tod1u3WLu1Zw5dWvfQ4eYHOnyZevX9O4NTJnCz4mJzOk2Zw5D1T73HK2HzdsXqNZ7QZQ3Vvoug0hLA9asodVbWhqtWx95hPnazDl9GhgyhHHH09L4WypShO7WTuBt+f3223SwCQ8HWrViwIhVq5iloUkTppfLmVMvP2MGI+mVKwecPKkfj48HChbkvevUYRj21FQGszhwgGVq1WLXoDk6aNStS6PiyEiga1fbnuIvvUQLfUeRd8DLBErEl0uX6E3TurV+rFYt/lBLl2ao9ccf548tLMzyWkkhIngJ6b/M8LIcdgeZgxuHvAOCIWhz0kWLgPbteUzLo2xOrlyc477wAvDZZ5lzlAuCg0jflYEAkeEiv41D3gEvEyhzcABISeHCEwDcvs0Unzdv8u+8eYF27YBOnbgvUEC/TqKVCl5A+q4M+Fp+u6pRb99eqbAw3bItd26lXniBjjCOUq6czwzs/Q6xGBHcwl1PMm97ol26pNTmzUrNmKHUhx8q1aULXUe/+UYvs2dPZqvCfPmUqldPqaefphW+ufWeUe6f3kD7vvv1C3gPQOm7DGD3bqUqV6ZANN9KllRqwwaWSU9XavhweqBqgrd0aaXGjFEqMdGp2/lKfv/2m1LNm/M1zpmThryff27daHf6dL4a5cpZHk9KUmrwYKXatVOqQgWl8ublsxQpolTr1kpNmWLbCLhcOceMl6dPd+655B0QHKCUGLMAAQAASURBVOLWLaW6duULZ/6DK1yYL6B59BBbMlm8xgWDkf7rP7wsh91B5uDGIu+A4Da2vMmSk5XaskWp//2PL26+fJby//Bhvexff9ED14t9iRDYSN9lRoDIcJHfxiLvgOAQyclKLVmi1CuvKFW8uKUcDgtT6u23WS6Yo5UKfoX0XWb4gfx22WNc87S6+27glVeAnj2dzw367rt0HJ0+3ZUWBBdiMSK4jBFeZP7oiTZ9Oq3p69UDrlyh26h5d/X558AHH+jWezlzMr9VlSr0UNe2KlUye5r7kiDLGyt9l5tcvgxUr07vUmviOH9+4N9/aUK+YAHLVKrE337PnrolrBOI/DYWeQcEp7h9myES5s1jPrQrV3i8e3dg5kxdRqSlMWe5uVzwR1ktBDTSf8EnctgdRIYbi7wDgts46kmWlgbs28foaFOmMGnwww/z3BNPMEpaRATQsCHzOTdvTpmfJ493nsMeK1ey4xg1yjISjuAzpO/6jwCS4SK/jUXeAcFp0tOB7dv1vOQHDwIjRwIDBuiyvHt34J13gHvuCY5opYLfIX3Xf/iL/HZVo/7000qtXeu2Yl74D7EYEVzGKA8yf/JEs2aRd+uWUn//zYTFX36pJytOT1eqalX7LqCff67XffasUt99x4TEcXHet/gLsryxLvVd//7LnPQ9e9JtODSU38Enn7jWiNOnlZo8WamXX1aqbl3mKAOUevFFx67fsUOpJ55QqmhRpSIjmaj6jTeUOn/e/nXnzjFfUfnyvGfRoqzHPJF2Vnz8MS3ecuTg82/fTrPx4cPZlpAQPpPJRAvX6dPdjo4g8ttYRH4LLpOSotSqVexvli/nMU0mhIcr1bEj3/lLl/RrAlxmCP6F9F/KJ3LYHUSGG4u8A4JbuOJFZu2a119XqkSJzHPY0FClmjTxbWQ0rb2AeMv5EdJ3/UcAyXCR38Yi74DgNocPc81Pk3OVK+vyt3x5epOvWcM5u3iNCwYhfdd/+In8DrOtMrfPL78YoZYXBMEtlAKGDaPVTFQUsGuX63VFRbGeYcOANm1864m2fDnzby9bprcjRw5aE1WvblnWZAK++gro2JFtz5cPOHKE+c2PHgVOnWKOCo1t25hEWCNXLksP86efZvJiT6D9vxo14ncMcN+okX98795i0iRg7Fjj6pszB+jXz7Vr//gDeOYZJqpu0ACoUAHYsQMYPx6YPRvYuJG/i4wcPgw0awZcuMDfV6dOwIkTrG/+fOD335lDOCu03/jnnzMRt0aDBvwt9+/PPMU1agCrVzOHipuI/BYEPyEsDGjZkhugy4iyZZlDaeFCbqGhwIMPMid5p07ZT2YIgifxgRx2B5HhguBHWJuzZoXJRBn+8MO8vm1bzju++QY4dgxYtw5Yv577U6foaa65mgJAjx5AwYL0Km/WzPN9kvaM/foBo0frbRYEfyCAZLjIb0HwM6pU4T46mnLuf/8DNm1idLeTJ7lmOXYsUKgQ15tfeQV4/nmRg4JgBH4iv10OpS4Yi4RSEFwiKYlKu9hY4+osU4aK5chI4+p0BldCxdq7JimJe+15Vq8GvviCz3jyJMPpmPPrr8BTT/Hz8uUMo2Mell37XLq05SKFI9gKvxPAYXlc6ru++w44dIgGCHXrAiNGALNmAZ98Anz0kfON+PNPYNUq1lW3LpXSn30GvPgi72WLM2f4P01MZEjD3r15PC0N6NUL+PFHCmVr4Yzr1QN272aopenTqbgCgKlTOWDOk4e/seLF7bc9Kgq4ehWIjwfy5rU8d/06UKAA771oEdCunZNfjOANRH4LhqHJgqVLgVKlgLlzue3bp5cxmbgw3bdvQMoMwb+Q/gsih7M58g4ILuNOehNHrz11iilXNKPt69epFDefv1avzrDrzZtTWV6ypPPP4mg7JZ2L3yB913+IDM+2yDsgGII1eZyYyLXgP/+kkfrlyzwfEwM8+SQ/z5jB/qdwYZ80WwhcpO/6Dz+R3y57jG/dCvTpA9x/PzBhgv2yL71ER9apU4H69V29oyAImYiMpPC+eNG4OosW9Z1SHDDO8l4j47OYe+clJ3PBwdzD3Nxb/OBB4MABbhmJjKRHcceO/Pv0aXoRV6lCpbmmKNWw5i2ukd28xs099gHnDQwy8thj3DTmznXsujFjOOht3VpXigP8302axEHw9u2Zf1NLl1IpXqAAMHGi5f+6d28q5letonXpyJH223DtGuvJOBAAaCVXoADL3H+/Y8/kACK/BcEPMZcRbdtSDtSqBQwdStk0dy6jYxw7Brz2Go24hg2jkdHNm/Qmr1bN108hCIGHD+SwO4gMFwQ/wZU5q4a9uas55cpx0wgPp9vpunXc/v6b89WDB4HJk2nc/euvLKsU56fm1ztLxmd0pM2C4E0CSIaL/BYEP8SaLM+Vi1HaOnViZMlNm7guWLq0Lge7daM3a/PmLPfYY0D58r56CkEIPPxEfrusGP/5Z2DvXuD997Mu26gRMG0arxGhLggGU6YMt2DAnvI4K1xRLkdEUJGthdDJyNNPA3fdpSvNNQX68eP0RC9WTC+7YAHw5pt6vRUrWnqZFyhge/EkgBcaQjds8HUTXGfePO67dct8Lk8e4NFH6ck+d67l/0S77tFHWS4j3bpRMT53btaK8bQ0+4Yo2rkCBezX4wQivwXBD7G3wF65Ml/Y99/n5CAiQpcZx48zpcOHHzLMVJcuVJLfc0/wG1kJghH4QA67g8hwQfAD3Jmzargyd82ZE+jalRsAXLrEtE9a+PUHH9TL/vsvvcnLlrX0KK9SxfGIbJICTPB3AkiG+0p+z55NRfzevfQLqVwZePZZZkcID3e8nhkzGEXaHkuXcnpijfPnGSBw8WIG7itQgN3SwIEM+icIXscRWR4WRtnZogX/btMGuO8+Ok+lpwNr13Lr2xe4914qyTt35lxcEATb+In8dlkxvm4d947MAzp3phPdmjWu3k0QhGyBNyzvnaF4cesj+9RUWuCXKqUfi4igEv34cc44/v2Xm0aNGvqA69dfqXDNGJ79vvsCa6FBKUSOGuXrVrhGQgKNHADbs8369fl/2r3b8rj2t73rABpS3LwJ5M7tfnsNROS3IPgZziyw58/PvTYpv3CBn1evpufY338DH38MVKrEl9eR1TdBEAIGkeGC4Ae4M2fVMGLuGhWle7Vl5OBBLuifPs30UD/+yOPFilEb1bevHj7WGtaeMYCNuQXB1/hCfvftyyB2YWEMmpgnD6cMH3zA4HjLl9PexhkqVQKaNrV+znx5zJzDh4FmzThtqViRXdaJE8AffwDz5zPgXufOzrVDENzG1Wilw4dTDs6YwVDQ8+cDGzbQg3zPHhqsrVihX5Oe7n6UTEEQPILLivHYWK7NFSqUddnChVk2Ls7VuwmCEPT4yvLeFcLCOKI3p3dvbmlpzD1j7mW+ebPlgGvbNmDJksz1hoRw0PTtt3po75gYeqeXL8/7+hPLlyNs1y5ft8I1Tp7UP5cta72MFonhxAnL49rfWV2nFO9To4b9tiQncyCtlPVzgO3zGs2b27+HGSK/BcHPcHdSPmkSDa4WLWK49ehohlw/fVovn5bGMHBNmmRO9SEI2R0vy2F3EBkuCD5Gm7NWqkTFtDtzoago1uOJuWuXLszbuGULvcnXr+dY4/x5upD26qWX3bmTWrsWLYDatTlOkBRgQqAQIDLc2/J7/nwqxfPk4euteWVfukQl+caNwODBgLN+Dk2bUh/oKEoxEOOFC0D37sD06fpUZOpU4JVXgB49uGxWvLhzbREElzEiWunkyVzr7duXL9aiRXzxOnTQy549S7navj0tQh56iKHaBUHwC/ntspbl1i06SDqKUnTQEwRBsIq/WN67S2goldjlyzN3tVK0xjcfcPXsyVyw5srzY8eA27d5fupU4OWX+TxjxwJffUWlePnylh7mVapwAcMXA6v/BpKpdesCu3YhISEB169fv3M6MjISkb7MVZ8V5gLJlke3Fibd7Lksrs3qOmvXWuPqVeCBB+yXsXfeZGIUAwcR+S0IfoRRKUQ2b+ZqU/fuwI0bjGVonnN80ybKiyJFOCnv0oUhV53pDAQhWPGyHHYHkeGC4GOSk6nhio01LkdBcjI3o+dOuXNzPtq6Nf++fZt5Utevp6Gcxh9/AJ9/zs9583L8sGMH8PXXQEqKZafjD/NtQTAnQGS4t+X3iBHcDxhgGao8KgqYOJEe3OPHUzmuBaTyBEuXMuBegQK8r7l9bu/e9BZftYrLXllloRMEwzA6WmlUFA3OzI3OACrLL16kNcmMGQzR0LYt5+MdOtAKxpOsXAm8+y4tYLSxgCD4C34gv11WjBctSkfGM2eAkiXtl42Lo27AVlgVQRCyOYFiee8K1gZctWtzMyc9nZ3lL78wtpU2wEpOBnLk4EKGpkg3Jy5OV4xPn87vzjxEe4UKziWPcvK5kmbNArp3R/Xq1S1ODx06FMOGDTP+vsGIPes3DyDyWxD8CE+kEMmTB3jyScuyMTFAwYKcmH/7LbcCBYCOHakkb9PG+ViKziCTcsGf8bIcdgeR4YLgYyIjaYx28aJxdRYtarxS3Bo5clAb1qyZ5XHNm23jRuDaNSrFAaB/f2DQIOCff4By5XgsPV28xgX/IkBkuDfld1wcbWAAoFu3zOebNmWQu5gYBjJ85hnX7uMI8+Zx/+ijlv4DGt26UTE+d64oxgUv4c1opc8/z7XZ+fO5nTqlfw4NpeLcWvpOI1CKli9793LfqpXIa8G/8AP57bJivFEjCtEJE4DPPrNfdsIE7u+7z9W7CYIQ1ASS5b0zODPgCgnh7OS99zh70AZY48YBY8ZwBqV5l2v72FigRAm9joUL9ZmHRmgoFzIqV2bYvHz5ePzyZXoEuOItaPZcaS1aAAAOHjyIUmYzN7/2Fgf47Bo3b1o3k75xg3vtOzO/9soVXmcN7Tpr12bEB4k/RX4Lgp/gzUn5s88CXbsCa9cy3Pq8eYxpOGsWt61bPfeiy6Rc8GcCLAG3yHBB8APKlNFTJwUDTz/NLS2NoWHfeIMe5YcO8bx5+qju3Zm/vEwZzj3/M5IWuS74hACS4d6U37t3c1+oEP0krFG/Ptuze7dzivGjR4GPPuI0Ik8eoGZNKr2jouy3xdYyn3b8yBEur9gKyicIhuHNaKVhYfR4feABYPRozoc1xfiBA0DDhnrZH38Ejh+nN3mtWu7LVe05+/XjvSXKi+BP+In8dlkx/uKLDHnyxRfUuWjpcDMyZQrLmEy8RhAEIROBbHlvD1fzxmYcYIWEAKVLc7MXRqR7d6BqVUsFemIiB1dnzlia6L76Ks1yNaV5xhDtVavyvg4+V968eZEvKyWwP6F5PQDMw1urVuYyMTHcly9vebx8eSrGzfP3WrvOZLK8jzX+MyzwJiK/BcFP8HYKkfBw5jV76CGuuG3eTDmwbRvQoIFe7s03ac3epQtXugoWdK1tGjIpF/wZH8hhdxAZLgiCxwgJ4cJ8o0Z6TsczZyzHKOvX0zh7zx7+3bMnMHAgXVBbtAD69PFJ04VsSgDJcG/K7xMnuDe3acmIZtujlXWUTZu4mZMjB6cjH3zgfFu0digFnDwJ1KjhXHsEwSl8Ga3UZALuvZfbsGHAuXO0XtGYOBHYsgUYOpQWLZ06cWvSxDIHgSOYG+B/9RXrlSgvgj/hJ/LbZcX4Qw8BTzzBdESvvcb1tQ4ddB3AqVM0IP37b76PXboA7doZ1WxBEIKOYLO8NypvrDMDl86duZm34exZKsgvXLBUdMfGMhTeiRPcVqzQz0VEUKGu8f33DKunKc6HDNGfKy7OuWfzF/Ll47McPcpwgdYU41oYQfOkXNrfu3bp521dV6WK9XhhPkbktyD4Ab5OIRIaaj2camoq8OuvwKVL7AjCwpiLvEsXTsyLFXOubTIpFwRDERkuCILHyGiwZzLRMNucv/7SNWNLltAY+8wZavyOHbNUjE+ezMX9Ro08m8TYUSSti+BDvCm/tdzk9ryvtWWK69cdq7N4cWZWePRRoGJF+qAcOgR88w0DRwwYwKATH37oXFvMl0vstSUpKQlJSUlm9bqRgF3IvvhTtNLixS3/fuUVOnhFR3ONdvRoblFRwFNPAePHO153RnnuqCG9IGQzXFaMA8APP/D9mj0b2L+fUSDM0ULFP/009SpGMHs2BxB797LfqVyZ0SH79XM+jW5iIjB2LPDbbxzPh4QAd90F9OjB8bwtg5zUVGDqVODnnzlouXGD4/zatXlt9+62HS0FQcgmeCJvrLOYTExgZS2J1ebNwPnzlqHZtRzm4eGWHeDEiZmVNkWLAg89hEh7Zsj+TufOwJdfsjN//nnLczducGYKAI8/nvm6774DFiywHu/r55+tX+dH+EJ+C4Jghj9Nys0JDWVYqzlzuO3fT8OpFSu4itejBzBjhuP1yaRcEAxHZLggCIbjqFF3yZLAk09yGz2a5W/cYCzmokX1comJjECTmsoOq2ZNer1pW/ny3jWQk7Qugh8QyPL74Yczp0KuX5/PVLs28M47wMcf08vdWTtaRxg5ciSGDx9ufMVC9sKfo5X27Mnt5k3OlefP55rkpUs0QDNn7lxGEzX3ONewJs9ddb4ShCDHLcV4zpxUKr/yCjBtGvuWc+f4fhUvDjRuTKFoL/KvM/TtS0V2WBjQsiUty1avZriWhQvZb+TM6VhdV66wjr17mS5Wi0yxdSvw1lusb9GizOl3k5LYh6xfz3NNmwJFijBy7po1bM/8+eyjpJ8RhGyKN/PGuorWURcvntljMCNdutAK6cgRdprp6fRAX7UKYRUrGtsuW4wfz61hQ2DmTGPq7NuXllYrVwLffgu8/DKPp6XROio+nuGFM/4P27UD6tRhwqw+fSgANUOCqVOBVasooN5+25h2egBvy29BEDLgr5NybfG6Zk2GcTtyhINaLeS6uaHV7dvAuHE0FqpSJXNdMikXBI8gMlwQBMNxNQXYxx9TW9aggaXBW0IC0K0bPcuPHaMWcP9+epED7KS++46flaIC3VlPF2eQtC6CH+At+Z03L/c3b9ouc+MG90Zkw3v7bWDkSOrvli+ns5h5W65csd0WrR1ZtWXgwIHo37//nb/j4uJQvXp1N1suZEv8PVpp7tx6NNDUVKY2MXfGOXKEa7ShoQxH3akT8Nhjer4Ca/JcDNQFwSompTSbNP9m/nz2CXnyAOvW6ZFtL12ignv/flqojRrlWH1du9JKr2ZNRoDS+sTz5xkaZts2hoD57DPL60aPBvr3Z7ib9est86Ts2MG2JCQAv/xCKz9HiY2NRZkyZRATE4PSGcNVCYIQWERHc8CxbJl7Aw6j6jEKrT2//sqwekeP4vzVqyjer59zfdeuXZZh9o4dY2deujRQqpR+fN48oEQJfh42DBg+nAO/tWst6zt71jKEfGwsQ7wXKcI4XxoTJ2YOiz57Nj0c0tKA++6j98L27czLXqwYsHEjjQIycugQDQouXuQ9GjRguKNt22i99fvvlm0SghaR30K2ISaG/ZvWLy9aBHTsyM+1ajFKRpcuHFybTLZlmL/JtmyM9F9CdkfeAUEAFdONG/Pz5s3OGa05cu25czynhWDftYtJlPv25fnDh5lztWFD3aP8/vuBggXdeSrbbXT1Wf0I6bsEeyxcyHXtwoW5zGKNxx/ncsu77zKInrs0bsyMSSNGAAMH6sfr1eMrP24cg0hkZN8+epybTAyl7mgmOnkHhGzLpk1cT923z/J43bpUkM+frxvhm8s4d2S9YBjSd/kXbnmMe5MRI7gfMMBSrxEVRV1Hs2Z0Jhw8OOv0RWfOMK8LwHwo5oZCxYrRcbB2bSrBBwzQre0AeoQDwOuvWyrFAYaRefppXr9li3OKcUEQggRf5431FOaef127si1NmiAlNpaW985w/Trz02VECyusYZZDyi5JSdbru3jR0hvTWtKqJ5+kYnvECFpi7t5Npc/rr1Og2IoDVq0aB6Kffkrl0Lx5FD6PP87kWxkV8IIgCIFORsv6PHmYMHH1at0TbPhweo937sxoHNYip4jXuCAIgiD4D55OAVa8OOdIWpqpW7foBaexdSuPrVvHTaNGDSrJe/emds1VJK2LkM2oU4f7y5dpu1+hQuYyO3Zwb9SyxeXL3Juvn2v179ql389WO6pUcVwpLgjZmiZNGMnz+HHgzz+5FqkZnWnrz5q8u3GDoSpCQ0X+CYIVAkIxHhdHBz6A0Zgy0rQp1+piYuj9/cwz9uvbsYM6nogIoHnzzOfvuYeOhhcvsr6nntLP5cjhWJujohwrJwhCkOGveWPdxZ0Fk4w88ICeQMtRhg3jZo3y5Z2vz5x69ZhL11mKF9dDvAuCIGQ3HniA25UrdE2ZM4ey4sgReoIBusy4fBkoUEAm5YIgCILgT/giBVjG/IfPPcfoW5pH+aZNHEv8/Te39u11xfju3TTIa9KEGreMuQ8deT4x0BOCnNKl+Upt3w78/DPt9s3ZuJHr55GRwCOPuH+/XbsY+AFg4AdzOndm1oQFCxhO3TwiNMD2AbrdjCAIDlKxIp2U+vVjqsuFC4H33qOViSbv/vc/YNIkpoNs317knyBkwBDFeHIysGcP9UA3b9rXT/To4Xz9u3dzX6iQdUs3gPqnmBiWzUoxruUwKVAACAmxXiYqiorxnTstFePt2tHbfMIEHjf3Gt+5kxGGc+a0zKkiCEI2wl/zxrqDEQsmgl/iafktCEI2oFAhoGdPbgkJwOLFnKCXL6/LjNdeYw6iDh0Y27FVK5mUC4KbiAwXBMFtjDB+dtfgLSQEuPtubi+9xGMXLjAM46ZNeuhXgJ5xn3zCzzlyUPvXuDEV5Y0bM3Z0Vs8nBnqCj/GG/P7wQyqlP/+c69iaZ/jly3pWuzfesIy4Om8ew6CXKgWsWqUfT0wEpk9nWzJ6hK9fzykAQKe1jIrxdu3owb57N+87bRrtZAFg6lTeJ08e5ikXBMFFihalRczVq8DHH+vybu1avvQ//sgtNJSy9sABhjt++WWZhwvZGrcU40lJtDybOpXCPCtMJteE+okT3GcMXW6OFt1RK2uPokW5v3CBSvKM4VrS04FTp6zX16sXozvNnEkjnKZNWV9MDHVhtWoBkydzLdAeSUlJSDILE5yQkJB1wwVBCAzKlMkccjaQMdJbXPALvCW/BUHIZuTNy5yg584BM2aw80hL4+L2+fPA999zy5GDIZq2baNVaVZWrYIg3EFkuCAIhuDPKcCKFmWu1MceszxesyYN7DZt4mL/hg3cNP75B7jrLn5OSLBt3C1ec4IP8Kb87tQJeOst5vZu1Ig2qblzUxEdH09bEs3GROPaNeDQIeD2bcvjyclUor/zDpXcZcsyG8Lhw9SvAVwL//1368/wyy9MfzpzJr3VGzTgWvu2bUBYGI8XL+7acwqCANvOTGvWUFm1eDFTQB48qL+0r78OvPACX0KAyjBb3qOCEKS4rBhPTaVh5YYNfP+KFqWiOSQEKFkSuHRJF6Z58mQ23HQGTWecMeSKOZpy21oK2Yzcdx+QKxet3r77Dujb1/L8zJk8Z62+kBCu891zDy3ptJzjAOts3ZrzgawYOXIkhg8fnnVBQRAEXyLe4kGHN+W3IAjZDGsyIzSUOdDWrmWItwULaIG6bRvP9+4NPP20LEoLggOIDBcEwTACMQVY167clKJWTgu9vnkzjfKqVtXLdupE4+777wdGjaImsF49tk28xgUv4wv5PXYsf/YTJvAVSUnhevWAAQzulFUmAo1cuYDBg5mW9N9/meHg1i3awrZuDTz5JJ3IbNVXrRqwbx/w6afUzc2bR0/1xx+noYBRec4FIdtiy5kpLIw5hJs3Z1j1EyeYM3j6dIY9XrWKHZNS9CSvWpUh19u3Dy5nL0GwgUkp1xKzTpnCqIilSgF//klBFhJCK68zZ2hosmEDhdyuXYzQ8OyzrjVyxAjW06QJrcusMWgQy7VpA0RHZ13nkCG0jsuRg33Dk09y3W7BAg4QkpI4aHj4YWDpUv2669fp1LJ0KRXq2ndw/DgwciTzo5Qrx2e314dk9BiPi4tD9erVERMTg9KlSzv2xQiCIHia6Gh2hMuWWV0wiI2NRZkyZaTvCiC8Kb+zA/IOCIIZWcgMAJx4HzjAQfesWXRN0crHx3Nx/uGH6RHWooVvU4kEOdJ/BR4iw41F3gEh2xMTY3wKMF+9S+bhIJWiZ82tW5ZlIiI4zmjeHPjsMy4yAtQaBpCBnvRdgYfIb2ORd0AQ/kMpPeWIo7Is4zX79wO1a1uWueceXUneqJGeA0FwC+m7/AuXPcZ/+YXv2mefWbfuCgnhWta6dcwp8sILND5xxRJMy2FiL9SMljc8Xz7H6hw6lOP/yZOZy8Q8n0nz5mzrlClMm2jOO+/QuKZPH+Drr/XjNWsCP/3EaE7R0cBHHwE//GD7/pGRkYg0W+i77oiruyAIgjcRb3HfsnMnQwzv2EFzcoCLTfXrA0895bJnhzfltyAI2QhHZYbJxHiLtWoxAWLjxnoo02XLgGPH6NoyYQIXuB9+GOjYEXjkEYZqFQRv4SE57A4iwwVBMJRgSgFmniNx+XIqxb/+mildNM/yixepBLhxg54tmtf4888zT2KTJgzFHkBKcsEGfibDRX4LguARXEl9mTFqSps2wJ49esj1rVsZ5mHfPsrK99+nV6kgeAMvym+XPcajooCrVxnmPFcuHgsJAYoUYQpBcw4coKHJ00/To9pZFi6k00jhwgwvY43HH2c4lnffBb780vG69++nw8rp0xxHP/AAjWGee44Dl5EjGWYG4Hg6d256k2/YwHFzRmbOBHr2ZCicuDjH2yEWI4Ig+B0OeP5J3+UBrl0DXnyRQg2gsskcbbDbqRPzgRQs6FT13pTf2QF5BwThPxzxFs/qumbNGNJt4UJu587p5UJCmLywSxfj255Nkf7LBh6Ww+4gMtxY5B0QhCDElvecUsDRo1SQh4fTHVcphlrftk3v6wsV4vVNmnDfoAGQM6dvnsUG0nfZwU9luMhvY5F3QBDgmre4I9deusS5+eLF3M+ezbwJAPOWDxkCdOhABVqNGt4xJlu5kkq/UaP0tgQg0nfZwQfy22WP8YQE5gTRBDrAqESa57Y5NWvS63vDBtfuVacO95cvMx1ChQqZy+zYwb2z1nSaw4o5SnGsDAAPPaQfv3CBSnHAtmd6/vzcX7niXDsEQRD8Cs3zr1IlzuJ27bJaLCTjLE5wj6QkoGVLWmsqxVCEDzzAmGsALa7WrWPYw/nzgZMnOYh1ItSwN+W3IAjZBHcijLRpw+uGDWN/1rEjt/R0WgsvWEAl+d69QMOG+nW//86F7I4duXgd5vK0xjmCZFIu2MALctgdRIYLgiBkgS3vOZMJqFKFm/mx994DnniCC4NHj3Ixb9EibgDQuTMwdy4/K8WFwWLFvPc8VgiVjt06fizDRX4LgmA4rniLa2T0Gjc3bI+Kosfoc88BqamWdS9YwDzHGzfSk7RsWT3kesuWnjEkUwoYPJjrAYMHA61aSWSXYMNH8tvlFaSiRZlv25zChenYceECz2soBSQnu566qHRpGmlu305ruUGDLM9v3MjvJTKSURbd5fff6UF+//1AvXr68cKFeY+kJOCvv2jBl5GtW7m3prwXBEEIGJKTgdhYbnbClOSxeUZwiVGjgN27gRw5gPHjGdbP2oBvxgzm9NizB/jqK4YjdhBvym9BELIJnpiUh4RwAtCgAfDJJ0zAWLKkft306bzfV1/RWrh9eyrJ27bVLVWNRiblwY8X5LA7iAwXBEGwgyuGeo8/zvIAXXr37tVDr2/axIVBjZMngYoVuTVpom/Vq3Pc4g2UQuSoUd65V6DhxzJc5LcgCIZiROpLcwP1Nm2s95cZjc/79aOB2eLFwOrVVKBNmsQtZ07g77+NV4ppaw39+gGjR2dW5AuBj4/kt8sjt9KladkWH68fq1mT+2XLLMuuXUtlsjtrVNpzfv65pePi5cv8PgDgjTcs7zFvHtMDtWqVub4zZ6hMz8iiRUDv3lSAT55seS4igiHdAa6F7dtneX7VKmDMGH7u1s3hRxMEQfA/IiNpfbVzp93txpIlvm5pcKElHxszhonFbClcevViGaWAn35y6hbelt+CIAQ5Rk/KbWV5MleKA8CrrwI9ejDk6dWrwI8/MudUkSK0lE1Pd60t9jCflG/dyr+F4MILctgdRIYLgiDYQZPTw4Y5n2t161Z2nA0bUs7/8QcXDvv21cvu38/yx48Ds2ZxLFKrFsci7doBK1YY/0wZWb4cYTaiuWV7/FiGi/wWBMFQXJF3GTGXf47Oa8uWpSJu8WIq5RYtAl57jccLFQLKl9fLDhlCr/ING+h57grmaw1ffZX1moEQmPhIfrucY/ytt4AJExjZUPPSnjyZ70ZUFM/dey+NLfv3p8d71658Tld5+21g3DimA2rVivm+V63iwKJJE45BzSM2zJhBA4Ny5WjYac78+TQMrV2bhizh4VR0//svc43Pnk3HlYzExQHNm3McHBrK97FUKf6thXNv2ZL9Q44cjj+b5BgQBCEQkb7LYHLlAtLSaE6eVUiYpCTm9QgNBRITHb6FL+R3MCPvgJDtcTW3uFH1pKYCW7boIdcPHeJEYeVKvczEiYx+Ur++6x5dGfOwuZrPzY+Q/ssKXpDD7iAy3FjkHRCEIMJTuVYzEh9PJcLmzfQo/+sv4OZNnps9m2HZAS4Qzpqle5Vr4UDd4b92XklORuFdu6Tvyogfy3CR38Yi8lvI1mgy6+JF4Lff3JuLKqUbl7szr1WKITBKlODfaWlMO3L5Mv8uWJBz/fbtuS9c2LF6M64RGLX24COk77KBj+S3y4rx1auZVu+554CZM3ksJYWhxw8csHyPlKKyeds2enC7w++/c8CwZw/vV6kS29CvHz26zbGnGD96FPj0U66jnTnD775sWQ5Q3nnH/pg1IYEK+j//5NrbzZu05KtVi57iL77I/40zyIshCEIgIn2XwRQtSoGkDR6zonBhCpwLFxy+ha/kd7Ai74CQrfHHSfnhw3TJqVuXf5tP0IsXBzp0YMj11q0tEz1mRZBNygHpv6ziBTnsDiLDjUXeAUEIItyVy+4Y6Gnh1595huMYgAuOgwfr5cqV05XkjRtzAdHZhcP/2nh21iyU7N5d+q6M+LEMF/ltLCK/hWxNUhJQuTJTXxpFmTLAkSNu52y+Q0oKjcUWL6ZcvXJFPxcSQs/f77+3X4c1ozV3jOD8AOm7bOAj+e2yYlwpphEIC7NUIl+8yEhD8+YBt2/z99mkCb3ctfUpITPyYgiCEIhI32Uw7doxhFFMTOawwRmJi+PgtV07DjYdROS3scg7IGRrAmFSfvQoMGgQsHQprVs1cuTgCuXbb3NvjyCclAPSf1nFC3LYHUSGG4u8A4IQJBghk42W62vXMhz75s1UnGdM8bJjB7WiAHD2LDWhefM61L7Y339HmbJlpe/KiB/LcJHfxiLyW8j2xMSwAzGKokWZ88ETpKYy0srixdz272fO5M8+4/mbN4H33qO3asuWuvG6LYO1ADZQl77LBj6S3y4rxrMiNZXvZ758DHku2EdeDEEQAhHpuwxmxQoO8ByJm/bMMwyjsnw5wwYbhMhv55B3QMj2BMqkPDkZWL+eIdcXLABOneLxmTOB7t35+dw54Px54J57LBfEg3BSDkj/ZRU/kMPuIDLcOeQdEIQgwddpXbIiIYEh17Xw6wcOcBwSFsbzL7wA/PADxx+aV3mTJgxraaVtsTVqSN9ljQCW4SK/nUPktyAEMJqVkKYAXbAAeOwxfs6RA3jwQSrJp02jsXxGY7UANlCXvssGPpLfLivG16/n/p57gAIF3GqDAHkxBEEITKTv8gCTJtFsvGlT4KOPuA8P57nUVGDDBlpWbtwIjB4NvPaaU9WL/DYWeQcEIQBRiovSCxYAr76q5zj74gvggw+4EN2xI/Doo0Dz5pycA0E1KQek/7KJh+WwO4gMNxZ5BwQhCPDHtC6O3Me87tatgVWrMpcrXZoyaNYsoFkzHtu8GbFxcdJ32cJPZbjIb2MR+S0IQcS+fcCUKcCiRVSam1O2LPDTT+zLzQlQA3Xpu+zgA/ntsmI8JEQP5V6woNvtyPbIiyEIQiAifZfBVKzI/YULwK1b/BwWBkRF8fOlSxwQAAwvpOWwy4jJBBw7ZvWUyG9jkXdAEIKIQYM4ydL6X4BW67dvA+++C3zyCf82J0An5YD0X1bxghx2B5HhxiLvgCAEAYGQ1sUR4uJ0j/JNm4Ddu5lv8+67OTbRxhorVuBiSgqKjhsnfVdG/FiGi/w2FpHfghCEKAX8/TcV5CNG6GnQDh8GqlTh57VrGbGubVvdyzyADNSl77KBj+R3mIvNRf78FOoi0AVBEATBIE6ezHwsJYV55zJy8yY3a9gZFIr8FgRBsMFnn1E5vno1vckXLmR4dQAYPx74+GO97NWrdPlp0wZo1AgYNoyfA2RSLtjAC3LYHUSGC4IgZEALs2p0WhdvKsUBJp5+8kluAOXL9u3AjRscYzRqxAg2nTsjQvOgEizxYxku8lsQBCELTCagZk0aiiUkALNnUzmqKcUB4JtvgLlzWbZqVeDQIWDCBKBPH1ogCYGJj+S3y4rxypUZ6SApyfvjRUEQBEEISqZP9/gtRH4LgiDYIVcuoEMHbkuXMr/ZM88wB1rOnHq5pk2Zt7xjR6BzZ4ZgX7484LzGhQx4QQ67g8hwQRAEK5Qpwy2YyJ0beOABRqbZupXe4mlpwJgxSDp9msZ8giV+LMNFfguCIDiAUroxWJcumRWdDRoAx48De/ZQKQ4Ab74JfPop06BNnhx8CvJDh7jOsHMnt3/+4Xjgk08YctwZ0tP1McXq1azr+nVab9WpA/TqBXTrZl3BPGMG8Pzz9utfupQRbpzFR/LbZcX400/zf/H770D37kY2SRAEQRCyKT17evwWIr8FQRAcQCl6iDdqxLxm5pPD8+eBo0epGB89msdCQ4FnnwXGjqUyXVyCAhMvyGF3EBkuCIKQjTBXEGhRaXr3RnJsrCjGreHHMlzktyAIggMsX64rbq0pZwcM4BYXByxZQoXqli2cnx84YKkU//VXoG5depYHMpMmcY3BCI4fB5o04edChYD69blucfw4sHIlt19/BebMASIirNdRqVLmnO8apUq51i4fyW+XFeNvv83IBW+8ARQuzPUfQRAEQRD8G5HfgiAIDmBvUl6sGPNcLV/OcOuLF/Pvy5eB556jpbVm9ayUhFcXDENkuCAIQjYiKwWBEDCI/BaCGaU4DbpxA8iTh79x6bIEp8loDGaPUqWAl18GXnoJuP9+ej0PG6afv3qV8/K0NIbseOQRoH17oEWLwAvbUbMm8O679OiuW5f512fNcq0ukwlo2RJ47z3goYdo3K+xbh2/o0WLgM8/B4YMsV5H06b0Hg8CXFaMjxgBNG8O7N/PCII1atDgoGhRy+80I7a+U0EQBEEQPI/Ib0EQhCxwZFKeNy/Du3Xpwgn31q1A166chHfooJfbuZOe5I8+yk63cWPmShMEFxAZLgiCkE1wRkEg+D0iv4VgJD4e+OEHpn0+dkw/XqkSo1v37AkUKOCr1gkBhyvGYCYTMHw4w3crpR+/eJHpSNavZ6S3ceO45c4NtGoFvP564MjWl16y/NudUPGVKgGrVlk/16IFvfEHDwZmzswWAsjlVZlhw/jb035zBw4Af/+d9XXZ4DsVBEEQBNc4fdq168qWdbioyG9BEIQscHZSHhrK1c1p0zgpz51bP7dwIXD4MDBqFLeCBWmx3rEjy+bP77nnEJzHC3LYHUSGC4IgZBPEW9x5/FiGi/wWgo3oaNoHJyZmPnf8ONCvHzBoECMyt23r/fYJAYY7xmBt2vC6YcP0tCNVqzIseEIC94sXM/T62bPAggX0jNbQ0qQ1amTfUskAQjds8Gj9blOnDvcxMd69r4/kt8uK8ebNZWwmCIIgCIZSoYLz15hMQGqqw8VFfguCINjBiEn58OFcATKZgP796Ra0cCEn41euMGf5Tz/Rc3z7duDeez3xJIIreEEOu4PIcEEQhGyAeIu7hh/LcJHfQjARHU29olKWTroa2rFbt1hu8WJRjgtZ4I4xmMlEmfnww6zH/MeWNy/QuTM3pYA9e/iDNI/wNns2QxwUKsQ62rdnHYULG/FkOkohctQoY+s0miNHuC9RwnaZo0eBjz4CLlxg7oSaNRkdLyrK9fv6SH67rBhfu9at+wqCIAiCkBFrswqDrxH5LQiCYAejJ+X58zPEeteunLht2UIl+cKFwLlznEhqfPEFE/R17MhcadndYt0XeEEOu4PIcEEQhGyAeIu7hh/LcJHfQrAQH09PcaWA9HT7ZdPTGfW5SxcgNlbCqgs2MMIYzJrXeEZMJnpEa17RGomJ/HFeuQL8/DO3kBDW17490KePMT/e5csRtmsXACAhIQHXr1+/cyoyMhKRvs59npjIcPMAX1pbbNrEzZwcOfjdf/CBa/f2kfyWBHeCIAiC4C+cOGH//LVrwF9/AaNHM2fOrFnA3Xd7p22CIAjBjqcn5WFhQLNm3L74gv24lm9cKWDiRODUKZ4rXJgT8Y4dWU++fO4+nSWBYLHuC0QOC4IgCL5EvMVdR2S4IHicH36g/sxRnVR6OsvPnAm89ZZn2yYEKEYYg9nzGs+K999nlLetW+lNvngxsH8/sHkzo7u9+aZe9vBhoGRJeko7w3+yPbVuXWDXLlSvXt3i9NChQzFs2DDn6jSaPn0oR0uWBD78MPP54sWZH+HRR4GKFYHISODQIeCbbyhPBwwA0tKsX5sVPpLfJqW8aOIu2CQ2NhZlypRBTEwMSpcu7evmCIIgOIT0XT7i9m2gVSvg5Elg926gaFFftyjbIu+AIAQR0dGcTC9b5l68P1fqSUtjGDct5Hp8vH4uPBx47jnmMDeK6Ghcf/hh5Aek/3IFkcNBgchwQRD8DgfGENJ3uYnI8IBH3gHfoBRQpQpziDujTTKZqEc7ckSCYAgZUApo3JjKzt9+c+8HohTw1FNAkSJUartT1+nTnJPHxQGffKIfr1+fSvMHHqAR+yOPAJUrZ13ff7L97KxZKNm9Ow4ePIhSpUrdOe2Ux3ivXrRQ+eQThjQ3gk8+AYYMoef3ypVAkybOXf/118A771BZfuoUUKyYMe3KiMHyWzzGBUEQBCHQyJGDIW4aNAA++wwYO9bXLRIEQQhsNA+tSpWYH+u/MGcuERXFeuyFcstIaCjw9NPcUlIYnkwLuX7kCJA7t142JQX49FMunDds6HzI9QwW64ILiBwWBEEQjMbBsUjI+fPebVewITJcEFzi8mXg2DHnr1OK1125YnzaZiHASU5mnP3YWCqdjaozOZlKWlcpWxZ49VXLY4mJwNWrrHv5cm5vvw1UrUoleefOjAyXEbNIMGktWgAA8ubNi3xGR4Rzla+/plI8MhKYN895pTjA72HkSODSJX4v3bsb307AcPntsmK8ZUvnrzGZgFWrXL2jIAiCIAh3qFePipKFC50aDIj8FgRBsII/TcrDw2mF/sADwFdfMURZeLh+ftMm4OOPuRUpYhly3ZGwbv+Fq0uaNctzk9bsgIty2B1EhguCIAQxDo5FnAzgKljDyzJc5LcQDNy44d71CQmiGBcyEBlJ7+6LF42rs2hR95TitsiVCzh6lHNzLeT6hg0Mr374MHD2rK4YVwo4f57hx40IFe8pvvmGnt4REcCcOTS8d4XQUIaTuHSJYxhPYqD8dlkxvnatY+W0/7dS/ve/FwRBEISAJT2doXfPnnXqMpHfgiAIVvDnSXm1apZ/583LMHFLl7K9M2Zwi4gAHnyQCvOGDa3XZcViXXARF+WwO4gMFwRBCGIcHIvcOH+e4VsF1/GyDBf5LQQDzqZVzkjevMa0QwgyypThFgiYTMBdd3F75x3mvl65kkryRx/Vyx08CNSsCdSpA1y4wM+tWgHnzvmu7RmZMAF46y1dKd6+vXv1Xb7MvadfdAPlt8uK8aFD7Z/XcqJv2UJroNdecz7KnyAIgiAINlizhvlVnMzdIvJbEATBBoEyKa9XD/j1V3qWbdigh1w/fpz5yz79VC/7998M+1avHhAS4t8W64GGi3LYHUSGC4IgBDkOjEXSPe2NlR3wsgwX+S0EA4ULM9ODqznGCxXyXNsEwSfkzw906cLNnO3b+cPfvZt/x8UBJUogh78Ypk+eDLzxhq4U79DBvfp27aLXPGDbQN8oDJTfHlOMa6xeDTz+OA0l/vjD1bsJgiAIggCAuWXnzQP69+dAy8m4bCK/BUEQgoSICFqet2oFjB4N/PMPFd916+plRo2iN3nx4rQC37iRk9U2bThBF5zHTTnsDr6S4bNn06lg717aY1SuDDz7LNCvn2WU/6woXx44dSrrcsOHM9WdOampwNSpwM8/097jxg2uRdWuDfTowawAISFOPZYgCIKQ3fCRDJc5uBAMmEzAm29y/OcMSnF6kp4uBh9CNqFXL6BdO+brjo+n7Ll0CRFz5njn/uPHc2vYEJg50/Lct98Cffo4pxRPTASmT+ekK6NH+Pr1QM+e/Ny0qecU4x6Q3y4rxh2lZUuGe3/hBeC774CXXvL0HQVBEAQhQKlY0f7527cZhkcpbvnzOz7LdhKR34IgCAGEyQRUr87NnBw5OHk9dw74/nseCw8HOnZE+EMPeb+d/o4fyWF3MFKG9+3LusLCWG+ePFy4/+ADBipYvhzImdOxup54gqnnrHHlCusDmBHAnKQk2nKsX881nKZNgSJFgJgYOg2sXg3Mnw/MnSuBEARBELItQSDDZQ4u+DvPPgu8+y4NFp1h9mw6lI4bBzRv7pm2CYJfsWcPcOwYI7W1bAls3oyk334DJk1yrp5du6jI1jh2jPspU4BFi/Tj8+YBJUrw86VLzIVevHjmNr3yCmVgxYq0wLJlhTVjhv45OZke5u+8w/DwZcuyEzh8GDhwgGVq1QJ+/925Z9Pwkfw2KeVM8AvXuH0byJeP1kFbt3r6boFJbGwsypQpg5iYGJQuXdrXzREEQXAI6bsMxhlXp6ZNgW++oauUhxD5nTXyDgiC4PckJQHr1tGS+8oVTmwBXG7fHlGLF0v/ZY6fyWF3MEKGz58PdO5MZfi6dXowgkuXuL6zfz/XR0aNcr+9X3xBZXvVqlzHMWf0aDoHlCtH5XjZsvq5HTvYloQE4JdfgKefdvyeIsMFQQhEpO+yQZDIcJmDZ428A74hNRV47jngt9/4t8lkP6R6SAjL9O7NMVp8PI937Qp8+aXleE4QggqlgMaN+Xnz5juWuy71XWvXZrYatsaJEwzPBQDDhjEEV4sWvN7ZurRn0EhOZrq2HTuAf//lZPDWLaBgQcrRJ5+kl3xEhGN1Z8RH8tvjHuMAHRVy52Z0P0EQBEEQbDB9uv3zYWH6wKNUKY83R+S3IAhCEBAZyYntuXPA0qWUHwsXIrlsWWDxYl+3zr/wMznsDkbI8BEjuB8wwDJCf1QUMHEi0KwZo/QNHkzDfXeYNo37F17IfG71au5ffz3zImr9+lSGf/stc7M6oxgXBEEQgoggkeEyBxf8kZQUoFs3OpeGhwMDBwJffcUIy4ClDk2L3pMzJ6P5tGkDfPwxx4tTp9KpdOFCGkS+9x6QK5f3n0cQPMry5bRsWrbM/XBWDzxg3wLFGsOGcTOiLoAK748/dv46R/GR/PaKYjwuDrh2jZbmgiAIgiDYQMvL4ieI/BYEQQgClOLEuFEjoG1bTs5r1UJabKyvW+Z/+Jkcdgd3ZXhcHLB9Oz9365b5fNOmQJkyDGe+ZAnwzDOut3XTJnqJh4VZ/xfkyOFYPVFRrrdBEARBCHCCRIbLHFzwN5KTaXg4bx71Y3/8AXTsyFzjM2cyPLoW3RlgVOS33uIrqRlORkUxgvQrrwBvv80IQMOG0TBy1Cim25F0OEJQYD73btPG160JDHwkv53wU3eNW7f0MPi1ann6boIgCIIgGIHIb0EQhCBBs1gfNkxWnLIJRsjw3bu5L1QIqFDBepn69S3LuormLf7II5lT4QFAu3bcT5gAnD5teW7nTuDXX+mV1L27e+0QBEEQBF8ic3DB30hOZuhzTSk+bx6V4gBQoAAV4EeOMLLyiRPcHznC49aiCd17L6M5//YbDSxPn2b9Dz4I7NvnxQcTBE8hc++AwWWP8ay852/fpvV4dDRw+TJ/B6+/7urdBEEQBCEbs3UrZyTNm7tdlchvQRCEbIRYrBuDgXLYHbwpw0+c4N5e/scyZSzLusLNmwypCQAvvmi9TK9ezHE+cyZQpQq91YsW5bNu3kzlweTJelo9WyQlJSEpKenO3wkJCa43XBAEQQgM/ECGyxxcCESSkujJvWgRMzPNnw88/HDmciYTULgwN0cwmagM79AB+OIL4H//4zivTh16lH/yieN1CYJfIXNvY/Gw/HZZMe6o0YNSzJ/+0UfWQ7AJgiAIgpAFnTsDFy8CqaluVyXyWxAEIRthZH4zgPGuly+nm+7OnUyAmZbGFayPPnKurvR0vW2rV7Ou69fpXlKnDrWh3bpZb/eMGcDzz9uvf+lS66t3rmCgHHYHb8pwTWecO7ftMlqY1+vXXbsHQKX4jRv0FH/kEetlQkL4L7/nHua01HKOA8xL2bo1UKlS1vcaOXIkhg8f7npjBUEQhMDDD2S4zMGFQOP2baBLF6bLyZED+PNP4/V8uXLx3Xj+eeYanz2b4dZ//ZXGJK++yjQ7ghAwGD33zu54WH673L00b27//2ueE71rV1p2C4IgCILgIkoZUo3Ib0EQhGyCJyzWJ00Cxo41pq7jx4EmTfi5UCHG5S5YkMdXruT266/AnDmM3WiNSpXoPmyNUqWMaaeGQXLYHYJRhn//Pfc9ethe/Lx+nTnMly4F+vYFXnuN/97jx4GRI4Gvv+bPZMMG3YvdGgMHDkT//v3v/B0XF4fq1asb9zCCIAiCf+JjGR6M8lsIXm7doj4qOpqpahYuBFq18tz9ypWjoeTatcw/vm8f8OabwJQpnHa0bOm5ewuCYYi3uGfwoPx2WTG+dq2BrRAEQRAEwSuI/BYEQcgmeMJivWZN4N136dFdty4wYgQwa5ZrdZlMXOl67z3goYeA0FD93Lp1QPv2jN34+efAkCHW62jalK7E2QRvyvC8ebm/edN2mRs3uM+Xz7V7HD4MbNrEzy+8YLvcO+/QY6lPHyrBNWrWBH76iWFno6PpYffDD7briYyMRGRk5J2/r7vj6i4IgiAIDiJzcCFQSEwEOnUCVqygR/eiRcz/7Q0eeIABqb79lmO6AweokH/8cWDUKKBCBe+0QxBcQrzFA44QXzdAEARBEARBEARBMBBPWay/9BLw5ZeM73nXXYz36SqVKgGrVjHcublSHABatAAGDODnmTNdv4fgMlq+7pgY22W0c1nl9rbFtGncN20KVKtmvUxamm578cwz1sto4WZXrnStHYIgCIIgCNmdxESgY0cqxXPnplGit5TiGmFhjAx05AjwxhucIsydC9x9NzB4sH2DTUHwGdrcu1IlICoK2LXL6hayf7+vWyqYIYpxQRAEwbscOgR88w1zh9aqxZGvyQR8+ql79a5cyeSUUVGM93TXXcCgQbo7U0YeeID3zWrL6MJ08mTW12iL+YIgCILgCzSLdUeTWvojdepwb08zK3gM7eu/fBk4ccJ6mR07uK9b1/n609J0m4cXX7Rd7sIFICmJn215pufPz/2VK863QxAEQRAEIbtz8yaDNa1eDeTJQ6fXFi18155ChbhsuGcPA0wlJXHJ8K67gF9+8Xl2BEGwJDkZiI0Fjh1jerB69axueR55xNctFcxwOZT6yZPAuHHMA/H22/bLfvUVEBcH9OtnP+eXIAiCkA0wMj+pxujRQP/+XPxv1gwoVoyJJkeMYNLJjRupMDfn4YdtuzglJ3O0Ddg2kc2dG3jiCevn6tVz6TFsYuCoX+S3IAQGSlEhdeMGFycKFw5c/abgZaxZrFsh5Px577bLWY4c4b5ECdtljh5lrMULF/ii1KwJPPpoZpnvLn6y+uZNGV66NNCgAbB9O/Dzz7Q1NGfjRtosREbSLtFZliwBzp5lyPYnn7RdrnBh3iMpCfjrL+CeezKX2bqVewmxKQiCIGTCD2S4zMEFfyYhgUrxDRs4Llu2DGjc2NetIjVr0gdm3jym1jl5kpGCJk7kO6UZcgqCT4mMBDZvBi5etFvsxvnzrk2csiselt8uK8ZnzaJe46uvsi6bmMiyRYoAAwe6ekdBEAQhKDAyPykA7N7NEXJoKLBwIdCuHY8nJnJxfNUq4NVXgT/+sLzOnlf3779TMZ4/v23ld1SU9/KajhsH3LplSFUivwXBv4mPZ47cb76hwbFGpUrAm28CPXsCBQr4qnVCQKBZrMfG0mLdBnn+2yckJFjkWs6Yh9knJCZS9gFAly62y23apCep1siRg4YBH3xgXHsMlMPu4G0Z/uGHQOfOTPPerp3uGX75MvN9AwxzqXlsA1y4HDgQKFWKQzBbaGHUn36atoa2iIjgcG72bIbQvO8+S+X4qlXAmDH8rIVUFwRBEIQ7+IEMlzm44K9cv0493aZNjMwTHc1MTP6EycQ84+3a8R0aOZIGmvXqMcvTZ5/xfREEn1KmTJbWTOmxsV5qTJDgYfntcij1pUu579Qp67LPPksF/+LFrt5NEARBCBqMzE8KcFSsFPD887pSHABy5QK+/571z5kD/Puv43V+/z33zzzDsOy+pmtXasMMQOS3IPgv0dH00uzXDzh+3PLc8eM8Xro0ywmCTTSL9Z077W43liwBAFSvXh358+e/s40cOdLHDwBqXU+cAEqWpHY2I8WL04X5r79omX/9Ol2be/Sga/GAATS8MwoD5bA7eFuGd+oEvPUWI1c0asRh1hNPAJUrA/v3A02aAJ98YnnNtWvMmmNu2JORCxf0dtkLo64xejRQsSJw/jyV802bAk89RY/21q2B27cZZvPdd11+VEEQBCFY8QMZLnNwwR+5do2BFDdtopHjihX+pxQ3J2dOBor6918u1SkFfPstUKUKjSRTUnzdQkEQDMXD8tutUOq5ctmOQmtOxYose+qUq3cTBEEQBCskJ+szRmtuQuXKcdV2wwbdhSkrYmIYqwlwbLU2wBD5LQj+SXQ0Q9gpZT1ilHbs1i2WW7wYaNvWu20UAggnLNYPHjyIUqVK3Tnuc2/xTz5h2IQcORjBpXDhzGUefpibOfXr87ratRlJ5uOPKceLFfNOu72AL2T42LEcSk2YQHuLlBRGsBgwgMY6ERHO1zlrFuupUYMe4FlRqhRzTI4bB/z5J5XyW7dyEbdFCw4BX3yRwYMEQRAEwd+QObjgb8THcyj9119AwYJUihudEdBTlCnDND99+tCAc/dujkmnTqWCvE0bX7dQEIRAwGXF+JUrTOPmKDlyZBlmXxAEQRCc4/BhxhoDbIeLrV+fivHdux2rc8YMID2dcTrthKDFzZuMLXryJBAezlXidu2AatUcu8/p046Vc4SyZR0uKvJbEPyP+HhGi1aK3Y890tMZCKNLF0bK9vew6sGUKz2YnsWcvHnzIl++fL5uBvn6a2DIEHq9z5tHjayzvP02o8lcugQsXw507269nI/ksDv4SoZ37crNEXr14maPd97h5gx58zJIQMZc54IgCEI2JMBkuMzBBX/i6lUqj3fsAAoVol9IIObqbtqUAaOmTWOAqX/+oeH4o49ySlGpkq9bKAhCJvxIfrusGC9QgGsNCQmcpNojIYELfoUKuXo3QRAEwZ/xWX7SEye4L1DAtjDSPOa0svZQSs8bnpW3+KVLmT3Q+/dn7LNJk7Ke+VaokHV7HMFkAlJTHS4u8lsQ/I8ffqCNjzVPcWukp7P8zJm0kvdHgilXejA9i1/zzTfUlkZEMAVKRo9wRwkNZUzFS5doPWILH8lhdxAZLgiCIAgIOBku8lvwF65cAR56CNi1i0a+q1Yx2FKgEhoKvPwyU/0MHw6MHw8sWAAsW8bluUGDnDNKEQTBw/iR/HZZMV6nDg3wZ88GXnjBftnffuMCXq1art5NEARB8GeqV69u8ffQoUMxbNgwz984IYH73Lltl9FGwWaKe5usXctEvpGRwHPPWS8TGamPvKtX52zixAlg7lx6kP/4I5NnLltm35XQUQ1YVjhZj8hvz5CYkoibyTczHQ8NCUWOsBx3/rZWRiPEFIKc4TldKpuYkghl47dgMpmQKzyXS2VvpdxCurLtwpw7IrdLZW+n3kZaepohZXOF54Lpv3ctKTUJqem2B8fOlM0ZnhMhphAAQHJaMlLSbCctc6ZsjrAcCA0JvVM2OTUFYycBKhxAxn9Lag5A/RcbOCQFCE2+c0qZgDETgRdeYVcTGRaJsBAO7VPSUpCclgxbmJdNTU9FUmqSzbIRoREIDw13qmx0NPD4E2lITL7NE+F6mWMxQN/3gQ8Hh2Pu7Ai0bQukpafhduptm/WGh4YjIpTxmtNVOm6l3DKkbFhIGCLDaMSllEJiSmKmMitXAt2eBRJvhMGUphl8KSA8UX+WYcDPPzHXMeDce+/LPsLa8/qMCRNo5aEpxdu3d6++y5e5t7f67CM57A4iwwVBEAQBASfDRX4L/sDly5yv7NkDFClCpXiw/M4KFmQY9d69gb59GRr+889p3PzFF/RfCYZIX4IQ8PiR/HZZMd6lC3Mhvv8+I83ec4/1cnv3Ah98wM7H0fBrgiAIQmDhd/lJXeX777l/7DHbJtolSjB5kTnVq3Nr0wZo3Jiz3j//BDp1sn0vWx7s27YBr/yn6Xr1VaBlS6B0aZ6LiwNWrwYmT+YgYMoUoEEDpx5R5LdnqPZNNSB/5uOPVHkEi7stvvN30VFFbSqjWpRrgbW91t75u/zY8riUeMlq2fol62P7y9vv/F19QnWcumY9EV31ItXxd5+/7/zd4NsGOHjxoNWy5fKXw8m+J+/83XxGc+w4s8Nq2ahcUbj4nh7jr91P7bDu1DqrZXOF58LND3UlXpffu2DJkSVWywKAGqoPcrvP644/Dv5hs+yNgTfuKNJfWfQKftj7g82yF969gCK5iwAA+kf3x8QdE22WPfH2CZQvUB4AMGjVIIzaMspm2QOvHUCNojUAACM2jMDwdcNtlt320jY0KMX3duzWsXh/5fvAMzYKz1gDnHyAn+tNBdq/YdlGAHk/5+fJzReh673tUaAA8NP+n/D8n8/bbMPvT/yOJ2s8CQCY9888dP3D9ks+/bHp6HVvLwBA9NFodPilg82y49uNR+Wrr6N9eyC97Aag54M2y95a8QXat38PixcDhWruQsPvGtosO7TFUAx7YBgA4J+L/6DmpJo2y757/7v4ss2XAIDT106jwljbFsl96vfBhPYTAACXEi+h6Kii1gv2BbCnJ9T8Gfw7PBEYpLseJALotB3Af6/kE9WfwOwnZ985n2ekbTcFn/YR12w2y7tMngy88YauFO9g+zfmELt2MdUKADS0/bvylRx2B5HhgiAIgoCAk+EivwVfc/EileL79gFFi/JVqFHD160ynurV+a4tWECP8ePHmVVp4kRg3Dj72RKB4E2dJQh+gx/Jb5cV4z17AmPHAn//DTRqROe5Dh2AcuV4/tQpYOFC4LvvgNu32dlmFZVWEARBCEx8lp9U8wS7adtrDjducJ9V+65do9c34LrAatgQ6NgRmD+fQtCeYlwTmOYcO0YT1zJlaOJarJjl+WrVODh46y3Oal5+mQoAJxD5LQi+JykJ2L8f2PqXcXW++grw6hEgLAzI3QSAbZ00jh4FTubmooiRJN7Sc6VnZcCrlenSBVhg3fZCCBbGj+fWsCHj/5vz7bdAnz7OKcUTE4Hp04EePTJ7hK9fT0EHMPGgPcW4j+SwO4gMFwRBEAQEnAwX+S34kgsXgFatgAMH+FqsXk0FcrBiMtHX5eGHgdGjgU8/BbZs4bTg+eeBESMydw+SOksQvIQfyW+TshVL0wFOnADatuXimi3rGaWY4i06Gihf3tU7BT+xsbEoU6YMYmJiUFqzhhAEQfBzDOm7evXiCPSTT4CPPnLu2v37dXPr69eth0zt35+j4SeeYOwyW0yeDLz2GlC2LAVcSIhzbdH48ENg5Eh6j0dHO3ftCy/wu9i8GbjvPvtl//oLuP9+juw1T3cHEfltHNo7cOj4IYuoCRoSSt162ewUSj0piYtgu3cDu/cAe3fkwIH9oUhJAUOjh9iu114odY169YH4q8DFc5G4Hh9mt+wd0iKBdJbNlScVUcWTUKQIrG4li0agZPFwFC0KFCiUinST7VDqUyZG4N3+4VSKm9KAMNvh0ZEeDqRFwGQCvh6dhpdf869Q6hMm0mPnTnj79DB+byxNr/GMmBiq783XAyOUelxcHKpVrOacDN+1i4psjWPHmDSzdGnAvA+cN48RVgBg2DAm/WvRgilLNPbsAerWpcC56y77cm/GDP1zfDzjJUZGMjZp2bLML3b4MFf8AMaFjI7W2+AoXpLD7iAy3DhkDi4IQiAifZcN/FyGi/w2DnkHHOf8eeqTDh7ksHj1ag67sxNnznBe9+OP/DtvXmDIED2LU3Q0jbUT/5vemU+ZtHc1Vy7a8LZt6922C8GF9F028JH8dtljHGCu9J07uQA0fTo7GnNKlaKF27vv6ileBUEQBMEwqlXjCDUxEdixA3jQiovkjv9cEevWtV/XtGncP/+860pxwLG8prZYsYICM6uBAMAyefLwGicR+W08ucJzWShzbeFIGVfKmiuzjSxrrlgzsqy5ItDIshGhkUiIj3Qo9FlkWCQi4Vjah4jQiDvKVnvQEzwCO3dGYMcOvmcHDoBK8AwULAjUrx+BunUjMGMGLfntmqumh3P7D5MJqFgR2L5Jf8akJIbJu3Ah/L8NdzYe17fz51k+8UYYTh8Nw+mjjnwTYShUKAxFitDb3HwrUgT44nOzoioUSHHsNzz+m1C8/VZuh8LUhZhCHH43TAhBZEhupKcDaWnM12j+OTHN/G8T0tL0shNGA6YUW/8Tk9VnM5mAKd8A775ledxT7727fYQzfcEdrl/nZDQjsbHcNJJsG1DcIT5e/4L//ZebLcwV47lyAYMHU77/+y8tT27d4kvVujXw5JM0uovI+p3NhJfksDuIDBcEQRAEK/i5DBf5LXibs2epFP/3X6BkSWDNGqBqVV+3yvuULAnMmkXb3rfe4hTivfcYuOq552i/ayvimXbs1i2gfXtg8WJRjguC4fhIfrulGAe47v/JJ9xOnwbOneOiUPHi9H4XBEEQBI8REcHR6ezZwM8/Z1aMnzpFizMA6NzZdj0HDgDbt1OAPW87L2+W3LzJGGiA/fCttrh4kXGQHSU9nde4gMhvIZjwReizpCTmaNu5U99sKcELFQLq1bPcypfXFdolSgD9+jnfhrfeslT8R0bScdcR42OlmGnCXFluTYFufjw9HbhyhduhQ86311Y7jh0Datfms2RUXtvaO3LO22jPcuUKjTKCkgceyDpOfkaGDeNmRF0AZf/HHzt/nSN4UQ67g8hwQRAEQchAAMhwkd+Ct4iLo1L88GHODdesASpX9nWrfMv999O+d8YMYOBAfjdDhjh2bXo6/We6dKEtsIRVFwQD8ZH8dlsxbk7Zstw8yezZwIQJwN69QHIyO/Vnn+ViYnh41tebk5jIHC+//QYcOcIO7q67mK6uTx8gNNT+9evXAxMnAhs38n+RNy/D5DdvTgtAZ9sjCIIg2MBeftIBA4A//qDZdZcuTCQEsJN/8UVqR7p0sR8vSgu/0rq19Xwn5kydCrRrl3nmeuIE85ycPctR8gsvOPWIAOh2GRfH+FYtW9ovu3o1n9GA8DvekN+C4Ckyhj4z5/hxjhEHDXIv9Nnt28zcYK4E37+f0ZszUqgQUL++pRK8XDnbnusAFfeDBtESPd12NPo7hIQAOXNyzOoqJhPHrnnz0oAgKzSluC0F+okTzmePMGf/ftevdQeTiWP+kBBu2vj/pu0o5VmSkBDEivFgx0dy2B1EhguCIAgCAk6Gi/wWPEVsLH1Gjh7lb2zNGkYaEzjfe+EFrh907szvxlHS09ltzJxJA3VBEAzCR/LbUMW4p+nbl4rssDB+R3ny8Lv44AM66C1fzkVCR7hyhXXs3csFwSZNuBC2dSs7t4ULgUWLrEfgU4qLrGPHUvl9331Uhl+6BPzzDzBmDK3/RDEuCIJgBWv5SQFgyhR2vBrm+UkvXaJ7YvHimeurWxf46ivmEn/kEeYwLVoU2LCBSupq1Zg/3BYpKXqyoRdfzLr9EycCr74K1KjBOFQREdQI7dlDF9LChYG5c4GoqKzryki7dozn9OKL1DDZinN15Ajw0kvU6LRr5/x9BCFIiI5m0AgjQ59pSnAtFLrmCW5NCV64cGZP8KyU4NYoUICK+/btOVm3pxwPCWH9c+d611I9JITdWlQUUL165vOXLjGcuqv8/jufR1NSZ1RW29u7Wkb7Lo1+lqefBjp1Ajp0oKhw9vcg+BCRw4IgCIIQmIgMFwTExFApfuwY56Vr10q+emvky8eoDSaT8wGsxo1jVDqZ4wmCQfhIfrusGN+6lXqN+++nB7c9XnqJepCpU+lB4wrz51MRnScPsG6dnir20iUquDduZKq5UaMcq+/VV6kUr1kTWLJEd/w7fx549FGGqR8+HPjss8zXDhvGtjRuzMi9GZ0Lt28HcjieDlMQBCF7YWR+Uo1+/YBatagg37aNrn5lyzI+0sCB9vN9L1hAYVKoEDUZWfHWWxTU+/ZxlnH9OoXTPfdQMd+nDxXzrjB0KL3fT59mXOEnn6SQK1WK5+PiaNI6eza1dwULOh776T+8Lb8FwVPEx9PSW6msvaxthT67fdt6OHR7SnBzb/CyZY2bELdtS8W9ufe7+SRdu0/OnFSKt2ljzH2NonBhep4fP+7c4oKWK/2JJ/xnccHVZ9H46y9uAwfyN9KhA40eHnzQcSNewUd4QQ67g8hwQRAEQbCBH8twkd+CNzh1ivONEyeY037NmqwDImZXLl+2TMHmKNkidZYgeBtfyW/lIm++qVRIiFK//JJ12W+/VcpkUqpfP1fvplSDBvQF+vTTzOc2bOC5yEil4uOzrisuju0BlFqzJvP5vXt5LmdOpa5ftzz3779KhYUpVayYUlevuvIk1omJiVEAVExMjHGVCoIgeBjpuzzAzp1KlS1LQRUSYn0zmZQqU0apHTucrt7b8jvYkXfAd4wZo4/nHN1MJqWefFKpF19UqnZtjumslYuKUqptW6U+/FCpOXOUOnlSqfR07zzX1atKjR2rVKVKlm2qVInHHRnr+gpX/ydjx/q65Zlx9VmGDlVqwgSlHnlEqRw5LM/nzKlUhw5KTZqk1OnTvn5C6b9s4mE57A4iw41F3gFBEAIR6bvs4KcyXOS3scg7kJnjx5UqV06fN/rDXMOfOXHCuXlexu3ECV8/gRCISN9lBx/I7xBXFerr1nHviLdK587cO5O3wZy4OHphA0C3bpnPN21Kj++kJHp/Z8WOHezGIiIYAj0j99zD8Im3bmWub9IkehG9/LJ3w1cKgiAI2YS6dYG//wY+/xy4917G/NXG3yEhPPb55yxTr57T1XtTfguCp1AK+OYb166bPRv4/ntGDkpNZWjwtm2Z43vuXFraX7gALFvGyEGPP+5aeHRXKVCAgSmOHGEwixMnuD9yhMfz5/dOO1yhZ08gVy52VY4QEsLy7uRK9xSuPkvfvvQIWryYnggLFwKvvMIUWLduMWPIa6/Rk7x2bf7uNm8G0tI8+jiCM3hYDruDyHAhmFGK8u7kSe5didghCIINDh3i4LlXL0ZaCwvj4PbTT12rLyaGqdB696YsjIxkfS+9ZP+6GTNYzt62bJlrbQL8VoaL/BY8yfHjwAMPcB5bpQoDG2qRcQXr5Mnj3vX2glIKguACPpDfLodSj43lwlyhQlmXLVyYZePiXLvX7t3cFyrEUCDWqF+f47Ldu4FnnrFf340b3BcoYHuxKyoKuHiRITWfeko/Hh3NffPmDOH5228MwRkSwrDsXbq4llZWEARBEO6QJw/w/vvcUlIYpwmgIAwPd6tqb8pvQfAUroY+0+jXD2jWjOPpMmX8J4S3OSYT38FACtEWCLnSHcWIZ8mVi2HUO3TgfG7/firGFy8GtmzhHGLfPmDECP6f27Vj2bZt/fM7yVZ4UA67g8hwIRiJjwd++IE6O3PZXqkSc3j27Cl9oiC4zaRJzAlpFHPmcEDtKpUq0cvJGlroVFfxQxku8lvwFEePMnx6bCzT8q5ZA5Qs6etW+T/upgFz5F0WBMFJvCy/XVaM37pFj2tHUQpISHDtXidOcF+2rO0ymiWUVtYeWurXCxeoJM9oJZSeTiurjPUlJ9PIUjv+3HOsw5x332Wu+KefzrodgiAIgpAl4eFAsWKGVedN+S0InkIzcnSVt94Cypc3pClCBgI9V7o5Rj6LycSoVPfcA3z4Ib0hly2jojw6msYeP/7ILTQUaNJEz01+993+abyRbTBYDruDyHAh2IiOtuxjzTl+nHq3QYOog2vb1vvtE4SgoWZNLljWqUOvrBEjgFmzXK+vQgVartSty+333xlqyVGaNqX3uKfxExku8lvwBIcPUyl+5gxw113A6tVAiRK+blVgYDKxC3PFvuett2Ru5k2U4lxZ0+EVLizff7bAC/Lb5VDqRYtSSJ85k3XZuDjg+nXXPam1wUDu3LbLaMrt69ezru++++jBAQDffZf5/MyZ+sTMvL4rV/TFsDfeAIoXZ3iS69eBf/9lRKIbN6gw37DBfhuSkpJw/fr1O1uCjHgEQRCEjGgxJU+fNqxKb8pvQfAUEvrMv2nbll4LY8bQot6cihV5PC7Ov5XiGp56lqgozhl+/ZWGtmvXAu+9B1SvzrDq69fTULpGDd1rMjoauH3bmOdSSjfAFuzgATnsDiLDhWAiOprGP7du6ZESzdGO3brFclr0PkEQXOCll4Avv2R+yrvucjxXjC0eewwYN44Loffcw9Ds/oYfyXCR34LR/Psvw6efOcP5w9q1ohR3FmdTZwHsVlJSJN2LN4iPZ6CTKlWY8rhCBe6rVOHx+Hhft1DwGF6S3y6PhBo14n7ChKzLamXuu8/VuxlL3rzAO+/w88CBHMudPctFqe++48KT5p1v3jmad3o5cwIrVwItWrC+atWA6dMZAjEtDRg2zH4bRo4cifz589/ZqlevbugzCoIgCAHMrl1MbJw/Py3kMmpjrl5l0tpXX+VqoRMEsvwWBIBpc7RxnLOYTFQySugzzxPIudIz4ulnCQ/nnOKLL5gy6/hxhhRu25beRSdOAOPHAw8/TAv5Tp0YocqVEJvmCwy1a7vX7qDGg3LYHUSGC8FCfDw9xZWyn6oC4HmlWF4WQQVByBI/lOEivwUjOXiQSvGzZxkMYs0avwiMEHBoqbNMpqyV41rqLIDBN559VqI6eJLoaKB0aXr0Hz9ueU6LKFS6tBhNBh1elt8uK8ZffJGTky++AKZOtV1uyhSWMZl4jStoXj03b9ouo4XUzJfPsTqHDuV3ePs28PbbzL9RrBjw8suMAvTCCyxnvnBq7l30+OO0UslInz7cb9jA0Ou2GDhwIK5du3ZnO3jwoGMNFwRBEIKbWbOA++8H5s+ncLPmQlOwIJMwfvst8OefTlXvTfltzuzZnLwVLMgIMLVrs/6UFOfqmTGDbbK3LVtm+/rz5xn1pUIFIDKSsv/JJzn+EvyXtDRg3jwqD+vWZXQfV5HQZ95Fy5Vevnzghz3z1rNUqMB+atkyenX/+SfnKCVLMqrVn38CvXtzMaBuXWDwYOCvv7JWLtlbYBDM8LAcdgdfyXBBMJoffmB/llW/pZGezvLuyH9BEPyIo0eBjz7igKZ/f2DaNFoduoufynCR34JRHDjA8OnnzzNYw5o1espYwXm01Fk5c+rrSeZox3LmBJYuBUaNYtqrX34BGjTg/0MwFokolE3xgfx2OdbNQw8BTzwB/PEH8NprtGjr0AEoV47nT50CFi6k14Nm3duunWv30nJAxsTYLqOdczRfZGgoMGkSFdkLFtAzP08eLtq3b8/QhgBQq5Z+TZ48VIZfvJjZYEFDO56SwjFdyZLWy0VGRiIyMvLO39cdiQEvCIIgBDcHD1L7kZJC7V2PHnQRvHw5c9mePZlEaulS4OmnHb6FN+W3Rt++9FAMCwNatqQ8Xb0a+OAD3mv5ck40nKFSJaams0apUtaPHz4MNGvGCDEVK9Lr8sQJfhfz5zM1XufOzrVD8CzXrnGd7Jtv+L8C+Dvq2pVGjI89xgmRIwvrISH8nfXo4dk2C4KR5M4NPPooN6WAPXu4eLNoEbBtGyMo7N4NfPop5ymPPMK5TJs2lp7s2gKDtfmlYIYX5LA7+EKGC4LRKEW57grjxjHCXyAbWQmCAGDTJm7m5MjB8JsffOBanX4sw0V+C0awbx/QqhX1Dffey0i2hQv7ulWBj5Y6a+ZMjjOOHdPPVazI7qRnT86t2rZlBIinngIOHQIaNqR+qWdP37U/mHA2olBICMvHxjICgBCg+Eh+u5UE5ocfOCGZPRvYvz+zlYy26PL008D337t+nzp1uL98mYuiFSpkLrNjB/d16zpXd61alspvgO3WxmcPPWR5rl49em/YMmQ0P+5u/ktBEAQhm/H11ww38vrrTFwL0JLLGq1acb9zp9O38Zb8BqhwHjuWMnHdOl1OX7pEJfnGjfR2HDXKuXqbNqX3uKMoxee5cAHo3p3pT7SvdupURuPp0YOhkYsXd64tgvEcPcpF82nT9KhAhQox2k+fPrrxw5w5VPaFhNifOGmhz+bOlQmTELiYTJwX1alDJ6sLFzgfXLyYiu+LF9m///ADDUiaNeP70by54wsM2R4vyWF38KYMFwRPcPmy5aKzoyjF665cEUWAIABAQkKChZNNRgccv6R4cWDQIFr8VazIEF6HDnHgP2sWMGAAQ0V9+KHzdfu5DBf5LbjDnj1A69aUofXq0blA0oMZh5Y66803Oc5ISGDk4EKFMhvjNWlCw+Tu3TkH69ULWL+e3ViuXL5offCgRRRy1JDbPKLQW295tm2CB/GR/HY5lDpAr5vffqOFUrdutHSLjKSRX/nyzLewejXw88/Oe4KZU7o0w1MArCsjGzfSYzwykl4S7vL77/Qgv/9+ChtznnyS+9WrrS8srVjBfbVqjod1FwRBEAQAjINlMjlmJV+yJIWrvXAqNvCW/AaAESO4HzDA0ngtKgqYOJGfx4+nZ7AnWbqUk5cCBXhf8zFW794cW924QSW+4BuU4ivw2GNA1aq01r5xA6hencYLMTHAZ59ZRgRwJvTZkiX0ohWEYKFoURpM//47jY1WrwbeeYfzkNRUvk/vvktPhps3RSnuEF6Sw+7gTRkuCJ5AM3hzFcnpKQikevXqyJ8//51t5MiRvm5S1jz8MMPcNGzICWHevED9+tSGaJbSH3/MONHO4ucyXOS34Cq7dnG94vJl6kdWrBCluKdwNHVWkSJcX/jkExrhT5tGT/LDh73a3KDC3YhCEhUtgPGR/HZLMa7RsiXw44/MVZeYyIWXY8do7PfAA1yEWbiQIUtdRTMW/Pxzyzygly/reb3feMMyZOC8ecBdd+mGBOacOWP9+1u0iAvkkZHA5MmZzz/3HMO3HjgADBliucC0Zg0NHACxUhEEQRBc4MwZxs0tXdqx8rlyMY60i3hafsfFAdu383O3bpnPN20KlCkDJCVxUuFJ5s3j/tFHrUd00do3d65n2yFk5vZtevDfey9/kwsWcFLzyCO0hD9wgFGVbFlfa6HPxozJnOqmYkUej4sTpbgQ3ISHM9/gqFHAv/8y+sWYMfQsEZzAy3LYHbwxBxcET5A7t3vX581rTDsEIdA5ePAgrl27dmcbOHCgr5vkHm+/TWV5UhInAc4SIDJc5LfgDDt2UK9x5Qpw3318NQoW9HWrBIAK8Y8+oqFC0aKMBFGvHo2WBefRIgo5q+A2jygkBCg+kt9uhVLPiiNHGP5l5kzXjP3M6dSJyuZx42iB06oVv69Vq5h/oEkTWumYc+0aI/Lcvp25vm3bgMcfB2rXZmj28HDm6vj3Xy6Yz58P3HNP5usiIrho/uCD9Fr69Vcu5MbFsc70dHpuvPaae88rCIIlSlFI3rjBd9Se5Z4gBCyRkRRaSmX9A09KogD0wKzIKPm9ezf3hQpZT4MC0EEgJoZln3nG8bqPHtVDCefJA9SsSaV3VJT9ttSvb7sdAJ/95k33F22FrDl3jvm4Jk1iCGiA49tevTjmq1bN8bqcCX0mCNmBypW5vvzss/RoEBzET+SwOxg5BxcEI0lMBH75xXVvIIAGb+IlJwgkb968yBdMoSpDQ4EqVRgGJzbW+esDXIaL/HaexJRE3Ey+mel4aEgocoTluPO3tTIaIaYQ5AzP6VLZxJREKBtaPJPJhFzhuVwqeyvlFtJVOnbs4BrH9ZtAw6bAvPkAi+XOVNYWuSP0srdTbyMtPc2QsrnCc8H033uWlJqE1PRUQ8rmDM+JEBP9OJPTkpGSlmJI2RxhORAaEup02ZS0FCSnJdssGxkWiZYtw7BnD9D1mRRs3JyMp54DVm9g9ETz7BaRYZEIC6EqLjU9FUmpSTbrjQiNQHhouNNl09LTcDvViiLsP8JDwxERGuF02XSVjlspthWRzpQNCwlDZBi/GKUUElMSAQAXrgIIz1A4PQxI075EBYQn2qz3UnwoChd27L33VR+hPauQAR/Jb8MV44mJtIz5/ntg82Ye0/7/d9/tXt1jx1IBPmEC605Joff2gAFAv35UWjtKzZrMJbplCy170tKAsmVZzzvvWIbpzMg999B76bPPGL5z4UIu5LZoQW9zN/O+C4JgRnw8o2p9841lLrpKlagA6dkz8PLFipJfsEnFisDevYy/lJVWMDqawqtGDUNu7Qn5feIE92XL2i5TpoxlWUfZtImbOTlyAMOGWY++k1VbtHYoBZw8aftrTUpKQlKSPilJkHieTrNrF8d0v/zCsRzA/8sbbwAvveTe+FYLfSa5RwWBuBuyONvhQznsDp6cgwuCuxw/TiO4778Hrl7lsfBwfQzgDJcvM7LfCy9YLjYLghAkXL7MvSuhIQJQhov8do9q31QD8mc+/kiVR7C42+I7fxcdVdSmQqpFuRZY22vtnb/Ljy2PS4mXrJatX7I+tr+8/c7f1SdUx6lrp6yWrV6kOv7u8/edvxt82wAHLx60WrZM3nI41e/knXXB5jOaY8eZHfzjTe62ASg5HojKFYWL7128c227n9ph3al1VuvNFZ4LNz/UlXhdfu+CJUdsh+pTQ3UFXvd53fHHwT9slr0x8MYdRfori17BD3t/sFn2wrsXUCQ3LXX7R/fHxB0TbZY98fYJlC9QHgAwaNUgjNoyymbZA68dQI2ifIdHbBiB4euG2yy77aVtaFCKeXrHbh2L91e+b7Psmp5r8ED5BwAAU3dOxRtL37BZdtEzi9C+anuUKAH0+uonbFz0PABgCoApX1uW/f2J3/FkDebonffPPHT9o6vNeqc/Nh297u0FAIg+Go0Ov3SwWXZ8u/F4veHrAIANpzfgwR8etFn2i9Zf4L0m7wEAdp3dhYbfNbRZdmiLoRj2wDAAwD8X/0HNSTVtln33/nfxZZsvAQCnr51GhbE2PGMA9KnfBxPaTwAAXEq8hKKjiuonB2UovKcnMH8GP4cnAoOshH/8j/e3PIE/K82+83eekbbL+qyP8HAKyYDFR/LbkFDqALB1K8NcligBvPgiBbpSfJbBg+mN/fffWdeTFV27AuvW0Rs8MZFhKj74wLpSvFcvfYE7I5UrAzNm0KM8IYF1/fsvQ6HbU4prlCjBnKgnTtBQ4epV5oIRpbggGEd0NKNo9OvHBRVzjh/n8dKlWS4QiI+nMqhKFXpvVajAfZUqPB4f7+sWCj7nkUcouMaMsV8uIYFWYSYTTYjdwJPyW9MZ2/O+1sKaX7/uWJ3FiwODBgF//UUv4+vXGa69Rw/K4wED9LzmzrTFPLy6vbaMHDnSIpdf9erVHWt4NictjeHsW7RgeLGZM7kg3qQJMHs2DZ/ee8+vnDYEISiwljpCsIMP5LA7eGsOLgjOkp7OOVrHjlx7GTWKayYVKgBffsl1mNy5GYbUEUwmbteuMZVelSrAlClAsm0nLkEISpQK4nCxu3bpCXob2lbW2CSAZLjIb8GcmBjLdUExbA1MQkN93YLsjTMOs4Kf4SP5bVK24ng4wMWLXNicNo1KZUC3bDOZGFq8Xj2325gtiI2NRZkyZRATE4PSjsbTF4QgJjoaaN+efUq67ahACAlhf7N4MfPM+ivR0UCXLjTCASxzpmhWoblyAXPm+PdzZET6LoO5dIkzouvXgQ8/ZAiTu+9mvPC0NOZQWbqUmuFDhziTPnzY6bjf3pLfI0awqU2aABs3Wi8zaBDLtWnjvpHL11/zK4uMBE6dAooV089FRFARu2KF9Zy7KSn6QHrzZuD++63fI6PHeFxcHKpXry7vgA2uXePvbNw43VAxLAx46imGeW7QwKfNE4SgRymKlePHreVriwUgMtwCL8lhd5A5uHHIONZ4rl1jtK8JE3T9FsD5zRtvAO3a6QvHzs735s/nWGLkSKYiBIBy5fg69upFL3RBCFYsI+kZIL979WKFn3zC/FTWGD+eW8OGFDz2GDYMGD6cWt7vvrNeJjERmD6dFs0ZPcLXr2c4wJMngaZNgQ0bnHwg+L0MF/ltHJr8PnT8EEpZ8W7z11DqK1YodHtWXxfEnUtNMKWybI4cQHroLSQlpaNZM+CPPzL/RM1Dnksodd+HUtfCo5uXjYkBuvcAdvznPPx2X2DkJ5HIGSmh1M1DqaenK8xZkIghQ/R+0QJHQqmbgC++AN583fH33ld9RFxcHKpVrCZzj4z4Sn4rJ0lPV2rRIqUef1ypiAilQkKUMpmUypVLqW7dlIqO5t8hIUrdvOls7dmXmJgYBUDFxMT4uilCkJGertTFi0qdOMF9erqvW5Q1V68qlTs3+xFOFexvISEsf/Wqr1tunWXLlAoNzfp5QkJYbtkyX7fYMdLTldq7V/ouw1mxgkI1JISCNiyMn0uUUCo8XBe8efMqtXmzw9X6Qn6PG8ff9r332i7z1lss88QT7t8vNVWpqCjWN3Om5blChXh8/nzr1165or+LBw44fk+R39Y5ckSpN99UKk8e/XstXFipQYOUio31desEIXsxZgz798xjD+m/rOIhOewOMgf3DCLDjePAAaVee41zMq2PyZdPqbffVurQIdvXLVvGa0ymzP2Udix3bv7GNW7dUmrsWKWKF9fLli+v1HffKZWc7PFHFQSvk/k9caHv2rlTqfvu0zdt0lS6tOXxM2f0a4YOZZkWLTLXd+aM5XWlSrFskSKWx3fu1K+5epVlIiOVatRIqa5dKdhq1tRf5lq1LNvgLH4mw0V+e4ZAlN+OrgtqW+3a8psIdJKSlOrbV/+fNm0qayHmbNrE70T7fgoVUurTT53TB2jjxS1bfP00jhGIfZfX8IH8dlgxfvSoUh9+yLGO1o6QEKWaN+cE5Pp1vawIdeeRF0MwmqtXuRBaqZKlwKhUicf9VYmslL0FXPuCcOxYX7c8M8Gm5Fcq429L+i6PsG+fUi1b6qsfGbcHH3RYe+tL+b1gga4QtUXnzizz7rvG3PP++1nfiBGWx+vW5fFx46xft3ev3pckJDh+P5HfOunpSq1apVTHjpZ9eI0aSn37rVKJib5uoSBkT2yPRaT/somBctgdZA7uWUSGu0dKilJz5vB1MO9batRQatIkx8dTV69yHmdt3jp2rFLx8davS0xUavRopYoV06+pWFGpadPYNkEIBqwr01zou9ascWxB4sQJ/Rp7ivETJxyrb80a/ZqkJKUGD1aqXTulKlTg4nZYGJXprVsrNWUKy7iLH8hwkd+eJdDkt7PrgoD/rwsKjvPHHzQWBGiTtHy5r1vkW/75R6lOnfTfeo4cSg0YoP/eHTUiMV9zypNHqXnzfPlUjhFofZfX8bL8djiUuha+SinmherRg1uFCrbLJiQwNLCQNRLGTTCSQA7brZS9kJ+2MZmAihWBI0f0Z/QHxo5lLnRnn2XMGOCttzzWLJfJ/NuSMKwe5dQpYNMmxotMS2OC7SZNmKzRQXwpv2NjgTJl+Pn4cev3LFuWYaZ+/hl45hn371mtGiPqfPMNQ3ZqvPwyo/r16MGogRmZNo2R/6pWZWQeRwkW+a0UcPky85nlyQMULux4X3r7Nv9/Y8YA+/frx9u3B/r2BVq18q9+WRCyI9ZDFosMzxID5LA7yBzcswSLDPc2Fy5wTDVpEsd6AH9/nTpx7PXAA67JfaWYOzkhgVGWCxVyrJ7ERGDyZOB//2PbAKBSJebpffZZpnARhEAkPh4oXZoRRC3TDYj8dggfynB/kd+zZzO1xd69QHIyH/3ZZ7lG5W76iSVLOLYEON9budJ6udRUYOpUzhf//pvzzfz5gdq1+Z10787vwBkCTX4H27qg4DxHjwJPPgns2cP/7eDBwJAh2SsveVwcM258/z1lWkgI8MILzMSRMSOCo3qNadM4BlyzhscGD2Z9zvYp3iLQ+i6f4SX57bRi/M03GbffXkJ7mZQ7j7wYglH4e27u1FQueFy+bLldusR9XBzw00+u128yMb9weDj7KUc2Z8o6Uz48HOjYkQtGwaDkl0X1wMTX8rthQ2D7duDTT5kOxpyNG4FmzfjOnj/PCbI77Nql52X76y/eW0ObuBcowHcyYyqa1q2BVauAAQOYu9JRAl1+W+Yr1I9XqsTfTM+e/M6scfYsF8UnT2bOPIC/m+ef5wS+alVPt14QBGcQ47bAw9cyPNgJdBnubbZv53jht9+oYAGAqCigd2/glVdo7OhLbt7kuOSLL/RxSZUqXCTt1i17LT4LwYFtZZrIb3/HH+R33778DYWFAS1b0vh59WrO/5o2BZYvB3LmzKoW61y9CtSsyfmgUrYV40lJQJs2TCEfEcH7FilCw/gtW3htp07A3LnOrX0FkvwONucfwXVu3eJ7OXUq/27ViuvfxYr5tFkeJz6e/eCYMfwOAOCxx7judvfd9q+bORMYNy7zWtVbb3GtKn9+6hnee4/1A0CHDsCPP7q/vugJAqnvyg44rBjPmZMCzWQCChYEnnqKVl2NGmUuK5Ny55EXQzAC2xbF1gkJ4bsdG2tb8WGP27ctldoZldzW/o6Pd/4+2ZV33qFRVP78llu+fPrn3Lm9M0gWa/XAxdfye/58oHNnTsTXrQPq1uXxy5eBBx+kh/E77wCjRunXzJsHDBxIq9FVq/TjiYnA9Om0LM+b1/I+69dzYHzyJCfcGzZYnleKSvPdu3n9tGn6AunUqVzQzZOHE8/ixR1/vkCW365GF9m1i5OOX38FUlJ4rGxZLvy8+CJ/Z4Ig+CeWCwwiw/0dX8vwYCeQZbi3uH2bHofjxwPbtunHGzakd/iTTwI5cviufda4cQOYOJGLsJcv81jVqvTMevppUZALgYF9ZZrIb3/H1/Lb1hz80iUqya3NwZ3huec4F+zdmwZJthTjo0cD/fsD5cpxvm5uQLVjB9uSkAD88gv7Z0cJJPl96RKNAdy5vnBh49oj+J4ff+T6U2IiUKIE36XmzX3dKuNJSmLEis8+o4McQKff//2Pe0dxNKLQrFnsk27fZiTJ+fOBu+4y5FEMI5D6ruyAw4rx+Hi+uN9/zxAsAH+ElStzIfq553QBJ5Ny55EXQzACV8PzjB5NDz9nldyaMsUVChbk4E7boqK4z5HDOW/NjPz9Nwf/ycncUlL0z45uRl2TmMjvy5OEhlJRbq4st6ZAt3c8b96sF4jEWt0HLFhAzeWpU7RIMNcQ37xJYWwyAfffb7caf5Dfb79NJUx4OCfNuXPzceLjOSBescLSWn3GDPZJ5cpR0W3+LAUL0sO8Th22OzWVodMPHGCZWrX4tZUokbkdhw7RQ/3iRVpfN2gAnDjBhd6wMOD337mA4AyBKr+djS6yYAEnGGPGWBodNGlCq+dOnSRUqSAEEkoBBw7E4p57Aq//8hoGyWF38AcZHswEqgz3BjExjAjz7be693VEBBUXr79uGZXHX7lxgwr9L7/UF2TvuosK8q5dRUHuCO6k2hHcw74yTebgWeJjGe5r+e3JqG3z5gGPP04PzerVOW+3pRjv2BFYtIiGSu+9l/l8796UM2+9xTUnRwkk+X3ypPUQ+o5y4gRQvrxRrRH8hYMHaVx48CDHI599xnfEX0OAO0NaGlMnDB7MLhigZ/jnn7NP8OQ4YudOrunFxHCt+8cfgUcf9dz9nCWQ+i6f4U357Upi8l27lOrTR6mCBZn3PCREqdBQ5j+fNk0/dvOmUanQg5+YmBgFQMXExPi6KYJSKj1dqYsXlTpxgvv0dF+3KGvS05WqVInvH6ew3tlCQ5UqWlSp6tWVatZMqU6dlHrxRaU++ECpL75Q6vvvlZo/X6mNG5X65x+lLlxQKiXF+OcwmXidP/2vLl5077t98UWlnntOqY4dlWreXKnatZUqX16pQoX4vRv5f8yTR6lSpfh/vP9+pR5+WKmuXZV6+WWl3nmH97R+rfRdhnP6tFL161OQhoToQtWc5GSlypbl8a1bHa7al/L7t9/4O86XT6mcOZWqWVOpzz9XKikpc9np0/n7KlfO8nhSklKDByvVrp1SFSoolTevUmFhShUpolTr1kpNmWK9PnPOnlXq9ddZd0QEr338caV27nTtuQJRfl+9qlTu3PxfO9q/mvfJYWHsm7Zv9/WTCILgDoHYf3kFD8phd5A5uPFo78DevTF+NYfwFenpSq1ezXGR+RihdGmlPvtMqfPnfd1C17h+ne0vWFB/purVlfr1V6XS0nzdOv/k6lWlxozh/Np8TFipEo9fverrFgYvsbFK/fyzUt262Rufi/y2iR/KcG/L79hY/bdy/Lj1MmXK8PzPPztX98WLXP+rVk2pW7f0eXurVtbLP/EEz3/xhfXzL7/M8x9/7Fw7AmkM6+664KVLvn4CwVPcuMF1Fe1/3aGDUpcv+7pVrpOertTSpUrdc4/+TKVKUS9gTw9gNOfPK9Wihd6GoUP9Z7wXSH2X1/GB/IY7F9++rdSPP1KYm7dX28+b590ffiATDJPyQFQmZySQJoBpaUrFxCi1YYNSM2dSEe2ucjRnTi581K7NgW3Xrkq99ppSH33E5581S6klS5T66y+ljh1TKj7eM//nMWNcU4yPHWt8W9zBk0r+9HQOouLilDp4kPIgOlqp339X6ttvlRo1SqkhQ5R6+22levVSqnNnpVq2pIypUoWTmchII5TqItQN5cYNpe66iz+CMmWUevNNWi1kHAwopdTw4Sz3wQdO30bkt3EE4sDWlT4WoDL9o4/Y7wiCEPgEYv/lcbwkh91BZLhxaO8AEOOX8z1vkZCg1MSJVBaby/0HH1Rqzpzg+T1du6bUJ58oVaCA/ow1anD+5C8Lpv7AsmUc82U0jNTmqSYTzy9b5uuWBgcnTij1ww9KvfBC5nUomYM7iZ/LcG/J74UL+TspVMh2mc6dWea995yr+4kn2NaNG/l3Vorx77/n+XLllDp1yvLcjh00dM+Zk++BMwTSGDaYnH8E40lPV2rqVH19tmxZr9ncGsq2bezbtN9v/vx0hPGVwW5yslJvvaW359FHOQ70NYHUd3kVH8lvtxTj5hw/zsXSMmX0wXJICC3ievVSavHi4JlQeYJAnpQHkjLZHv42AUxPV+rcOQrEX35RasQIpXr3Vuqhh6jYjIgwQqmpbwcPeue5HMFZb8aQEJb3x9+avyv5b9+mF/+RI5yYrFql1Ny5Ss2YwTZ8/LFSL70kk3Kv8b//8QdQrx4HBkopVby49cHAnj0s27SpW7cU+e0egTawdWdiXrGiTMwFIZgItP7LK/hADruDyHD3MJ+DB6rCzx3j9EOHuGiYL5+lEdxrryl14IDHmuxz4uO5ppY/v/7ctWop9ccfoiBftoyerFnNwzWP10B6V/yB9HTOu7/7Tqnu3akAsfbd1q2rVN++FD/Wx+wiv60SQDLck/J73Dj+Tu6913YZTWH0xBOO1/vLL7zm7bf1Y1kpxtPSlOrRg2UiIuis8fTTSjVpwme+5x6lNm/O+t63b99W165du7MdPHgwYN6B1FRG1nR2jdYfnX8Ez7F7t65XCQ/n/z4Q1l4OH1bqySf1321EBKOO+ovn+4wZutFBtWqMZOtLZP5tAx/Jb8MU4xpa2IQuXfgyaMI9JMS+tVp2J1An5f6mTHYVX0wA09MpKHbs4CT8yy8ZXumRR5S6+25aTWY1UAoNZTjhBx/MKtRW1pu/hedx9n8SHe3rFlsnGJT89kM/iVA3lIYN+SNYt04/ZmswkJrKmNZFixpya5HfrhFoA1sJ5SYIgkag9V9ewYdy2B1EhruG+Rw80BR+rhqnp6bSm7BtW8vrqlThImx8vDefwrdcvcoIW+aGAbVr00g4EBajjSYY5q3+Rno6HRAmTaIysGRJ62s6992n1PvvK7VokeU7aNvIXuS3VQJQhntCfn/2GX8nTZrYLvPhhyzTpo1jdZ49y/ZUqmTpAZqVYlwpPuOoUVT2mf+Oc+VSqn9/x9J0DB069D95bbn5+ztw4ADfb2fn3NK/Zk/i49kXaL+DJ57w33HZ2bM0pAwL03VAPXsqdfKkr1uWme3bGR0XYJSKBQt81xaZf9vAR/LbcMW4ORcvKvXVVwxPZS0svKATiJPyYLEm9uQE8No1pfbuZY7tMWNoWfnoo7SKzJs363uZTOy8mzWjRfGQIcxBtGYNhY25BWkwhudx1PDCX5XiGoGu5Lf/2xKhbij583PGmJqqH7M1GFBKqagozqANRuS34wTawPbECfcU486GuRMEwX8JtP7LK/iJHHYHkeGOY20OHggL0q4Yp1++TEPsChUsy3bowHLZ2VP6yhV6bprPz++9l3N4f5wjewp/j3TmDt5K+5eWxvWfceOo3ChSJPN3FhFBJ6dBgzjvT0iwXZ/ttSqR31YJcBlulPz2hGK8Y0e2ac0ay+NZKcavXaPzj8mkVL9+9C69eVOp/ft1555y5Zha1h6B5jGelMToi5oxQN68jAwcyOuCgndIT6dc1X47lSvTm9xfuH6duoncufXfbPv2Su3b5+uW2efcOaWaN9fbPHy4b8a+Mv+2gY/kdxg8SFQU0L8/t61bgWnTPHm34CM9HQgJAbp0AWJjgQIFfN0infh4tkspttMe/vwcAPDDD0BiIp/FEdLTWX7mTOCll4CTJ7mdOKHvtc9XrmRdX/HiQPnyQIUKmfdlywIREY61y2QC3nwT6NfPsfL/Z+++w5sq3z6Af9O9aMseZYOywbKVqSCyZSpLWkBAEJClyJIi8+er7L2HIrKVIVOmKBukLJmyR8Fu6DzvH7dJkzZJkzZtRr+f68qVNGc9J21zn+fcz9A2ZIhsb2vee0/+ZtasAebMAW7eTFlWurSUOygI8POzXhlN8d57wM6d8j8QGyvvaf+9qT97T09gyxagWbPsL6MxmfnbIjPFxckfgrOzaevHxgIeHhYvBuO3Y3ryBPjpp8ztI1cuy5SFiMgm2UgczgzG8AxwjgWcYjQ/JgOISQCWr3bGiM9Sfr8x8TF6NhZOKid4unpmaN3YhFgoBiqjKpUKXq5emp9/3hWLDh0Vua2X5m6OCkqCrPvyJdDy/Zf49rtknD8v8T/ulazlnx/oGQR8NsAbpUvLey8TXiI50XDF3tvNW/P6VeIrJCUnWWRdL1cvqP6rDMUlxiExOdEi63q6esJJ5QQAiE+KR0JSgsF1/fw9MWmSE4YNA775Lh7zFibg/CWgXWeg2hvA2DFAixZSJ/Jw8YCzk7NJ+9VeNyEpAfFJ8QbXdXdxh4uTi9nrJiYnIi4xzuC6bs5ucHV2TXddRQHmzHMDIOtClQS4vDK4XyS7Aklyo2L23CT07v/K4P0EV2dXuDnLuslKMl4mvDS4W3PWdXFygbuL+3/lVxCbEJtmnfAI4IcfgMULXHDrurv6bFGqXCw++QTo3h3wT3UvwdnJGR4upv3fQ3HG1VAPHD4MHD4MHPkjBuHhuqu45wLq1AYaNHBCk4aeqFtXwoz2fmNS/brV3xH+/sDmzUDL92OhggJF/S+aHAsY/rfKuew8hlsqfqvrazFG/nSjo+XZ1zf9/a1eDWzfDgwYADRubF5ZRowAdu0CBg4EZsxIeb9yZfnffP4c2LMHGDdOjmOIu7s73N3dNT9HRkaaV5BsdOoU0KcPcPGi/NyqFbBoEVC0qLy21/uClD1UKrnXXacO8MEHwI0bQN26wLx58ndlrXv38fHA4sXApEnAs2fyXp06wP/+BzRqZJ0ymaNgQWD/fvl+nTcPmDABOHtW8g2mfA9SFrNS/FYphmpglK3u37+PYsWKAc7XAKcA3YUq4NtvbKtSPns2MPTzWACG/nxUQEJKBR4uLwGnZHzzDTBwQNq1tSvPLxNeIlnJnkq5ogBVq0kiG/FeUm4AcI4DnAxXtJHgBScnlTQKSGfdPL6eKF3KCSVLAsVLxaNoiQSULAEULwEULwZ4aX1M5lTg9VXKwyOA11+XGyE6H2GiB6D89+XilAA4S81L5STfO3//nVIhtHalPPW6SclJeJX4CooCvPgXiI4CfHIBeXLLBYF25Vm9riHWrJQDUjH/aZ0LFsx1/y/JrwCusShVWioZ3bsDfloB2ZxKuTnrZuQ7IjxcLuTTfEckPwCSyuHevXsoWrSowf2QiUqWBO7dkxqiuhVR4cLA06dAUqrvukuXgCpVgIoVgdDQ7C4p/Ucdv231f+DFC6lYr18PHDyYfmM2Q1QqaZB0/bptNqQiIvPZ+veXVTAO5yiaOvgwAHoa2nrdb4noJTs1cc97qrfB6/xGJRrhUPAhzc/5/y8/wmLD9K5bs0hNnOp7SvNzyVkl8U/EP3rXrZi/Ii4NvARAGqfnGV8JSr7L+k8ovAQw607Kz31rAQGn9a6azysfnn3+TPNz41WNcfifw3rX9XL1QsyYlPpCq3WtsOv6Lv1lAKBMSKkrdN7YGZsubzK4bvToaE2dPXhbMFZfMJwZeTryKfJ75wcAfLrzUyw4vcDgurc/u42S/iUBAJ/v/Rzf/vGtwXVDB4SiUoFKAICQQyGYeHiiwXVP9DmJ2kVrAQD+7/f/wxf7vzC47o/vHUTTso2RNy+w4NR8DPp1kMF1d3TdgVavtwIArDq/Cr1+7mVw3Q2dNqBzpc4AgI2XNuKDTR8YXHfl+ysR/EYwAGDn3zvR+sfWBtfFznnAqU/ldclDQPDbhtfd+w1w/HN5XeQU0K+2wVUnNJqAkMYhAIBLTy+h8sLKBtcd+eZI/F+z/wMA3Am/g1KzSxlcd2DNgZjfaj4A4FnMMxT4toDh8p4PAratkteuMcBYH4OrdqrYCRs7b9T8rJpo+MLX5VZLJK7ZmfLGGG/AzfLfEQWnlcTTeK3viAgAM8H4nRpjOABJYrdtC+TNC4Tp/xNDhw7A1q3AyJHA//2f8f21awf8/DNQsybg7a277PFj4No1+birVZP31q+XDkBJSbJ+XBxw9ChQv37afa9ZI51dihQBHjww/Rxt8Ro2NhYICQG++07q3PnySQefLl1068/h4fo7/5QpYz+dfyh7PH8O9OwpjUsA4KOPgIUL0/4fZqXkZGDDBmDsWODWLXnv9deBqVPle8Qe7w2tXAl88okk+8uXB7ZtA8qVy55j2+J3l02wUvzO0h7jlAFDyumtlH8V2hLDlZRKeYFvCxitlP/W8xCSkuQLrOTskgh7qf9qqGremtja8hSSkuTvrMn2ingYq79SXsKrIpZXv4SkJGkRhL61gAImVsp7NQQCTuOLcOCLabqrein5MCzxmaYMP7q3wH0X/ZVyl2QvfHgzRrPukWId8cTXcKX8rb2KZt0bgR8hPEBPpbzrf89TooGE/6JLm/7AG0aaK37zFMmxUil3bTMcCW8YrpSf0amUj8XwP74FwgCcSbuudqV86tGpRivlJz8+iVoBUimf/efslEr5UD0rrzoI3Gksr2ssAVpJpVwBEAugqFbxtSvlP1z8weRK+dYrW02ulO+5scdopXxei3n4tLZUyo/ePYq3VxuulH/T9Bt8Xk8q5WcfnUXtZaZVyq88u2JypfxuxF2TK+VhsWFGK+VB1YJw/foqvHgBPHkRi0rrfHAbkP+N+brrpq6U+0wzXIFv+VpL7OyWUilP7ztCu1JecnbJdCvl6tbqzXdXBPzTVsrJQurXB378Ubr19O9vfN1vvpGr0LeN3LSiHCkyUm5erF8P7N0LJGq13apTR64vf/7Z9JFS1Gx1dBEiIothHCYtsbEyYpK/P+DuDiQabrOM8HDg+HFZz9097T0cS1i9OlXjZ8p2vXoD3w4DmjdPf92uXQHckWTHG/2yumT6xcfLPcPr14Ht16xThmXLgNB5QEAA4FLEOmXIqDjDbfkByDW2ry/QoIH0mPsqDniVBf/7np4ADPdXIDXGcABAYKA8P38unYBK6bmVdfq/NlPVq5u+39P621kBkBh4+L/buK/+66vy9GnK/5ChHpnqBLApo23assOHZUTRGzfk565dpUNZ/vxp1/X3l3r14MFy3lFR0ss/Tx7WtUlX3rzS0OWbbyQxvXYtcOYMsGkTUKFC1h9//35g1CjpWQ1Ig5eQEKB3b8DVNeuPn1V69QIqVZLE/tWrQO3aMoJFayNtBymLWSl+MzFuJ2JjgWLF5HVSEhDbB5pRrlI7fBhw1s5lfg7AQGuiv/4CygzWemMoAH/96/5zB2hquEF0hsXGAlO0WygGAyipf93ERPmy0ugGwMiQF8ePa/1QCkCAoTUz5vx5YPF9YKGRC0Sbwwstq1Op5ALHw86GJH7vPaDAWeApK+VZZ+BAYN06udqsV0/GGEstPl7G/Vm7VuapGKBnGA7KcWJigB075Dpy1y7dG3lvvCEt1T/4QG6MqEeAePnStB7kTv+NLtKzZ1aVnojIRjAO50xz9IzaBgCKM2ZrDwzm+tTgLi4oTqins+4dves5uwCX3ZyQ98uUJLqb12VUdlfg5g64u/33nnqZqwpBJ2R6rQ0bALw8BaOjtmlbeQRwSkapUsBfF4zfcP+1+69GR23TtvmDzUZHbdO2tv1arHp/lcHl2sPEL269GPNbzjdp3RnvzcA3735jcF3t0bGmNJmiaRyd3rpjGozB5299rrP86TNg1ixgyRLgcpQHWu6TYU3HfvUZor4cCJVKbh53654yPC4UyKhtkB5WN8f0g1euYKz7AWjaNG0Z1KOPAUD3Kt3RuWJng+XVXrd9hfZ4NjQat25Lz8NbN4EbWs/9v3aTuQEAwOk9wDlaZ1++vkCZskCxosAvZ7TmcPungXQcMCRZ62bUo+r4+Ek0XrwAHjyUXp+PHgFJ//0/PEh2xWb1n4uqAuCiu9/8+YEiAZI4j3ziiqmn5Tq1SEBxnOscjSKF9feOU49cB8gICNGjZb96R9FL1rr1meClc27ao+i5uQJnTjtjwgTgyBEZzhpJuuXNnRuoV1/u4TYc6ozaa1JG/hwYb/g7Qj0yoNqdz+6YvO7lTy9rRm1TFODS5QeoOzOburfZE8ZwAPL/U6uWDOm9bp0k1LQdOyYd89zdgZYt09/ftm2Gl61aJUmmJk3ke1Bb3rxyjLg44MQJoGrVtNv/+ac860ve24PISEkcLlokPwcESI/eNm3S31Z9XzBv3qwtI9k3Jyfgyy+BN9+UBheXL8voDUuWyKijWeHcOTnm3r3yc65cwBdfSGPR7OytnpVq15ZGBp06yXdi27bAxInyfenklP72ZGFWit8cSt1GGB1KHZBhsBO1xs53NTbPkROQ6Gl0XZWTXLw7OznBRfGU186Ak3ssnJ0VODnL35j6fWcnwNlZBVd4ISlJWtTA1cyh1FVSK2nbFvD10923h7O35udk55dwck5OOb52OZwBTxetdZ1eQeWUpLPcSeu1t2vKukmqV0CqdaOjpIUQgP/Ka/pQ6oAKYWGAj5/l5jfL7FDq2sIj5Dtl4ULg9t8pQ6mXLpuATwbFpxm2W81Wh1I3xJ6GUjd3XVsaSl0tNiEW/4YrKX9bNziUusV99hkwd67Ms9C8uUy6FRsrNa5//pEaZ1iY3BX56iu5cCCrseZQSK9eAbt3SzL8l1+0bsZChoTq2hX48EP9w0Lt2SNznCmK8eS4k5NU2nft4jxnRI6GQ7kZwDicY2jq4LgHQP//QL9+Egvj4jL2iLeRBqVhYbz5nllPnkgnlYULJekKAG+9JT2Mxo83/Zpq505pcGyOly8l8X3jhvT+vn495fX9+8a39fMDXntNHmXL6r7Om1fKpCjy3q1b5o0oZGiqneRk6S16/77xR3o9stVy55ZkX9GiknhSv9Z++PpKGWbPlpv35t7pLFVKypSQ6hZMgQLSG7xRI6BhQ+llZu2b5ozfRjCGA5Bkdvv2gI+PdJ5S9wx//lw62V28KPN/f6s1y8TWrcDo0fI/duCAaccxlhgHpGH2xo0yv+/evbrJ8QMH5Pvz1SuZt3jcONPPzxb+B3bulOGY1d/B/fpJjOAw6JRVnjwBunUDfvtNfu7XT2KevqmWFUX+36Oj5XtAHe+NuXVLrmfWrZOfXV0lXzl2rP7RDxxBfLxcMyz4byTddu1kqoNcWdSRzRa+u2yWFeI3E+M2wpRK+d69MrSKdmI3Iw91hSyjwsIy94VoS5VyS1cAbZGicHgeyhqKAoSG3kfVqgzqFqUO8tOnp4zDqf1PqyiAi4tcsY4fb50ykkZ2X9gmJMj14Pr1csMjMjJlWenS0jP8ww9lyp30vuv37AE6dkxJqGvHQfW2Xl4yRzmT4kSOhxVzAxiHcwxjdXBL1fcURW66mZpEN7Ts8WNgZiamL7p9W6bvo8x7/Fimllu0KGXIYFOpR+G5fz9lCkW11Mlv7SR4RpLf6mdTboYDGUsoq1TSm37IENO3UVPfp0gveR5tpOO6Nh8fSejdvZvScCEjAgJ0E+Hlytne/RPGbyMYwzU++0zmsXZ1lcS1t7cko8PDpUPevn3/DdP/H3WSu0QJ4M4d046RXmL8wQP5P7p1S+5H160r/2O3bqUMzf7OO5Jk1pfcM8Sa/wNhYcDQoSmjmZYpAyxd6pCj8pMNSkoCvv5aGpMoiowOuGmT/B0C8v+9erXkF1PPYT94sMxhn/r649kzYPJkafinbhzWrZsco3TpbDgpG7BihXRAjo+Xqau3bZNrKEtj/DbCCvGbiXEbkR2VcktxtGRydlcAiRwJg3oW+ucfqWn+/jvw8KFcGBQqJLXY3r1zzhWqjcuO/4GkJGnpv349sHmz7hxsRYtKIrxLF6BGDfPja3i4tIidMydtxWnIEKk4sdU7kWNiDE8H47DDS68Obkv1PUdqnO4oHj2S668jR8zbTqWSr5By5XST4PfuGd9OnfxO3evbnOS3MRmdakdfkt+SIiONJ84fPLDc/MSnTmXsejq7MX6bgDEcgEzBMX++TAOZkCB1vB495B6om5vuulmRGAekk86cOcDPPwPXrskUYH5+0pC7WzegT5+U6QhMZY3/AUWRkdoGD5aY6uQkn+PXX0tjcqLstHevDKUeFiYjpqxcKY1fTOn4sHmzjFwTEyONLr/5Rv5PAekQMX06EBiYvedjC06ckFGFHz6U76h160ybbsIcjN8myMb4zcS4jbCnSjngWMlkW60AEtkDBnXK6bLqfyA5GfjjD0mGb9wow2apFSwIdO4sN2PffNMywzlydBGinIcxnHI6Q3VwW6zvOVrjdEeQ0d+JMamT39pJcEskv9Njr1PtxMZKgvz0aUm0ZZS9jKzA+E05XXb/Dzx4IENK//KL/Fy5MrB8ucxTTGQt9+/LPaHff5efVSp5mBK/Bw6U+0yPH8v71avLaDhNm2Z9uW3Z48cy7/jvv8vnNGkSMGaM5a6/GL9ti4u1C0DGqSvlPXtauyS6goJkjglzk8m2dh6A3OzYvFkqgE5OpgWQLVts5yYJERFZ34sXMixcZodbPXNGkuE//aQ7bGaePNL6t0sXGdrR3Fb16VGp5IYre5MREVFOZqv1PZVKeqkNG2b+tkOGMCmeFZ4/1x1tx1zt20tyRTsJni+fdX9X770nQxqn1+PM09O2ptrx8pLPMHfuzO0nq+YUJSL7pCjAsmXAyJEyeoWrq8yF/uWXaXvcE2W3okWBgweB4cOBefPk7zW9hnrqnMfcufJcujQwZQrwwQeW6XBh7woVkjncP/tMpswZNw44e1Y6MPMawfEwMW7DbLVSDjheMtleK4BE5OCiouQq7OlT+blAARnTyNfXuuWiNKpVMz5vkyGKAly8KInw9eul15Gary/Qrp0kw5s2lYo4ERFlI8bhHMMe6nuO1DjdEZg697UhM2bYZu/k996Txpn6ptopXdq2p9rJm1euxzM6skKePFlXNrICxnDKhJs3gb59JfEISO/w5culQRORrXB1lYZ1KpX5o9d07CjDhbORhy43N5lvvUYN4NNPpV5w9apMB1G2rLVLl0NkU/xmYtwG2UOlHHC8ZLI9VwCJyMGcPw+MHw/s3p32zqeTE9C8uUxmlRMn/rFht25JT66xY1PmbTLk2rWUZPiVKynve3kBbdvKvOHNmwMeHllfbiIiSoVxOMexh/qeozVOt3c+Ppnb3pZ7Hvn7y//D4MH2NdUOR1YgAIzhlClJSTJ96Lhx0hDN01N61A4ZYvlR24gyS1FSen+bQ6WSr0p2vjDs44+lIUyHDsDly0CtWtKQoEULa5fMgWVz/OYgCTaodGmZi/vBA/tJJs+aJeXWZk/noaauAF6/DoSFyRxTYWHy85AhtnuThIgcyMqVQJ06MmlfUlLKeEjqR1KStEqqUwdYscLapSUt6l/Ry5dy03rPHt3lt2/LvE2BgUD58sCECZIUd3eX4TTXr5cGkT/+KD3FmRQnIrICxuEc56+/7Ke+p26c7umZMpekNvV7np62M/+zo1L3TjY3mapSyXb20DtZPdVOyZLZM8e5JQQFSUNTU4eEdXKS9TmygoNgDKdMCA0F3noLGDFC6vRvvy2juw0bxqQ42Sb1tC7m9hZXFNnuxYusKZejqFtXpjt8800gPFzu802bZv7nTSawQvxmYtzG2FOlXM0Rk8n2WAEkIgdw8qSM15WQIGP0LFkC3LghtbKXL+X1kiWSVU1MBPr1k23IpiQny3Vbx47SsnTmTLmgLl1a5iM7fx5wcQFatpRRSp4+lR5dH34IeHtbu/RERDkY43COlDu3fdX3HK1xur1S907OCPZOzjrqkRVUqvST4xxZwcEwhlMGxccDEycC1avLn4SvL7B0KXDggDRkIrJVmZ3WJSrKMuVwZIULy5QK/frJfb4xY2RO9sx+9qTFSvFbpShs42AL7t+/j2LFiuHevXsoWrSotYtDRGQSfndZWPv2MnFN48bSSs5Ql+G4OMmqHjwIvP8+sHVrthaTUqj/B4B7AIz/Dzg5SavzLl3kV503b7YUkYhIL8ZwPRiHcxRH+B9QFPsa6trRhIcDRYuaP+/7/ftMxGa1PXvSn/bPy8s+pv1LzRG+u7IEY3iOYcn/gZMngT59pLc4ALRpI/MLBwRYoKBEWSwsDMifP3Pb876U6ZYsAQYNkvxt5crAtm3mNZ5h/DbASvGbPcaJiCh7Xbsmk+AEBwNVqkjXWZUKmDw5c/vdv18CZL58csepfHmZ7NlQM75Dh1LGmzT0WLTI8PGioqSpYLlycrx8+WRcnd9+y/g5HDsmx1240Pg42u7uwPz5KduQTatXD5g3D3j4UP5MP/6YlQ8iIpvEOEx2hiOdWRd7J9sujqyQAzGGkxliY4GRI2WI5NBQSS6uXy+5GSbFyV7khGldbEm/fnIruVAh+d6oWVOmw85SlryHnpwMHD8OfPUVUL++/AG5usr97HffBX74If1x4s+cATp3BgoWlFhbqpQMofT0aYZOD4DV4rdLpvdARERkjoULgdmzLbvPmTOB4cMlkDZoIAH66FFg6lS5W3XsmAR6fQoWBJo317+sXDn97z99Ksf5+28ZV6dNG+DJE+DXX+Uxe3bGxlaMiZFxuwwdV1v58jJXhbobBNmsn39mIpyIyC4wDuu1caPcg7hwQYYbLVsW6N5d5tx0dTV9PyVLAv/8k/56EyfK/Rp9jhwBFiyQS7tnz6SXdIkSQMOGwDffmFceIktQz/ueXu9kT0/77J1sz9TT/g0ezJEVcgTGcDLRwYPSWP3WLfm5e3dpLGPolhGRrVJP6zJsmPnbclqXjHnrLckNd+wI/Pmn9M+aOhUYNSqLPk9L3kO/dUt67gByMVSzpswpdeuW9OLZv19aCG3eDLi5pd1+0yaga1cZzrxWLUmKnz4tPYE2bpQKWtmy5pfLSvGbiXEiIspelStL09zAQJnEaepUYO3ajO/v3DlgxAjA2RnYvh1o0ULej40F2raViaE++UQCuD7lywOrVpl3zH79JCnepAnwyy8yDh8gQ760bQsMHQo0agRUrWrefosXlzvGycnpdztJSgJevZK7wWTToqKYGCcisguMw2kMHSr3YlxcgHfeAXx8ZHCcUaPksmvvXkn4maJTJxmyUZ8XL2R/gEw7kpqiyE2/2bMl+V2njiTDw8KAK1fkhvakSUyMk3WoeyevWQPMmQPcvJmyrHRpufkcFCT38Sj7qUdW4PW4g2MMp3RERABffCHDIQMyFcaiRTLwH5G9CgqSwTLNndalZ8+sL5ujKlJEeo4PGgQsWwaMHg2cPQusWCF1JYuy5D10lUoqdJ9/Lj3EnZ1Tlh0+LF+GO3YA06enbaX88KH8sSUmAosXy31xQOJpcDDw/fdAt27AiRPmtxCwUvzmUOpERJS9Pv4Y+L//k4BZvnz6QS8906bJ3dJevVKS4oAkq5cvl/1v3gxcvZq546hdvixdgJ2dZf/qpDggTQWDgyWYT5tm/r7bt5euWNu2pb/utm0yv0rHjuYfh7JVrlzWLgEREZmEcVjHtm2SiPbxkXsce/bIJdX16zKS37FjwPjxpu/v22+lLaK+R/36ss7rr8ugPKmFhEhZ3npLjn/0KLBunSTm792TOUKNjbxHlNXUvZOvX5cGG7dvy/P16/I+k+JEWYwxnIzYvh2oWDElKT5gAHDpEpPiZP84rYt1uLvL98nChdIwd+NGqaeoR6JITVGkIbDZLHkPvUwZ6TzWvLluUhyQzl1ffimv16xJu+2sWdIBrWnTlKQ4IPtZuFAudE+dksqZuawUv5kYJyIi+xUfL2MXAnKRkFqJEinDxGzdapljqvdTr57+FmrqcmzfDiQkmLfvsWOB115LmbjGkCNHgP795aJo9GjzjkHZhvM2ERHZGcZhHVOnyvOXX0oHBbV8+WQ4c0BGzouIyPyxVqyQ59690y67dk3KUrCgXPbpu/yqVUt6tRNZG+d9J7ISxnDS49kzuUXTtq10eCxbVv48FiyQkXuJHIF6WhdPT7nuSH3toX7P01MGuuS0LpahUskApQcPSj3l4kUZnVw7NxweLo17X3sNqFbNakU1TWCgPN+7l3aZ+l64vnvvPj7yJQtIqwtzWSl+s+pIRET26++/U+YVqVlT/zo1a0q3onPn9C9/8gT4+mvgwQPpalS+vDQbLl5c//rq/Rg7HiBzpFy/Ls2STbVli1xVTZwow7TXqyfD3AQEyPIHD+SK69gxaY3Xv7/hiw6Oi2QTOG8TEZEdYRzWePBAGv0D+u9/1K8PFCsm90127ZLp5jLq998l+e3iIiP0pbZwoYza17cve7cQEZEBjOE5zosX8uvVV99WFODHH6U+/vy5dLIcOVJGoDF1Chgie8JpXaynXr2UecdPnJDBTKdNk9k1O3WyyHTY2eP6dXkuXFj3/ago4MYNeW3sXvjatYbvvRtjpfjNxDgREWVaVFQUIiMjNT+7u7vD3d096w98+7Y8+/sbHq+6WDHddVO7ehWYMEH3PRcXYPBg4Jtv0nY/Uu/HUOLc11cekZGyrjmJ8eDglFqdosid4t9/T7ueokj3rOHD9e9HpWJl3so4bxMRkR1iHNZQ39PIkwcoVUr/OjVrSmL83LnMJcbVvcVbtgQKFUq7fM8eeW7YUHpd/PQT8NdfEmsrV5abUPnyZfz4RETkABjDc5xq1WSEtsGDJeGnbjx3/74Mlb5jh/xcpYpcaxjK5xA5CvW0LoMHS8ORqCi5VZonDztsZLWAAJmme+BA+b4ZNSqlp76iWLt0JoiNlRYVQNphyu/cSXlt6F54evfejbFS/GZinIiIMq1iquTvhAkTEBISkvUHjoqSZ29vw+v4+MizVuIegLQyGzpU5jJ5/XVJZt+8CaxcKeOCzpwJREenTEJl7jEjI9MeMz3Fi/Nq1QFw3iYiIjvFOKyRXjtAIHP3P9RiYoANG+R1nz5pl8fHS29y9XF69ACePtVdZ+RIYOlSoEuXjJeDiIjsHGN4jnTrFjBsmIzEu3EjcPcu8PnnctvGzQ0YPx744gt5TZRTqKd1yZvX2iXJWdzdgWXLgAoV5HtIUfQnxa3WucyYgQOlslWkCDBmjO4y9X1wwPC9cEP33k1hpfjNxDgREWXa5cuXEaAe4gSwfkA3RWBgyvwpalWqADNmyPigHTvKXdaBA4E33sieMmm3wiO7o76O8/SUpDjnbSIisjOMwxqZaXtojg0bpB1ioULSYzy1Fy9SbigNGiQ3mjZskDnPHz4Epk8HVq2ShHlAANCggeFjxcXFIS4uTvNzlPZNHiIism+M4TmS+hohNlb3OqJuXWD5cvMG8CMiyiyVCnB1Nd5T3GqdywyZNAlYvVqmF92wIftbVFgpfjMxTkREmZYrVy74+vpa48DyHBNjeJ3oaHk2p3wdOkgy/Px5YPt23cR4Vh2T7B7nbSIiIjLP8uXy3LNn2tlrAN0bSp6ewP79QP788nO5cjLQz5MnwK+/yryhBw4YPta0adMwceJEi5WdiIiIbIP29cLUqdJL3NnZeuUhopxJUYC5c42vY1Ody2bMAL76Srq7b90q83unpj11aUyM/huedngf3MnaBSAiIsqwkiXlOTxcd2gXbffu6a5rqgoV5Pn+ff3HvHtX/3baQ6ibe0yyW3/9BVy/LolxJsWJiMjeZUc7wL//Tpk+rndv4+UApN2iOimubeBAeT56VIZeN2T06NGIiIjQPC5fvpyxghMREZFNUqlktBsmxYnIGp4/l1k6jc0rru5cpn5YLTE+dy4wYoTMNbF5M9C8uf71SpRIeW3oXnhG771bEXuMExGR/SpXDvDyknGzTp8G3n477TqnT8tz9erm7fv5c3nWviOr3s+WLSn7NXQ8b2+Zu9wS4uOB3btlkk13dylD/fqW2TdZRO7cnNKOiMhh5cA4rL6nob7HoU9m73+sWCHP9evLJZ0+Pj6SDH/2TEZm0Uf9fkICEBYmU+Ppk3r+vsjMjAFPRET2IQfG8Jxuzhxg8GDWz4ko+6kbDtu8+fOlZ486Kd6qleF1fX2BsmWBGzfknneVKmnXyei9d2OyOH4zMU5ERPbLzU2C98aNwLp1aRPj//wDHD8ur9u3N32/Dx5ItyMAqF1bd1m7dsC4cdLF6e5doHhx3eXr1slzmzYysYwxUVEyVA0AfPihBPrUTp+W+c5T91yvU0cS9IUKmXRKRERElArjsEGBgfL8/Dlw+zZQqlTadTJz/yMpCVizRl736WN83Ro15J5IWJj+5drvq+c9JyIiB8cYTnooivTWfPEi+6fJJSKyi7rIokXAoEEpSfHWrdPfpn174P/+T+559+qluyw6WqYhBWSIr/TYSPzmUOpERGT75s0DypeXCShT+/JLaQq8cqXcNVWLjZU7rUlJEkzLl9fdbvZs/XdY//pLktovXwJlygDvv6+7vFIleS8pSfb/8mXKsl9/BVatApycgNGj0z+vAweA4GBg1iz9FwJPnwItW8qFgKLoPk6cANq2Tf8YREREpB/jsEFFiwK1aslrdZs/bceOSY9xd3f5iMy1axfw6JEMzNO5s/F11ct/+w1ITk67fN8+eS5Xzq6mtSMiosxgDCcjDM20R0SUlfLmlVvJVh2xwtg99KVLZR4qc5LiADB0qIzYun+/7EMtKUn2Fx4ulcdmzdLfl43EbybGiYgoe509C9Stm/LYuVPeX7xY9/1Hj1K2CQuToVP0zWVSvTrw3XcSjFu2lF7jH34ow7wcOCB3SRctSrvdhAnSwqxmTbnj+uGH8jowEDh3TnqCb9+uP0gvWQK89ppcEJQpI9u+/bb0Xk9KAmbOBKpWTf+zUPdK79ZN//L//S8leR8UJL3UL1wAhg2TC4IzZ4BNm9I/DhEREaXFOGzUmDHyPH26XL6pPX+eMq/3oEGAn1/Ksq1b5T5MkybG960eRr1LF5l9xpgePeRyKzQU+Oor3eT4wYPAjBnyesiQ9M+JiIgcBGM4GZF6RjwiouygUslUDhZjyXvo588D/ftLDCxdWmJgcLD+R2pFikhHMGdnoF8/OWaXLjKF6Nq1QMGC0pralBYBNhK/OZQ6ERFlr8hIaeGV2v37ukOkxMWZvs9hw2SOk+++A06eBGJiJLE9erQ89NWKxo6V4HrpknQ1iomRbkZvvSU9wvv3N1ybKlBAhnWZNk1a2P38s9zVfe89YOTI9O8Gq508KRcNzZvrX/7DD7K8TRvpEa/23XcyNtjq1XL8Tp1MOx4RERGlYBw2ql07STbPmSP3Ppo0kcudAwekU0C9esCkSbrbRETIfZhXrwzv9+nTlHs66Q2jDkiHhi1bpA3ilCnA+vXAG2/IzDcnT0qiPCgIGDAggydKRET2hzGc9FCpJN+TJ4+1S0JEOVVQkNxyfvlS/2hXZrHkPfTwcEksA8DVq/IwZNWqtO917ixfsFOnSnL73DmgcGHg00+B8eMlOW4KG4nfdtdjfONGoHFjIHduqZRXqwZ88w2QkGD+vmJjJafxxhuyr1y5pMf/3LnS4c9UFy5IZV2lkg6KRERkROPGaYdC0fcoWTJlm5AQee/QIcP7bdpUhjJ//lzuxv79twRrQ8ntzz8Htm0Drl+Xi4OEBNn26FFJbqfXxNjXV4LI33/L8Z4/l+ObmhQHpEWfiwtQsWLaZZcuyZ1jQH8XqM8+k+dz50w/HhEREaVgHE7X7NnATz8Bb74JHD8uQ6AXLSq9yH/7DfD0NH+fa9fKZVelSjJNnCmqVpUe459+KnX17dvlXk6jRsCPP8q9G6sOWUhERNmLMZwMGDKE1wREZD3+/pK3Valkps1MseQ9dFP3pU6e61Ojhpzc06eSjL9zR4ZuNzUpDthM/LarHuNDh0rF3MUFeOcdmcz+t9+AUaOkYrx3r+kV8xcvZB8XLkjuo149GQngzz/lM9++HdixQxLexsTHy3D9iYmZPj0iIsppnjyRBLu+K6WTJ+XZzQ2oXz/t8sqV5Srr4cOsLSMREZGjYhw2yQcfyMMUhkbf0zZihDzMVbiw3HeZN8/8bYmIyMEwhlMqTk6SF9A3rS4RUXZ67z0ZIatjR+mcCxjPN+coNhK/7abH+LZtkhT38ZHRA/bskcYJ16/L6LnHjkmPfVN98okkxStXloYIe/dKR7+rV4HatWVU3YkT09/P118Df/0lLdeJiIjMkpQkw+Loc+aMPFeooL+VlouLDJ/y8mXWlY+IiEjbtWsyvFZwsFTCXFykYjp5svn7Sk6WLshffSWV3rx5AVdXIF8+4N13ZQi19O4enDkjQ7oVLAh4eAClSsmkbupW5ulhHCYiIrJPjOGkxclJLkm3bJHemkRE1vbeezLa+axZMgI5/cdG4rfdJManTpXnL78EqldPeT9fPmDBAnk9b57MaZaehw9T5mefOxcoVixlWcGCwNKl8nrmTCAqyvB+Tp2SIeQ6d5bWH0RERGYpUECGHLl5M+2yP/6Qml2tWoa3j46WuUCIiIiyw8KFMrzW6tUyrrU580+ldutWyiTVV64ANWtKpap0aWD/fqBHD6BtWxmiS59Nm2Ti602bgBIlgPffl7ui8+bJuNs3bqRfBsZhIiIi+8QYTpBfs0olPcV37QKaNbN2iYiIUvj7S/X5+nXpXEuwmfhtF4nxBw8kCQ0A3bqlXV6/viS34+IkCKbn9GnpfODmBjRsmHZ51apA/vzS8MDQ/l69AoKCpIECh3IjIqIMUbf0WrJE9/3r14Hz5+V1o0b6t/3nH0kWFC2aZcUjIiLSUbkyMHKk9Oa+cgX46KOM70ulkrmtfv1Venjv2QOsXy/Dpx06JJXdHTukJXJqDx9KZSwxEVi8WLb56Sfg778lof7kiVQc0+txzjhMRERknxjDCdKectYsyR0wKU5EtkqlkjwiwWbit10kxtVzqefJI6Pj6VOzpu66xkRHy7O/v/6h7AHpiQ6k9N5Pbfx4uRc0Z440ciAiIjJb165y037mTOD//k+GqD1wQIYiURRJCrRpo3/bI0fkuXLl7CsvERHlbB9/LPGqWzegfHnDlSlTlCkjMa95c8DZWXdZo0YyVBgArFmTdttZs2SytqZNgX79Ut53dpZe7X5+0rJ6717jZWAcJiIisk+M4TneX39JHmXIELn0IyIiO2Aj8dsuEuO3b8tz8eKG11EPh65e1xh1Ivvp05QkubbkZGl8YGh/x48DM2bIaH1du6Z/PH3i4uIQGRmpeUQZG7OdiIgcU+fOMnRJYqIkACpWlGbOFy9Kc8Lhw4FcufRv+9NPsk79+tlbZiIiouwQGCjP9+6lXbZ1qzzrG07Mx0eGYAdkokljGIeJiIjsE2N4jpc7t/waiYjIjthI/LaLxLg6Z2xs6HgfH3k2NG+7tjp1AC8veb1sWdrla9ZIBwR9+4uNBYKDpSXawoXpH8uQadOmwc/PT/OoWLFixndGRET26+efgdatpVWc+gFIr7yvvtK/zfXrwO7d8rply+wpJxERUXa6fl2eCxfWfT8qKmX+cPWwYamZM5wY4zAREZF9YgwnIiKyPzYQv10yvQc7lCsXMGIEMGkSMHq0jADYubOMvPfLL8CwYYCrK5CQkHZ0wC+/lN/B6tVp79GYY/To0Rg+fLjm5wcPHjA5TkSUE/n5SfC5cSNlLpVatYASJQxv4+oqFxGurjKpFhERkSOJjZU5qwCgY0fdZXfupLw2NKSYOcOJMQ4TERHZJ8ZwIiIi+2MD8dsuEuPqnvMxMYbXUQ+J7utr2j4nTACePQMWLQI++0weag0bAhUqAIsXy7zmaocOAfPmSYOEnj3NOoU03N3d4e7urvk50pSu7kRE5LjKlpWHKUqWlAcREVEmRUVF6dRFUtdTrGLgQElqFykCjBmju0x7CipDQ4qZM5yYGuMwERGRfWIMJyIisj9WjN92kRhXn6++6eXU1MtM/WycnWUo9IEDpXHC3bty/6RxY6BVK6BHD1mvSpWUbbZtk179d+/KetrCw+X5wYOUZbNmAW+8YVp5iIiIiIiIslvqUasmTJiAkJAQ6xQGkGG9Vq8GPDyADRuAvHmtVxYiIiIiIiIicih2kRgPDJTn58+l40CpUmnXOX1anqtXN2/fVaroJr8BSX7//ru8fvfdtNuEhhre36tXwOHD8lqdLCciIiIiIrJFly9fRkBAgOZnq/YWnzFD5hRzdwe2bgXq1Uu7jno4MUCGFPPzS7uOucOJEREREREREVGO4JT+KtZXtKgMMQ8A69alXX7smPQYd3e3yLzr2LBBeoW/+SZQo0bK+7Nm6c4Hr/04eFDWKVMm5b3UvcqJiIiIiIhsSa5cueDr66t5WC0xPncuMGIE4OYGbN4MNG+ufz3tecfu3tW/jrnDiRERERERERFRjmAXiXEgZWq56dOBs2dT3n/+XIZDB4BBg3Q7DGzdCpQvDzRpknZ/Dx/qH5p9xw6gXz9Jsi9aZLnyExERERERkR7z5wNDhqQkxVu1Mryur2/KPGTqYcNSy+hwYkRERERERETk0OwmMd6undwriY4G6tYFWrQAOnWSeyIXL8ooe5Mm6W4TEQFcuwbcvJl2fydPSmeDwECgQwfgww+BChWANm2A5GSZT7xq1ew4MyIiIiIiohxq0SJp4axOirdunf427dvLs77hxKKjge3b5XWHDpYrJxERERERERHZPbtJjAPA7NnATz/JEOfHjwO7dskw69OnA7/9Bnh6mr6vypWBnj2B2Fhg3z65d6IowLBhwNWrhkfuIyIiIiIiIhPNmyfDePXsmXbZ0qUy/Jc5SXEAGDoU8PIC9u+XfaglJcn+wsNlLq5mzSxxBkRERERERETkIFysXQBzffCBPEwRHCwPfcqWBVatslChIPOJK4rl9kdERERERGRTzp5NmccKSBmaa/FimZNKbetWoHBheR0WJsN4FSqku6/z54H+/aUSVbo0sGmTPPRJXXErUkTe69pV5sFavlzmEz91Crh1CyhYUHqTq1QZP1ciIiIiIiIicjh2lxgnIiIiIiIiK4iMBE6cSPv+/fvyUIuLS39f4eEpLYuvXpWHIfpaNHfuLAn1qVOBo0eBc+ckGf/pp8D48ZIcJyIiIiIiIiLSwsQ4ERERERERpS8jw2SFhMjDEvtKrUYNGYKdiIiIiIiIiMgEdjXHOBERERERERERERERERERkbmYGCciIiIiIiIiIiIiIiIiIofGxDgRERERERERERERERERETk0JsaJiIiIiIiIiIiIiIiIiMihMTFOREREREREREREREREREQOjYlxIiIiIiIiIiIiIiIiIiJyaEyMExERERERERERERERERGRQ2NinIiIiIiIiIiIiIiIiIiIHBoT40RERERERERERERERERE5NCYGCciIiIiIiIiIiIiIiIiIofGxDgRERERERERERERERERETk0JsaJiIiIiIiIiIiIiIiIiMihMTFOREREREREREREREREREQOjYlxIiIiIiIiIiIiIiIiIiJyaEyMExERERERERERERERERGRQ2NinIiIiIiIiIiIiIiIiIiIHBoT40RERERERERERERERERE5NCYGCciIiIiIiIiIiIiIiIiIofGxDgRERERERERERERERERETk0JsaJiIiIiIiIiIiIiIiIiMihMTFORERERERERERE5IiuXQPmzgWCg4EqVQAXF0ClAiZPztj+7t0DFi8G+vUDatQA3N1lfx9/bNr2Z84AnTsDBQsCHh5AqVLA4MHA06cZKw8RERGRGZgYJyKi7GXpSrna/v1Ay5ZAvnyApydQvjwwdiwQHW24HLNmyTYBAYCbG+DrC9SqBUybZni7O3ekvMYeX36ZuXMhIiIiIiIisoSFC4EhQ4DVq4HQUCApKXP727wZ+OQTYOlS4OxZID7e9G03bQLq1pXnEiWA998HnJyAefOAqlWBGzcyVzYiIiKidLhYuwBERJTDLFwIzJ5t2X3OnAkMHy5J6QYNpOX50aPA1KlSaT92TBLm2po0AR48kBbqNWsCDRsCT54Af/wBnD4NLF8O/PYbULy4/mN6ewOdOulfVqOGZc+PiIiIiIiIKCMqVwZGjgQCA4Hq1aWevHZtxven7uFdvbo8NmwApkxJf7uHD4GgICAxMaXHOSCJ+uBg4PvvgW7dgBMnpG5PRERElAWYGCciouxl6Ur5uXPAiBGAszOwfTvQooW8HxsLtG0LHDggrdk3bdLdrlw54OuvgQ8+AHx8Ut6/cwdo3Rq4dEkq57/9pv+4+fIBq1ZlvNxEREREREREWS31EOdOmRxA9P335aG2ZYtp282aJfX0pk1TkuKA1OUXLpT6/KlTwN69wHvvZa6MRERERAYwMU5ERNnL0pXyadMARQF69UpJigOAl5f0+i5dWnqNX70qw6urHTigf38lSwKLFknP84MHgfv3gaJFM1dGIiIiIiIiopxs61Z57tYt7TIfH2nYvnatJNqZGCciIqIswjnGiYjIfsXHAzt3ymt9lesSJYB69eS1uhJuisDAlNf37mW8fEREREREREQ5XVRUyvzhNWvqX0f9/rlz2VMmIiIiypHYY5yIiOzX33/LUGyA8cr10aPmVa6vX095Xbiw/nViYoDp02XodVdXoEwZ6bFerpzpxyEiIiIiIiIyU1RUFCIjIzU/u7u7w93d3YolSsedOymvixfXv06xYvJ8+3aWF4eIiIhyLvYYJyIi+6WuMPv7A7ly6V8nI5Xr6dPluXp1GVpdn7AwYPRoYPFiYN48YNgwoEIF4KOPgOho04+VQ2zcCDRuDOTODXh7A9WqAd98AyQkZH7fu3YBKpU8mjY1vF5iIrBgAVC/vpTD1VWmim/SBFi9GkhOznxZiIiIiIiIslrFihXh5+eneUybNs3aRTIuKirltbe3/nV8fORZK+FPGWcLdXC1I0eALl1kljp3d6mH16ght1EsUR4iIiJzsMc4ERFlmtVaq6sr14Yq1oD5letVq4CffgKcnYHZs9Mud3cH+vYFOnUCKlYE8uaVpPuWLZJQ//574OlTYPduqSUShg6Vj9LFBXjnHfmV/PYbMGoUsH07sHcv4OmZsX3/+6/8OlQqmWrekLg4oFkzqZC7uUlyPH9+GSn/4EEpz7Zt8mvkr42IiIiIiGzZ5cuXERAQoPnZpnuLU7azhTo4IMuHDZOyuLoCdeoADRtKP4MrV4BZs4BJk2QZERFRdmGPcSIiyjS7a61uyIEDQP/+8vqbbyR7mlrhwsCSJZJlLVpUapMVKwLjxklN09lZapk//5y9ZbdR27ZJJdjHBzhxAtizB9i8WUarr1IFOHYMGD8+4/sfPBh48gT45BPj6y1YIEnxEiXk2AcOAOvXA7//Dpw8KQMObNsmbSKIiIiIiIhsWa5cueDr66t52HxiXHuEt5gY/euoR17z9c368jgwW6mDA0BIiJTlrbfk+EePAuvWyS2Te/ekLu7hkfGyEBERZQQT40RElGmXL19GRESE5jF69OjsObC6cm2oYg2YXrk+dgx4/30gPh6YMAEYPtz88tSuDbRpI6+3bzd/ewc0dao8f/mljEyvli+fJKsBGYk+IsL8fW/dCvzwg/yqatc2vu5vv8nzp5+mndKuZk0Z1g0A/vjD/HIQERERERGRESVKpLy+e1f/OvfuybOh6czIJLZSB792TcpSsCCwc6fun4BarVrSq52IiCg7MTFORESZZrXW6uoKc3i47pxl2kypXB8/DrRsKQn2sWOlWXNGVaggz/fvZ3wfDuLBA+DUKXndrVva5fXryxTwcXEyR5k5wsKkhXq5csDXX6e/vqmt0PPlM68cRERERERElA5fX6BsWXl9+rT+ddTva2dzySy2VAdfuBBITJRh1/39zTsWERFRVmJinIiI7Fe5coCXl7zOaOX6zz+B5s0lsT5mDDB5cubK9Py5PGsPFZdDnTsnz3nyAKVK6V+nZk3ddU01YIBUzJcvNy3p3aKFPM+fn7aDwpkzMqy6pyfw0UfmlYOIiIiIiIhM0L69PK9bl3ZZdHTKqGsdOmRfmRyMLdXB9+yR54YNpS/D4sUygtvgwfI6LMy84xMREVkKE+NERGS/3NyAVq3ktb7K9T//SG9wIKUSru3kSeC991KS4lOmZK48MTEplfn0xhXLAW7flufUQ5drK1ZMd11TrF8PbNokFep69UzbJjgY6NlT/iReew1o0gTo2lVazNeqJTcNDhxIf9S+uLg4REZGah5RhkYqICIiIiIislfz5gHly0slylKGDpWG7fv3A0uXpryflAQMHCjZ01q1gGbNLHfMHMZW6uDx8TKUuvo45cpJb/MFC+RP65NPpA6+fn36+2IdnIiILI2JcSIisn3GKuVffgmoVMDKlcDu3Snvx8YCffpIJbtjR9le2+nTUuGOjDQvKb5kScrw7Npu35Y5yh89knHCevc2+fQclbq+6u1teB0fH3mOjDRtn48fSyvzMmVS5k4zhZMTsGoV8O23gKLInOPr1wO//y49xZs2lX2mZ9q0afDz89M8KlasaHohiIiIiIiIstvZs0DduimPnTvl/cWLdd9/9Chlm7AwyWzqmw/80SPd7ZYtk/d/+UX3/bNndbcrUkQqZc7OQL9+sk6XLsDrrwNr18pk1OvWSf2eMsRW6uAvXki9GwAGDQIKFQIOHZJjXr0qDdejo4EePYCjR43vi3VwIiKyNBdrF4CIiHKYs2elNbjazZvyvHgxsGNHyvtbtwKFC8trdaW8UKG0+6teHfjuO2D4cJknvFEjoEABqV09eiRNkxctSrtds2ZARIQksR88kJqZPl9+qZtUX7BAmjdXqiQVeDc3SYqfPy8TdeXNC2zZwsmqs0i/fsC//wKbN6eMom+KyEjpIf7rr9JRYcAAICAAuHULmDYNmDFD9nn0aEoLen1Gjx6N4cOHa35+8OABK+ZERERERGS7IiOBEyfSvn//vjzU4uJM219cnP79PXsmD+3jpta5M1C6tGRYjx6V8bwLF5bM6/jxkhwnm5KROrg6KQ5IQ/T9+4H8+eXncuWkX8OTJ1I/DwmR0dsMYR2ciIgsjYlxIiLKXpaulAPAsGFAlSqSID95UoY0L14cGD1aHvrm+/73X3kODwdWrza87+Bg3cT4kCEyWdZff6U0efbxAapWlcT8wIGSmCfNxx4TY3id6Gh59vVNf3+rV8tI9QMGAI0bm1eWESOAXbvk1zNjRsr7lSsDP/wgU8Pv2QOMG2f8z8Hd3R3u7u6anyNNbWZPRERERERkDY0b62YqTRESIg99SpY0f3/aatSQLCtZnK3UwbVvwXTokJIU1zZwoCTGjx6Vodfd3PTvi3VwIiKyNCbGiYgoe1m6Uq7WtKk8TJXRinzv3hwm3UTq+br1jTyvpl6W3tzegAwiAACnTqWtlD9+LM9nzqQsW79eBhlISpKR+QDpNa5Pt26SGN+/P/1yEBEREREREdkaW6mD+/hIMvzZMxkgQB/1+wkJMkhgkSLpl4eIiMgSmBi3EcnJyQCAR9rz+RAR2Tj1d5b6O4xIW2CgPD9/LqPNlyqVdp3Tp+W5enXT96veRp/wcODwYXn96pU8P32aMgCBoVbxfn7y/OKF6eUAGL+JyH4xhlNOxxhORPaI8ZuMsZU6OCADA+zeLUlvfbTfV897bgrGbyKyR4zftoWJcRtx77/merVr17ZySYiIzHfv3j0UL17c2sUgG1O0KFCrlrQuX7cOGDtWd/mxY9Ja3d1dRqFPz7ZthpetWgX06gU0aZK213fevHIM9VR4Vaum3f7PP+VZ340DYxi/icjeMYZTTsUYTkT2jPGb9LGVOjgg08nv3g389huQnAw4Oeku37dPnsuVM21YdzXGbyKyZ4zftoGJcRtRoUIFAEBoaCj81N3W7FBUVBQqVqyIy5cvI5e+OX3tCM/F9jjKeQCOcy4RERGoXLmy5juMKLUxY4D27YHp04EWLVJapT9/LnOKAcCgQSk9tgEZrm30aCAgADhwIPNlcHMD2rYFNm4Exo8H6tTRTY4fOADMmiWvu3Uzb9+OEr8Bx/lecpTzABznXBzlPADHOhfGcMrpHCWGO9L3kqOci6OcB+A45+Io5wEwflP6bKEODgA9egBTpwKhocBXXwFff52SHD94EJgxQ14PGWLefhm/bQ/PxfY4ynkAjnMujN+2hYlxG+HiIr+KYsWKwdecZnI2JjIyEgAQEBBg1+cB8FxskaOcB+A456Iuu/o7jCi1du2kojtnDlC3rrQm9/aWynZ4OFCvHjBpku42ERHAtWu6w7Bl1syZMvfZrVtyY6BuXan037qVMizcO+8AI0eat19Hid+A43wvOcp5AI5zLo5yHoBjnQtjOOV0jhLDHel7yVHOxVHOA3Ccc3GU8wAYvyl9tlIHd3MDtmwB3n4bmDJF5h9/4w3gwQPg5EnpRR4UBAwYYN5+Gb9tD8/F9jjKeQCOcy6M37bFKf1ViIiIiDJu9mzgp5+AN98Ejh8Hdu2SId6mT5dh1Tw9s74MAQHA+fPA5MmSGL94Edi8WRLjjRoBixcDe/cCHh5ZXxYiIiIiIiKirGILdXBARmoLDQU+/RRISgK2bweuXpU6+I8/ynDsKlX2lIWIiEiNzROIiIgoy33wgTxMERwsD3OYsk2uXDLHWup51oiIiIiIiIgciS3UwQGgcGFg3jx5EBER2QL2GLcR7u7umDBhAtzd3a1dlExxlPMAeC62yFHOA3Ccc3GU8yDKKEf6H3CUc3GU8wAc51wc5TwAnguRI3GU/wFHOQ/Acc7FUc4DcJxzcZTzABzrXIgywlH+BxzlPACeiy1ylPMAHOdcHOU8HIVKURTF2oUgIiIiIiIiIiIiIiIiIiLKKuwxTkREREREREREREREREREDo2JcSIiIiIiIiIiIiIiIiIicmhMjBMRERERERERERERERERkUNjYtwKEhIScODAAXz++eeoVasW/P394erqikKFCqFt27bYuXOntYtolh9++AE9e/ZEtWrVUKBAAbi6usLPzw+1a9fGtGnTEB0dbe0iZtgXX3wBlUoFlUqFyZMnW7s4JgsODtaU29Dj1atX1i6mWeLj4zFnzhzUr18fefLkgYeHB4oWLYoWLVrgp59+snbx0nXnzp10fyfqx5EjR6xd3HTdvXsXgwYNQrly5eDp6QkPDw+UKlUKQUFBuHDhgrWLR5RlHCmGM37bHsZv28P4TeQYHCl+A4zhtsjRYjjjt21h/KacivHbfjB+2w57juGOFr8BxnBb5WLtAuREhw8fxrvvvgsAKFSoEOrXrw9vb29cvnwZ27dvx/bt29GvXz8sWrQIKpXKyqVN38KFC3H8+HFUqFAB1atXR548efDkyRP88ccfOHXqFFasWIHDhw+jSJEi1i6qWY4fP47vvvsOKpUKiqJYuzgZUq9ePZQtW1bvMmdn52wuTcbdv38f7733Hi5fvox8+fKhXr168Pb2xr1793DkyBF4e3vjww8/tHYxjfLx8UFQUJDB5ZcvX8apU6eQK1cu1KhRIxtLZr4TJ07g3XffRVRUFAICAtCsWTM4Ozvj/PnzWLNmDdatW4d169ahc+fO1i4qkcU5Ugxn/LZdjN+2g/GbyDE4UvwGGMNtmSPEcMZv28L4TTkZ47d9YPy2HfYewx0pfgOM4TZNoWx34MABpWPHjsqRI0fSLFu/fr3i7OysAFBWr15thdKZ788//1SeP3+e5v2wsDClfv36CgClS5cuVihZxsXExCivvfaaEhAQoLRr104BoEyaNMnaxTJZUFCQAkBZuXKltYuSabGxsUr58uUVAEpISIgSHx+vszwmJkY5d+6cdQpnQS1atFAAKH379rV2UdJVtWpVBYDSr18/nd9HUlKSMm7cOAWA4u/vr7x8+dKKpSTKGo4Uwxm/bQ/jt/1h/CayD44UvxWFMdwWOUoMZ/y2PYzflJMxfts+xm/bkRNiuD3Fb0VhDLdlTIzboD59+igAlCZNmli7KJl25MgRBYCSJ08eaxfFLEOGDFEAKDt37tQESAZ16xg/frwmgDiq+/fvK05OTgoA5c8//7R2cYwKCwtTACgAlKdPn6ZZnpiYqHh6eioAlLNnz1qhhETW5SgxnPHbOhi/7QvjN5HjcJT4rSiM4dbiKDGc8du2MH4TGcf4bX2M37bD0WO4PcVvRWEMt3WcY9wGBQYGAgDu3btn5ZJknouLjNbv7u5u5ZKY7tChQ5g7dy569uyJli1bWrs4OVpCQgIWLlwIAPj888+tXJqss2rVKiQnJ6NSpUqoU6eOtYtjlDn/y/ny5cvCkhDZJkeJ4YzflBmM37aH8ZvIOEeJ3wBjOGUc47ftYfwmMo7x27oYv21HTojh9hS/AcZwW8c5xm3Q9evXAQCFCxe2ckkyJyoqCiEhIQCAtm3bWrcwJoqOjkbv3r1RsGBBzJo1y9rFybSDBw/i4sWLiIqKQt68eVG7dm20bNnSbi6yzp49i7CwMBQpUgRly5bFxYsXsWXLFjx8+BC5c+dGgwYN0KJFCzg52Xcbn1WrVgEA+vTpY92CmMDHxwcNGjTA0aNHMW7cOMybNw+urq4AgOTkZISEhODly5do0aIFihUrZuXSEmU/R4jhjN/Wx/htHxi/iRyHI8RvgDHcFthzDGf8tj2M30TGMX5bD+O3bckJMdye4jfAGG7zrN1lnXQ9evRI8fPzUwAoc+bMsXZxzLJnzx4lKChI+eijj5RmzZopuXLlUgAozZs3V8LDw61dPJP0799fAaBs3bpV8549DwOj71G4cGHl119/tXYRTbJkyRIFgFK7dm1l1KhRikqlSnM+gYGByj///GPtombYoUOHFACKm5ub8uzZM2sXxyRXr15VSpcurQBQAgIClPfff1/p0KGDUqpUKcXNzU356KOPlIiICGsXkyjb2WsMZ/y2HYzf9oPxm8hx2Gv8VhTGcFviCDGc8ds2MX4T6cf4bV2M37bF0WO4PcZvRWEMt2VMjNuQhIQEpUmTJgoApUqVKkpcXJy1i2SWmTNnpvnC7datm/L48WNrF80ke/bsUQAoXbp00XnfHoP6jBkzlNmzZyuhoaFKZGSk8uTJE2Xv3r3KW2+9pQBQXF1dlYMHD1q7mOmaNm2aprwAlE8//VS5du2aEhERoezbt095/fXXFQBK5cqVlfj4eGsXN0N69uypAFA6depk7aKY5cmTJ0qzZs3S/M9XrFhRWb58ubWLR5Tt7DmGM37bDsZv+8H4TeQY7Dl+KwpjuC1xhBjO+G27GL+JdDF+Wxfjt+1x9Bhur/FbURjDbRUT4zakT58+CgAlb968yrVr16xdnAyLj49Xbty4oXz33XdK7ty5lTx58iiHDx+2drGMCg8PV4oWLarkz58/TasjewzqhiQnJyvvv/++AkCpVq2atYuTrqlTp2qCRdeuXdMs/+effxQPDw8FgLJmzRorlDBzIiIiFC8vLwWAsmvXLmsXx2THjh1TChQooBQpUkRZt26d8vjxY+XFixfK9u3blddee00BoPTu3dvaxSTKVo4Qwxm/bRfjt21h/CZyHI4QvxWFMdyW2VMMZ/y2TYzfRGkxflsP47dtcuQYbq/xW1EYw20ZE+M2YsiQIQoAJXfu3MrZs2etXRyL+fPPPxWVSqUUK1ZMiY2NtXZxDAoODlYAKD/99FOaZY4U1BVFUc6fP68JlHfv3rV2cYyaO3eupqyHDh3Su07Hjh0VAErPnj2zuXSZt3jxYgWAUrRoUSUpKcnaxTHJv//+q+TPn19RqVTKn3/+mWb5zZs3NRcrv/32mxVKSJT9HDGGM37bHsZv28H4TeQYHDF+KwpjuC2ylxjO+G17GL+J0mL8ti7Gb9vkyDHcHuO3ojCG2zonkNWNGDECc+bMgb+/P/bu3YvAwEBrF8li6tSpg4oVK+LevXs4ffq0tYtj0NatW+Hi4oIFCxagcePGOo/du3cDAJYvX47GjRujS5cuVi5t5lSoUEHz+v79+1YsSfpKly6t97W+dR49epQtZbKkFStWAACCg4Ph5GQfX8c7d+7Es2fPULp0adSpUyfNcu339+/fn93FI8p2jhrDGb9tD+O37WD8JrJ/jhq/AcZwW2QvMZzx2/YwfhPpYvy2PsZv2+TIMdwe4zfAGG7rXKxdgJzuiy++wIwZM+Dn54e9e/eiZs2a1i6SxXl7ewMAnj59auWSGJeYmIjDhw8bXH7nzh3cuXMHJUqUyMZSWd7z5881r3PlymXFkqSvevXqUKlUUBQFYWFhKFasWJp1wsLCAAA+Pj7ZXbxMuXz5Mk6cOAGVSoVevXpZuzgmu3v3LgDA19fX4Dp+fn4AgBcvXmRLmYisxdFjOOO3bWH8tg2M30T2z9HjN8AYbmvsJYYzftsexm+iFIzftoPx2/Y4agy31/gNMIbbOvtpYuGAvvzyS/zf//0f/Pz8sG/fPtSqVcvaRbK4sLAwXLhwAQDw+uuvW7k0hoWHh0ORqQXSPIKCggAAkyZNgqIouHPnjnULm0nr168HIF/K5cqVs3JpjCtUqBDq168PQH/LqYSEBM2FWO3atbO1bJm1fPlyAMDbb79tsCWfLQoICAAAXL16FREREWmWJyQk4OzZswCAUqVKZWvZiLKTo8dwxm/bw/htGxi/ieybo8dvgDHcFtlLDGf8tj2M30SC8dt2MH7bJkeN4fYavwHGcJuX9aO1kz5jx45VACj+/v7KyZMnrV2cDLt06ZLy/fffKy9fvkyz7Nq1a0rjxo0VAErdunWtUDrLsLf5Uc6dO6f8/PPPSkJCgs77SUlJyrJlyxQPDw8FgDJu3DgrldA8+/fv18wd9Mcff2jeT0hIUAYPHqwAUHLlyqU8fvzYiqU0T3x8vFKgQAEFgPLDDz9Yuzhmefr0qeLt7a0AUDp37qxERUVplsXFxSmffvqpAkBxdXVVbt68acWSEmUdR4jhjN+2h/Hb9jF+E9k3R4jfisIYboscKYYzftsWxm8ixm97wvhtXY4Ww+05fisKY7it41DqVvDLL79gypQpAICyZcti/vz5etfLly8fvv322+wsmtmePn2KHj16oH///ggMDETRokURHx+Pu3fv4uzZs0hOTkaFChXw008/WbuoOcadO3fQvn175M6dG9WrV0fBggURHh6O0NBQzRAeXbt2xYQJE6xcUtM0adIEkyZNwvjx49GgQQPUrl0bhQoVwtmzZ3Hnzh14enrixx9/RMGCBa1dVJPt2LEDT58+hb+/Pzp06GDt4pglf/78WLRoEXr16oWNGzfi0KFDqFWrFlxdXXH69Gk8ePAATk5OmDNnjt215CMyhaPEcMZv28P4bfsYv4nsl6PEb4Ax3BY5Ugxn/LYtjN+U0zF+U1ZypPgNOF4Mt+f4DTCG2zxrZ+ZzopUrVyoA0n2UKFHC2kVN19OnT5UpU6YozZs3V0qWLKl4e3srbm5uSqFChZR3331XWbhwofLq1StrFzNT7K21261bt5ShQ4cq9evXVwICAhQPDw/F3d1dKV68uNKpUydl586d1i5ihuzZs0dp0aKFkidPHsXV1VUpVqyYEhwcrFy5csXaRTNb69atFQDKwIEDrV2UDDt//rwSHByslC5dWnF3d1fc3NyUEiVKKN27d1dOnDhh7eIRZRlHieGM37aH8dv2MX4T2S9Hid+KwhhuixwxhjN+2xbGb8qpGL/tC+O3bXCUGO4I8VtRGMNtlUpRFCVrUu5ERERERERERERERERERETW52TtAhAREREREREREREREREREWUlJsaJiIiIiIiIiIiIiIiIiMihMTFOREREREREREREREREREQOjYlxIiIiIiIiIiIiIiIiIiJyaEyMExERERERERERERERERGRQ2NinIiIiIiIiIiIiIiIiIiIHBoT40RERERERERERERERERE5NCYGCciIiIiIiIiIiIiIiIiIofGxDgRERERERERERERERERETk0JsaJ0hESEgKVSqV5rF+/Pt1tWrVqpbPNnTt3sr6gFlKyZEmoVCoEBwenWbZt2zaEhIRg27Zt2V4uIiIiczGGp2AMJyIie8H4nYLxm4iI7AXjdwrGbyLbxsQ4kZlWrlxpdPnDhw+xZ8+ebCpN9tq2bRsmTpzIoE5ERHaJMZwxnIiI7A/jN+M3ERHZH8Zvxm8iW8XEOJGJ8uXLB29vb+zfvx/37983uN6aNWuQlJSEkiVLZl/hiIiIyCDGcCIiIvvD+E1ERGR/GL+JyNYxMU5kIm9vb3Tq1AnJyclYtWqVwfXUreH0DaNCRERE2Y8xnIiIyP4wfhMREdkfxm8isnVMjBOZoVevXgBgMKgfO3YMf//9N0qXLo2GDRsa3VdoaChCQkLwzjvvoEyZMvD09ISvry8CAwMxbtw4hIWF6d1uwIABUKlU8Pf3NzjvysKFC6FSqeDi4oIjR46YfH6GHDp0CCqVCqtXrwYArF69Wmf+F5VKhUOHDuk9x379+uG1116Dl5cXfHx8ULVqVYwdO9bg+anno2ncuDEAYPPmzWjWrBkKFCgAJycnhISEZPp8iIgo52EMZwwnIiL7w/jN+E1ERPaH8Zvxm8iWuVi7AET2pGHDhihTpgxu3ryJI0eOpAnc2i3dVCqV0X21bt0a//zzDwDAw8MDXl5e+Pfff3H+/HmcP38eq1atwoEDB1CuXDmd7WbMmIGjR4/i0qVL6NatG44cOQIXl5R/5dDQUAwfPhwAMHbs2HQvLkzh5uaGggULIiIiAq9evYKHhwf8/PzSrKPtm2++wejRo5GcnAwA8PLyQkJCAi5evIiLFy9i5cqV2LlzJwIDAw0ed8SIEZgxY4bmIsbJiW15iIgoYxjDGcOJiMj+MH4zfhMRkf1h/Gb8JrJpChEZNWHCBAWAUqJECUVRFGXSpEkKACUoKEhnvejoaMXHx0dxcnJS7t69qxw8eFABoABQbt++nWa/PXv2VFatWqX8888/mvfi4uKU/fv3K7Vr11YAKNWrV9dbposXLyqenp4KAGXMmDGa92NjY5VKlSopAJR69eopiYmJZp9viRIl9J6foihKUFCQwWXali1bpgBQfHx8lClTpiiPHj1SFEVREhMTldOnTyvvvPOOAkApWrSoEhUVpbOt+vP28fFRACijRo1Snj59qiiKorx69Uq5c+eO2edEREQ5E2N4CsZwIiKyF4zfKRi/iYjIXjB+p2D8JrJtTIwTpSN1UL97967i5OSkeHt76wSkFStWKACUd999V1EUJd2gbkxUVJRSsGBBBYBy9OhRvessXLhQAaA4OTkpv/32m6IoitK/f38FgOLv769zsWCOzAb1yMhIxd/fXwGg7N69W+86CQkJSo0aNRQAysyZM3WWqT9vAMrw4cMzdA5ERESKwhiujTGciIjsBeN3CsZvIiKyF4zfKRi/iWwbx1QgMlOxYsXQtGlTxMTEYMOGDZr31UPA9O7dO9PH8PHxQaNGjQDInCv6fPLJJ+jQoQOSk5PRo0cPLFmyBIsXLwYALF26FMWLF890OTJi8+bNCA8PR2BgIN577z2967i4uKBr164AgD179uhdx8nJCaNGjcqychIRUc7DGG4cYzgREdkixm/jGL+JiMgWMX4bx/hNZD2cY5woA3r16oW9e/dixYoV6N27N27cuIGjR48id+7caNeuncn72bFjB9auXYtTp07hyZMniI2NTbPO/fv3DW6/bNkynD59Gnfv3kX//v0BAB9//DE6depk9jlZyu+//w4AuHLlCgoVKmRwvZcvXwKAZo6Y1MqWLYsCBQpYvoBERJSjMYYbxhhORES2ivHbMMZvIiKyVYzfhjF+E1kPE+NEGdC+fXvkzp0bv//+O65fv45Vq1YBALp27QoPD490t1e3UPvxxx8177m4uCB37txwc3MDAERERODVq1eIiYkxuJ/cuXNj/vz5aNOmDQCgdOnSmD17dibOLPMePnwIAHj16hVevXqV7vr6LmQAMKATEVGWYAw3jDGciIhsFeO3YYzfRERkqxi/DWP8JrIeDqVOlAHu7u6aYUyWLVuGNWvWAJBWcKZYvnw5fvzxRzg7O+Orr77C9evXERcXhxcvXuDx48d4/PixpsWaoihG97V06VLN6wcPHuDGjRsZOSWLSUpKAgB8+OGHUBQl3cedO3f07sfZ2TkbS01ERDkFY7hhjOFERGSrGL8NY/wmIiJbxfhtGOM3kfUwMU6UQeoAPmvWLNy/fx+VK1dGzZo1Tdp2/fr1AGTIlokTJ6Js2bJwctL9d3z8+HG6+5k3bx5++eUXODs7o2LFioiLi0OXLl0MtiDLDuqhXwwN70JERGRtjOH6MYYTEZEtY/zWj/GbiIhsGeO3fozfRNbDxDhRBtWsWRNVqlRBfHw8AKB3794mb3vv3j0AQGBgoN7l0dHROHHihNF9XLx4EZ9//jkA4KuvvsKuXbvg7++PK1euYNiwYSaXxRzqCw9jLfDq1asHADhz5gwePXqUJeUgIiLKDMZw/RjDiYjIljF+68f4TUREtozxWz/GbyLrYWKcKBP+97//YcSIERgxYgR69Ohh8nZ+fn4AgAsXLuhdPmnSJERFRRnc/uXLl+jSpQtevXqF+vXrY+zYsShRogSWLFkCAFiyZAk2b95sxpmYxtfXFwAQHh5ucJ3OnTvD398fCQkJGD58uNELgOTkZKP7IiIiyiqM4WkxhhMRka1j/E6L8ZuIiGwd43dajN9E1sPEOFEmtGjRAt9++y2+/fZb5M+f3+TtmjdvDkDmNlmyZImmxdzjx48xbNgwfPPNN8ibN6/B7YcNG4bLly/D398fP/zwg2Yukc6dO6NPnz4AgL59+2pa1VlK5cqVAQBHjx7F1atX9a7j7++PWbNmAZDhblq1aoUTJ04gOTkZgATyK1eu4LvvvkOlSpWwY8cOi5aRiIjIFIzhaTGGExGRrWP8Tovxm4iIbB3jd1qM30TWw8Q4kRWMGDEC5cuXR2JiIvr37w9PT0/kzp0bRYoUwaxZs9C/f3+0bt1a77ZbtmzB4sWLAchFQfHixXWWz5kzB+XLl8e///6L7t27IykpyWLl7tixI/Lnz49///0XFSpUQP78+VGyZEmULFkSf/75p2a9oKAgLFy4EG5ubvj1119Rt25deHl5IV++fPDw8EDFihUxcuRIXL16FSqVymLlIyIiymqM4YzhRERkfxi/Gb+JiMj+MH4zfhNlBSbGiazA398fx48fx9ChQ1GyZEk4OzvDxcUFjRs3xo8//ohFixbp3e7evXv4+OOPAQB9+vRBp06d0qzj5eWFH3/8Ee7u7jh69CgmT55ssXLnzp0bR44cQZcuXRAQEICIiAj8888/+Oeff/Dq1SuddT/55BNcu3YNI0eORLVq1eDu7o7w8HD4+PigZs2aGDx4MPbt24euXbtarHxERERZjTGcMZyIiOwP4zfjNxER2R/Gb8ZvoqygUoxNXkBERERERERERERERERERGTn2GOciIiIiIiIiIiIiIiIiIgcGhPjRERERERERERERERERETk0JgYJyIiIiIiIiIiIiIiIiIih8bEOBEREREREREREREREREROTQmxomIiIiIiIiIiIiIiIiIyKExMU5ERERERERERERERERERA6NiXEiIiIiIiIiIiIiIiIiInJoTIwTEREREREREREREREREZFDY2KciIiIiIiIiIiIiIiIiIgcGhPjRERERERERERERERERETk0JgYJyIiIiIiIiIiIiIiIiIih8bEOBEREREREREREREREREROTQmxomIiIiIiIiIiIiIiIiIyKExMU5ERERERERERERERERERA6NiXEiIiIiIiIiIiIiIiIiInJoTIwTEREREREREREREREREZFDY2KciIiIiIiIiIiIiIiIiIgcGhPjRERERERERERERERERETk0JgYJyIiIiIiIiIiIiIiIiIih8bEOBEREREREREREREREREROTQmxonIZhw6dAgqlQoqlQqHDh3K8H6Cg4OhUqlQsmRJvcvVxwgJCcnwMYiIiOxRerE2JCREs9zS0ovPRERE2Y11Q9tiqXsCREREOUXJkiWhUqkQHBxs7aIQ2Q0mxsnuJCYmYvPmzejXrx+qVKmCAgUKwNXVFX5+fihbtizat2+P//u//8Pt27eN7kcdNAzdnFXfvFU/fv3113TLpl7XFgLRnTt3dMqv/fDw8ECRIkXQrFkzzJ49G5GRkdYuLhER5XCM76YxFt/1PXijn4goazBuZcyrV6+wcuVKdOzYEWXKlIGPjw98fHxQpkwZdOjQAStWrMDLly+tXUwiIiICr3fS8+mnn2rK8cMPP5i0zY0bN+Dl5QWVSoXAwEAkJiZmcSmJKDUmxsmu/PLLL6hQoQI6deqEpUuXIjQ0FM+ePUNiYiIiIyNx8+ZNbNu2DV988QVKly6N1q1bIzQ01CLHnjBhgkX2Ywvi4uLw6NEj7Nu3D0OHDkXlypVx9uxZaxfLJrCFOhFR9mN8JyIie8K4lTE///wzypUrh969e2PLli24desWYmJiEBMTg1u3bmHr1q3o06cPypUrh23btlm7uER6NW7cGCqVCo0bN7Z2UYiIshSvd9I3ffp0FC9eHAAwdOhQPHv2zOj6iqKgb9++ePnyJVxcXLBixQq4uLhkR1GJSAv/68huTJ48GV999RUURQEglZHWrVujatWqyJs3L2JjY/Ho0SMcOXIEO3bswJ07d7Bz504ULVoUixYtyvTxT506hV9++QVt27bN9L6y2/vvv4/Jkydrfv73339x9epVzJw5E1euXMG9e/fQqlUrXLt2Db6+vlYsafZQ/w0REZH1Mb5nXOr4rk+BAgXM2mdISAh7mRMRGcG4lTFz5szB0KFDNZ9b27Zt0blzZ5QpUwYqlQo3b97Epk2bsG3bNty7dw8dOnTArFmzMGTIECuXnIiIKOfh9Y5pcuXKhcWLF6NFixYICwvDkCFD8OOPPxpcf9myZZqOWCNHjkRgYGA2lZSItDExTnZhxYoVGD9+PACgYMGCWL9+vcHWuZ07d8asWbOwfv16jBkzxiLHz5cvH8LCwjBhwgS0adMmS+bdzEr+/v6oXLmyznsNGjRAcHAwGjZsiD///BOPHz/GkiVLMHLkSCuVkoiIchrG98zRF9+JiCjrMG5lzM6dO/HZZ58BAPz8/LB582Y0adJEZ526deuie/fu+O2339ChQwdERERg6NChKFu2LFq2bGmNYhMREeVIvN4xT/PmzdGzZ0+sWbMG69evR/fu3dG6des06z18+BCff/45AKBcuXJ20yueyBFxKHWyeffu3cOnn34KAPD19cWxY8fSHbLK2dkZ3bt3x4ULF9CqVatMl+GLL74AAJw/fx5btmzJ9P5shaurq05Ps/3791uxNERElJMwvhMRkT1h3MqY6Oho9OrVCwDg5OSE7du3p0mKa3vnnXfwyy+/wMnJCYqioFevXoiJicmu4hIREeVovN7JmJkzZ6JgwYIAgE8++QSRkZFp1hk4cCAiIiKgUqmwbNkyeHh4ZHcxieg/TIyTzZsxYwZevXoFAJgyZQrKli1r8rb+/v5o06ZNpsvw6aefaoLbhAkTkJycnOl92ooqVapoXt+7d8/oumfPnsUnn3yCcuXKwcfHB97e3ihXrhwGDBiAv//+O91jvXz5ElOnTkW1atXg7e2NvHnzol69eli6dKlZn+mVK1cQHByMYsWKwcPDA8WKFUO3bt1w6tQpk7ZXzyGuPVTsnTt3oFKp8Pbbb2vee/vttzXrqh+rVq0yuZxERGQY47ttCgkJ0cQ8Y+Li4rBkyRK0atUKAQEBcHd3h7e3NypVqoSPP/4Ye/bsydDUJfv27YOPjw9UKhXKly+vc20SHBwMlUqFkiVLAgAePXqEUaNGoVKlSsiVKxdUKpVmWDoiIktj3MqY5cuXa+bb7N+/Pxo0aJDuNg0bNkS/fv0AAE+fPsWKFSsMrnv37l0MGDAApUqVgoeHB4oUKYJ27drh4MGDAEyPa2r79+9H27ZtUbhwYXh4eKB06dIYNGgQHjx4YHCbVatWaY5x584dJCcnY8mSJXjrrbeQO3dueHt7o2rVqpgyZQpiY2NNKocxqee4vnbtGvr166f5DAoXLowPPvgAf/75p8F9qOu/2nXcLVu2oGXLlihSpAhcXFz0JkK2b9+OTp06oWjRonB3d0fevHnx5ptvYvr06YiOjk637Jm9J1CyZEmoVCoEBwcbXS/1NYMhz549w9dff4169eqhQIECcHV1Re7cuVGnTh188cUX+Ouvv9Ls8/DhwwCAw4cPp7lfoO94W7duRbt27TSfWa5cuVC6dGk0aNAA48ePx8mTJ9M9byKi7MLrnYzJkycP5s2bBwB48OCBpme42saNG/Hzzz8DkPOrX7++zvKIiAhMmzYN9erVQ/78+eHm5obChQujTZs22LRpU4anBT106JAmRh06dAjJyclYunQp3nrrLeTJkwfe3t6oVq0apk2bpvm9E+UICpENS05OVvLmzasAUHLlyqVER0dbbN8lSpRQACglSpTQuzwoKEgBoKj/TWbOnKn5ed26dXq3US8PCgqyWDkz6vbt2yaV599//9WsV61aNb3rJCUlKcOGDVNUKpVm3dQPFxcXZfHixQaP8+jRI6VChQoGt3/vvfeUPXv2aH4+ePCg3v389NNPiru7u8EyLFu2TPO7M/S7Va8/YcIEvZ+XscfKlSsNniMREZmG8T3jTI3vhhw8eNBorJ0wYYLO56PPuXPnlFKlSqUbM2/fvq2zXXrxeePGjYqbm5sCQKlevbry9OlTg9v/8ccfSr58+dIc09D1AxFRZjBuZVxgYKCmPFevXjV5uytXrmi2CwwM1LvOgQMHFB8fH70xSKVSKVOmTEk3rmnXDUNCQgzGND8/P+XIkSN697Fy5UrNepcuXVKaNGlicD+1a9fO9N9Po0aNFABKo0aNlF27dine3t56j+Xk5KTMnDlT7z60rydWrFihfPTRR2m2b9SokWb9ly9fKu3btzca94sUKaKcO3fOYLktcU9A/f+S3t92etcciqIo33//vcHPTv3Q3l77f9GU9RMTE5XOnTunu02NGjWMngsRUXbh9U7mqWOlSqXSxLEXL14oBQsW1Jx/VFSUzjb79+/XfO6GHi1btkyznZqx2Khd/9+zZ4/SvHlzg8eoWLGi8ujRI0t/JEQ2iT3GyaaFhobi+fPnAGRObG9vb6uV5ZNPPkGRIkUAABMnTkRSUpLVymJJV65c0bw21Jp68ODBmDlzJhRFQcOGDbFixQocOnQIJ0+exNKlS1GpUiUkJiaif//++OWXX9Jsn5iYiNatW2uO1axZM2zduhWnT5/Gli1b0LRpU+zZswfjxo0zWtZTp06he/fuiIuLg7u7O7788kscOXIEJ06cwJw5c5AvXz4MGDAA58+fN/tzCAgIwMWLF3V6I6xYsQIXL17UebRr187sfRMRkS7Gd/t15coVNGjQALdv3wYAtG/fHj/99BNOnTqFP//8E2vWrEGPHj3M/p0uW7YMH374IeLj49GwYUMcPHgQ+fPn17tudHQ0OnbsiFevXmHs2LGaa5Lly5ejcOHCmT5HIqLUGLcyJiIiAhcuXAAAvP766yhXrpzJ25YvXx6vv/46AOCvv/5CVFSUzvJbt26hbdu2iI6OhouLCwYPHowDBw7g1KlTWLlyJSpUqICxY8di9+7dJh1v586dCAkJQbly5bB8+XKcOnUK+/fvR//+/eHk5ISIiAi0bt063VHW+vbti4MHDyIoKAg7d+7EmTNnsHXrVrz55psAgJMnT+pMZ5YZDx8+RLdu3eDi4oKpU6fi+PHjOH78OKZMmQJfX18kJydj2LBh2LZtm9H9zJo1C2vXrkWDBg2wbt06nD59Gvv378dHH32kWScoKAhbt24FAFSrVg1r1qzBqVOnsGfPHvTq1QsqlQoPHz5EkyZN9Paut9Q9AUtZu3YtevTogZiYGHh4eGDw4MHYtWsXzp49iyNHjmDevHlo1qwZnJxSbptOmTIFFy9eRM2aNQEANWvWTHO/YO/evZr1Fy5ciI0bNwIA6tevj1WrVuHo0aM4e/Ys9u3bh++++w7vvvsunJ2ds+WciYjSw+udzFuwYAFy584NRVHw8ccf4+XLlxg2bBiePHkCAFi8eDF8fHw06//+++9o0aIFnj9/joIFC2Ly5MnYvn07zpw5g+3bt6NHjx4AgF27diEoKChTZRs3bhx2796tE4O3bt2Kd999FwBw+fJltGnTxm4+a6JMsXZmnsiY77//XtNqady4cRbdt7kt1RRFUebPn695b/Xq1Wm2gQ21VDO1R1mbNm00661duzbN8r1792qWL1u2TO8+Xr58qbzzzjuazzMhIUFn+bx58zT76Nevn9599O7dW6eVmr7W4TVr1lQAKK6ursrhw4fTLL9//75StGhRva21tamXa/cYV0uvJx0REWUe43vGacf3999/X7l48aLBx/3799Nsn9ke49WrV9f0Qvvxxx8NljMsLEyJjY3Vec9Q763//e9/mmO2bt06zXaptweg+Pj4KOfPnzd4fCIiS2Lcyphjx45pytKlSxezt+/SpYtm+99//11nWbt27TTLtm7dmmbbmJgYpXbt2jp1TH20l1evXl1vb6w1a9Zo1uncuXOa5do9xg3Vq1+9eqVUrlxZAaDkzZs3TZ3ZHOoe44D0ZL98+XKadUJDQxVfX18FgBIQEKDEx8frLE89YlrPnj2V5ORkvcfbsWOHZr0mTZoocXFxadZZsmSJZp0PPvggzXJL3ROwRI/xhw8fKl5eXgoApUCBAsrFixcN7ufu3btp3tPusW9MgwYNFABKnTp1jP6+nz9/bnQ/RETZhdc7lrFixQqduGmonPHx8UrJkiUVAErz5s2VmJgYvfvTjrF79+5Ns9zUHuPGYnCfPn0068yfP9/scyayN+wxTjYtLCxM89pQryEASE5ORmhoqMFHQkKCRcrz8ccfo3jx4gCAr7/+GomJiRbZb3YLDw/HH3/8gbZt22L79u0AgDfffBMffvhhmnWnT58OAOjYsSP69Omjd38eHh6aeVT++ecfzXxuagsWLAAAFCxYEDNnztS7j9mzZxv9HZ86dQqnT58GIHPTNWzYMM06AQEB+O677wzug4iIbAPju2X8/PPPqFKlisHH2LFjLXq8vXv34uzZswCAIUOGoEuXLgbXzZs3Lzw9PdPd55dffolRo0YBALp3746tW7eatN0XX3yBatWqmVhyIqLMYdzKGO3PrVChQmZvr55fFICmBxsgPaXV9dhOnTrpHdXLy8sLS5YsMet4S5Ys0enFpfbRRx+hRYsWAGS+6MePHxvcR4cOHTS9u7S5u7tj0KBBmnO5fPmyWWUzZPz48ahQoUKa9ytVqqS5Dnjw4IFmXlN9/P39MW/ePIPzsM+fPx8A4OrqipUrV8LNzS3NOn379kXTpk0ByFzljx490lluiXsCljJ37lzNXO9LlixB5cqVDa5brFixDB9H/Xfy1ltvwcXFxeB6efLkyfAxiIgsidc7ltGrVy9NL+wDBw4AkOug1PFv/fr1uHPnDjw8PLBmzRp4eXnp3V/fvn1Ru3ZtAMCqVasyXC5jMXjWrFma37k6ZhM5MibGyaZpD5dmbPiWyMhIozeG9Q3llRFubm6aob1u3ryZqWCUnVavXg2VSqV55M6dG2+99Ra2b98OV1dXBAcHY/fu3XB1ddXZLjIyEocOHQIgNxyMqVChAvLlywcA+OOPPzTvP3r0SFPp/+CDDwwGeR8fH3zwwQcG979//37N6169ehlcr3379vD39zdaViIisi7Gd/u0Y8cOzeuhQ4dmal/Jycno168f/ve//wEABg0ahLVr1xq9cayte/fumTo+EZE5GLcyRvtz05dwTo/2NpGRkZrXBw8e1AzzqT3cd2rVqlUzuRFVlSpVUKNGDYPLe/fuDUCGBFfXkfUxFp+093/r1i2TymWMSqUyOqyqeohzQLc+nVqbNm2QK1cuvcsSExNx+PBhADL8ubFEcd++fTXbaH9GlronYCnq65nSpUujbdu2WXYc9fQu27dv10k2ERHZKl7vWM7SpUt1rmPmzZuH3Llz66yjno60UaNG6TYMU3cQ077nbi5TY/ClS5eMNgIkcgRMjJNN066cxcTEWLEkKXr16oXSpUsDACZPnoz4+HiL7Dc8PNxgS7u///7bIsfQ57XXXsOwYcPg6+ubZtm5c+eQnJwMAOjatatOcl3fQ13Z0w6eFy9e1LyuVauW0bKoW7/po96Pm5ub0Zsbrq6uCAwMNHocIiKyLsZ3y8T3oKAgKIpi8GHpGwfnzp0DABQvXhwlSpTI8H4SExPRtWtXLF26FIDMdTZ37lyDPdVS8/Hx0fyuiIiyA+NWxuKW9ucWHR1tdlm0t9Gur4aGhmpeG0tmA9DMB50ec+qq2nXc1MqXL29wmXbP4NRzpv/9998GP/fw8HC9+ytVqpSmcbo++fPnR8mSJdMtc9WqVQ0uu3XrlqZ3dZ06dQyul3q59u/IUvcELCEhIUFTtvr165t87ZER6kYLN27cQNmyZdG7d2/8+OOPuH//fpYdk4goM3i9Y7n78CVKlNC5RunYsWOaddQjo+7Zsyfde+7ffvstAGQqYW2pax0iR8DEONm0vHnzal4/e/bM4Hr+/v5pbgYbazmdGS4uLvjqq68AyLDhy5cvt8h+t23bZrClXbNmzTK17/fffx8XL17ExYsXceHCBfz666/47LPP4OHhgcuXL6Nx48a4du1amu2ePn2aoeOpK84A8OLFC83rAgUKGN1Oe6i81NT7yZMnD5ydnTO8HyIisj7Gd8vE9+ymbgCn7gGVUQ8ePMCGDRsAAC1btsSkSZPM2p4jwxBRdmPcyljc0k7aZuRG7pMnTzSvtX8H//77r+Z1ej2sTB2a25y6qnYdNzVDPbEAwMkp5Racuse7WrNmzQx+7tu2bctQmbXLbazMqXuwaTOnPq89XL72dpa6J2AJL168gKIoADJ/PZOe3r17Y8yYMXBxcUFERARWrlyJbt26oVixYihbtixGjBhhkZEDiIgshdc72VtPz8h995cvX2b4eJa61iFyBEyMk03T7hms7qVkC3r06IHXX38dADBlyhTExcVZuUTG+fv7o3LlyqhcuTKqVq2K5s2bY9asWdixYwdcXFzw77//olu3bmkq59o/L168WJNcT+8xZcoUveWwRGvsrGzRTURE2YPxPWcrWLAg6tWrBwDYtWsXvvvuO7O2T6+BHBGRpTFuZUzlypU1yeCMfG5nz54FIN/7xuaBtgR7rGdaqsymxlXW5803ZcoU3LhxA1OmTME777yjaThx8+ZNzJgxA+XLl8eiRYusXEoiIsHrneylvu/eokULk++5Z6Ynd06LwUTGMDFONq1y5cqa1mpHjx7V6YlsTc7OzpgwYQIA6fVkiYpMcHCwwaFQ79y5k+n969OkSRN89tlnAOSmQ+ohV7VbCnp5eWmS6+k9AgICNNtptz7XbvGvj7Hl6v08f/48TQLfnP0QEZH1Mb5nbXzPKuqef48ePcrUfjw8PPDrr7+ibt26AICRI0di1qxZmS0eEVGWYdzKWNzy8/PTDNN97do1s4Ym1V6/WrVqOkOpa9cxjfVoM2W5mjl1Ve0h0S3lzp07Bj/34ODgdMtkiHqdjJZZe7v0jqc9KoD2dpa6JwCk9LpXT/lmiKEhgPPkyaPZR2avZ0xVokQJjBkzBgcOHEB4eDh+//13zQh+CQkJGDhwoE0loIgo5+L1TvbW09WfdXx8vMn33DPTUNDa1zpEtoSJcbJpKpUKPXr0AABERkZi9erVVi5Rii5duqBixYoAgOnTp2dqKBNrGjNmjOYmw8SJE3XmannjjTc0rcl+//33DO2/SpUqmtenTp0yuq6x5er9xMfH48KFCwbXS0xMxPnz580rpBa2niMiynqM7/apevXqAIC7d+/in3/+ydS+cuXKhd27d2vmORs2bBjmzZuX6TISEWUFxq2M007qzpkzx+TttNdNnRiuVKmS5vWZM2eM7kc9f2d6zKmrZnXvdVPdvn0bz58/N7j82bNnmpv7GS1z6dKlNb2cT5w4YXTdkydPal5rH89S9wSAlPlvtYfT18dQIwxXV1dN2Y4ePaoZVt0cmbln4OrqirfeeguzZs3CunXrAACKomDTpk0Z3icRkaXweid7BQYGApBrFUvNnW6MPV7rEGUVJsbJ5g0fPhweHh4AgNGjR+P27dtWLpFwcnLCxIkTAUjL6Pnz51u5RBmTJ08efPrppwCAe/fu6Vz05M+fX9Oba926dSa3ttdWpEgRVKhQAQCwceNGgxcuMTExmvlG9WnatKnmtbELs61bt6ZbSTZG/bcGwGGG5iEiskWM7/anTZs2mtczZ87M9P78/Pywd+9e1KhRAwAwePBgLFy4MNP7JSLKCoxbGdO7d2/NiCOLFi0yqcH177//jsWLFwOQ+TB79+6ts7xx48aaXr9r1641uJ8LFy4YbVSt7eLFi0Z77a5YsQKA9Fpr3LixSfvMaoqiYM2aNQaXr1q1SpP41a5Pm8PFxQWNGjUCAOzbtw/37983uO6yZcs022h/Rpa6JwAApUqVAiAj3hlKal+6dAl//fWXwX2or2du376Nn3/+2ejx9FF/D2T2fkGTJk00r8PCwjK1LyIiS+H1TvZp27YtACAiIgIrV67M8uOZGoMrVqyIwoULZ3l5iKyJiXGyecWLF9e0Fo+IiED9+vVx7Ngxo9soioLw8PAsL1vHjh0186/873//y/LjZZVhw4ZpWoFPnz5dZ6jycePGAZCWgp06dTL6ucbFxWH+/Pl49eqVzvsDBgwAIBcuI0aMMFiGp0+fGtx37dq1NT3VFi5cqPdv4NGjRxg5cqTBfZhCO/DfvHkzU/siIiLDGN/tT9OmTTVJ7Llz52L9+vUG133+/LlJrfj9/f2xb98+TWv5Tz/9FEuXLrVMgYmILIhxK2Ny5cqF5cuXA5C5NFu3bo2DBw8aXP/QoUNo3bq1pk66cuVKeHt766xTtGhRtGrVCgCwadMmbNu2Lc1+Xr58iX79+plV1n79+ukdgnvdunXYtWsXAKBdu3Y2dbN40qRJuHbtWpr3r1y5gilTpgCQOu7777+f4WOoG9LHx8ejT58+SEhISLPOihUrsHfvXgBAhw4d0nxGlrgnAECTpH/48CF+/PHHNMujoqLQp08fo/sYNGiQ5m+qf//+CA0NNbiuvoYA6nO7deuW0R7n33//PRITEw0uV39eQErCn4jI2ni9k32CgoJQrFgxADK92JEjR4yuf+zYMRw+fDjDxzMWg4cPH66JweqYTeTIXKxdACJT9O3bFw8ePMDEiRPx8OFDNGjQAO+88w7atGmDKlWqIE+ePEhKSsLjx49x9uxZbNiwAZcuXQIgLbrd3NyypFwqlQoTJ05Eu3bt7LqFb/78+dG3b1/Mnj0bt27dwrp16/DRRx8BAFq2bInPPvsMs2fPxpEjR1ChQgV88sknqF+/PvLmzYuYmBjcuHEDR48exZYtW/Dvv/8iKChIZ/8DBgzAypUrce7cOSxcuBC3b9/GJ598gmLFiuHevXtYsGAB9u7di5o1axod6m7BggWoX78+EhIS8O6772LYsGFo2bIl3N3dceLECUydOhVhYWGoVq2ayT0DUitevDiKFi2K+/fv49tvv0XRokVRrlw5ODs7AwAKFiyoGb6NiIgyh/Hd/qxduxa1a9dGdHQ0unbtio0bN6JLly4oXbo0kpKScOPGDezduxebNm1CaGgoSpYsme4+c+fOjX379qFJkya4cOEC+vfvD2dn5zQ9BImIrI1xK2Patm2L7777DiNHjkR4eDjeeecdtGvXDp06dUKZMmWgUqlw8+ZNbN68GVu3boWiKFCpVJg5cyZatmypd58zZszAgQMHEBsbi86dO2PAgAFo3749fH19ERoaim+++QaXL19GrVq10h06FICmLlqzZk2MGjUKVapUQUREBDZt2qTpvZ4rVy58++23Fv1sMqNs2bJ49uwZ6tati1GjRml6aR86dAjTp09HREQEAGnMlpm/vVatWqFz587YuHEj9u7di7p162L48OEoX748/v33X6xfv17Toz5PnjyYMWNGmn1Y6p5Ajx49EBISgsjISPTp0wc3btzAe++9B5VKhTNnzmDGjBm4f/8+AgMDDY4AUKhQISxcuBA9e/bE06dPUbt2bfTt2xctWrRAoUKFEB0djdDQUPzyyy+4du1amgbzb731FlauXImnT59i+PDh6NGjB/z8/ADIUOklSpQAAHz00UcYOXIkOnTogLfeegtlypSBh4cHnjx5gn379mlGyfHx8UH37t3N/8UQEWURXu9kD3d3d2zYsAGNGzdGdHQ03nnnHXTp0gXt2rVDqVKlkJycjEePHuHMmTPYunUrLl68iLlz52oaiZmrZs2aemPwwoULsWfPHgAyvPsnn3xiydMksk0KkR3ZsmWLUrp0aQVAug+VSqU0b95cuXjxot59lShRQgGglChRQu/yoKAgzb7SU7NmTZ1jBwUFZeIsLeP27dtmlefevXuKm5ubAkCpUKGCkpSUpFmWnJysTJw4UXFxcUn3c/f29lZiY2PT7P/BgwdKuXLlDG7XrFkzZc+ePZqfDx48qLec69at05Qz9cPFxUVZsmSJ5ndn6HerXn/ChAl6ly9YsMBgOVeuXJnuZ0lEROZhfDedufE9tYMHDxqNtRMmTEj38zl9+rRSrFixdH9Xt2/f1tkuvfj87NkzpUqVKgoAxcnJSVm9erVZ2xMRZRfGrYzZvHmzUrRo0XQ/s2LFiilbtmxJd3979+5VvL29De5nwoQJyvjx4xUAioeHh959aK+rHQNTP3x9fZVDhw7p3cfKlSsNxj5t2jE8M/XKRo0aKQCURo0aKTt27FC8vLz0ltnJyUn59ttvLVKWly9fKu3btzf6eytSpIhy7tw5g/uw1D2BDRs2KM7Oznr34enpqWzcuNGka4ZVq1Ypnp6eRs9J3/ZRUVEG//+11zfl+8HPz0/59ddf0/38iYisgdc7maOO1+md0x9//GFS/RpAmjqyoqR8tvo+B+36/549e5RmzZoZ3Hf58uWVBw8eWOr0iWwah1Inu9K+fXtcu3YNGzZsQJ8+fVCxYkXky5cPLi4u8PX1RalSpdC2bVtMmzYNN2/exK+//orKlStnebm+/vrrLD9GVitatKimp/eVK1ewefNmzTKVSoWvvvoKf//9N7744gvUrFkTefLkgbOzM3LlyoWKFSuie/fuWL16NR49egRPT880+y9SpAjOnTuHyZMno3LlyvD09IS/vz/q1q2LBQsW4NdffzWpRWHXrl1x7tw5fPTRRyhSpAjc3NwQEBCADz74AMeOHUPfvn0z/VkMGDAAmzdvRrNmzVCgQAG4uHBwDSKirMT4bl9q1KiBa9euYc6cOXjnnXc0sdLHxwdVqlRBv379cODAAZN6i2vLly8fDhw4gEqVKiE5ORm9evXCDz/8kDUnQUSUCYxbGdOhQwf8/fffWL58Odq1a4eSJUvCy8sLXl5eKFmyJNq1a4dly5bh2rVraN++fbr7e/fddxEaGor+/fujRIkScHNzQ8GCBdGqVSvs3r1b07MYgKZHrzEhISHYvXs3WrVqhYIFC8LNzQ0lS5bEwIEDcenSpQz30MpKrVq1wunTp9GrVy/NZ1CgQAF07NgRx44dMzhkqrk8PDywZcsW/PLLL+jQoYOmLp47d27UqVMH06ZNw7Vr1/DGG28Y3Iel7gl07twZx48fR/v27ZE/f364ubmhWLFiCAoKwqlTp9CpUyeTzikoKAg3b97E2LFjUaNGDfj7+8PZ2Rm5c+dG3bp1MWbMGOzevTvNdj4+Pjh+/Dg+++wzVKhQQTMtXWqhoaH43//+hzZt2qBixYrImzcvnJ2dNec8YcIEXLt2Dc2bNzepvERE2Y3XO9mjbt26uH79OhYtWoRWrVppYqyHhweKFSuGZs2aYcqUKbh69Sp69uyZ4eO4ublh165dWLBgAerWrQt/f394eXmhSpUqmDx5Ms6ePYsiRYpY8MyIbJdKUYxMiENERERERERERGSHmjZtigMHDqB+/fo4evSotYtjEY0bN8bhw4fRqFEjHDp0yNrFIXtw7Rqwdy9w5ow8rlwBkpKASZOAcePM21dyMvDnn8Du3cBvv8m+IiM/G10pAAEAAElEQVQBPz8gMBAIDga6dQNUqrTbrloF9OplfP+//gqwsQARkUUcOnQIb7/9NgDg4MGDmmlXiHI6doMkIiIiIiIiIiKH8vDhQxw5cgSA9MYiyrEWLgRmz7bMvm7dAurVk9d58gA1awK5c8v7+/fLY/16YPNmwNAIAGXKAPXr618WEGCZchIREREZwMQ4ERERERERERHZlRs3bqBs2bJ6l718+RLBwcFISEgAgEwNPUpk9ypXBkaOlB7d1asDU6cCa9dmbF8qFfDOO8DnnwPvvgs4O6csO3wYaNUK2LEDmD4d+Oor/fuoX196jxMRERFZARPjRERERERERKTXxo3A/PnAhQtAfDxQtizQvTswbBjg6mrevmJigDlzpCPh338DL18CefNKh8N+/YC2bU3bz4ULQK1aQEKCdDy8ccP88yL79/HHHyMmJgYffPABatSogTx58iAqKgqnT5/GggULcOO/P4w+ffqgSpUqVi4tkRV9/LHuz05OGd9XmTLAgQP6lzVqBHz5JTB+PLBmjeHEOBEREZEVMTFORERERERERGkMHSqj77q4SAdBHx+ZUnbUKGD7dpmy1tPTtH09fw40bAhcviz7eestwN9fkto7d8pjyJD0R/uNjwd69gQSEzN7duQITp8+jdOnTxtc3r59e8ydOzcbS0SUwwUGyvO9e9YtBxEREZEBTIwTERERERERkY5t2yRJ7eMjo+NWry7vh4VJkvzYMekU+O23pu3v668lKV6jhiTU8+RJWbZrF/D++9KbvGtXwNh00F9/Dfz1FzBoEDBvXoZPjxzAjBkzsHXrVvz222+4f/8+nj17BkVRUKBAAdStWxdBQUFo2bKltYtJlLNcvy7PhQsbXufGDWDcOODpUwkylSvLkCH58mVPGYmIiChHUymKoli7EAQkJibi3LlzKFiwIJwyM6QREVE2Sk5OxpMnTxAYGAgXF7a1opyH8ZuI7FWGYvi1a5LRPHNGHleuAElJwKRJcoPbXL/+KmNqnz8PPHgAvHgBuLnJMK0tWwLDh+u/Sb5qFdCrV/r7bt7c/DKRRu3awKlTwOTJwNixusuOHQMaNADc3YEnTwA/v/T3V6UKEBoKbNgAdO6cdnmzZsC+fcCMGTJMuz6nTgFvvgl06AAMHAi8/XbGh1JnDCcie5ScnIy7d++iYsWKOvHb3d0d7u7upu0kOBhYvTrj8duQ2FhJct++LTH8u+90lxuL3x4eQEiIDElCZATjNxHZI95Dty38DdiIc+fOoXbt2tYuBhFRhpw8eRK1atWydjGIsh3jNxHZO7Ni+MKF6Y9zbY4ffpBH2bJyIz1/fhlv++RJYNo0YPlyGbe7UiX925cpA9Svr39ZQIDlypkDPXggSWgA6NYt7fL69YFixWSk3F27pJd3ejw8TDu2oQ6Dr14BQUFA7tzSU/zyZdP2ZwhjOBE5kgkTJiAkJMS6hRg4UJLiRYoAY8akXV6okLS0atsWKF1aWldduwbMnQusXSvzkycl6d+W6D+M30Rkz3gP3TYwMW4jChYsCED+MQobG26IiMiGPHr0CLVr19Z8hxEZsnEjMH8+cOGCzA1atizQvbv0CHN1NX0/Ge0keOcOUKqU8e1GjQKmTze9LADjNxHZrwzF8MqVgZEjZf7Q6tWBqVPlRnZGjRwp43AXKqT7fnQ00Lu3BI+PPwb++EP/9vXrS2Agizt3Tp7z5DEcP2vWlMT4uXOmJcZbtABOnwb+9z+gSZO0Q6kfPCh/Cm3b6t9+/HgZpGDdOqBAgcwnxhnDicgeqeN3aGgoihUrpnnf5N7iWWXSJOmF7uEhQ4PkzZt2nebN01bUataU7apVA0aMkPky+vQBeI+BDGD8JiJ7xHvotoWJcRuhHvqlcOHCKFq0qJVLQ0RkHg5fRcYMHSodDF1cZE5SHx/pADhqFLB9u4zK6+lp3j4z2knQ2xvo1En/sho1zCsDwPhNRPbPrBj+8cepN87cwd94Q//7Pj4y/OrGjcCffwKRkYCvb+aORWa5fVueixc3vI46H6NeNz2jRslgAHv2ACVKAPXqAf7+Mgz6mTPy8/Ll+odlP35chlh//33TkvCmYAwnInvm5+cHX1uJjTNmAF99JT3At26VL3RzffaZjBYTFiYVxI8+snw5ySEwfhORPeM9dNvAxDgRERFlmW3bJCnu4wMcPiwdDAG53/HOOzJH6fjx0mHQHBntJJgvHzsXEhHZBfW8a05O5g0tQhYRFSXP3t6G1/HxkefISNP26e0tDeLGjJF2D3v2pCzLmxdo2lR/47bYWJkO189PRvPPqLi4OMTFxWl+jlKfJBERZdzcudLT280N2Lw5bY9wUzk7A6+9JhXF+/ctW0YiIiIiLWyeQERERFlm6lR5/vLLlKQ4IAnqBQvk9bx5QERE9peNiIhsVFxcyvyi775reFiRGzeAceOAfv2A4cOBFSvkhjrZpEePpBPh3LnA5MnArVsyav7JkzJqy8SJ0vAtdb76yy+B69eBWbOAzIyYOm3aNPj5+WkeFStWzNT5EBHlePPnA0OGpCTFW7XK3P6eP5fnXLkyXzYiIiIiA9hjnIiIiLLEgwfAqVPyulu3tMvr15dhWO/dk7lFLTU0KhERmS4qKgqRWl1+3d3ds3+e0rNngTlzAEUBnj2T4BEWBtSqJWNrG/L77/LQ5uEBhITIuN2UYeqcREyM4XWio+XZ1JF8g4LkV/vNN8Dnn6e8X6sWsGOHJMcvXJBRZCZOlGWHDkkDupYtgZ49zT4NHaNHj8bw4cM1Pz948IDJcSKijFq0CBg0KCUp3rp15vZ39izw99/yunbtzJePiIiIyAAmxomIiChLnDsnz3nyAKVK6V+nZk1JjJ87Z15iXN1J8OlTGcq1cmWgbVvpiW5MTAwwfTpw546MzFumDNCiBVCunOnHJiJyJKkTgxMmTEBISEj2FuLuXWD1at33mjYFFi/WP7Z2oULA2LHyxV+6tMxpeu2adEVeu1a6GCclpfQ6J7OVLCnP9+4ZXke9TL2uMQ8eAPv2yWt98d7VFejUCbh4Edi/PyUxvm2btJe4exdo3Fh3m/DwlH2rl82aZXjq+tSNPiJNHQOeiCgnmjdPHrVrA2vW6C5buhQYONC8pHhsLLBypbRySt0j/MgRaT0FSOtpJsaJiIgoCzExTkRERFni9m15Ll7c8DrFiumua6qMdhIMCwNGj9Z9b/hwoHt3mbdUPV8qEVFOcfnyZQRoJZ+zvbc4ALRrJ9nPpCSZV3T/fmDCBGn1tGaNZEy1NW+edg7TmjUluV6tmsx1+vXXQJ8+QMGC2XYajiQwUJ6fP5cYra+B2+nT8qw9VYohd++mvDbUw9zPT55fvEi7LDTU8L5fvQIOH5bX6mQ5ERFpOXtWEtlqN2/K8+LFMmSH2tatKXNWhIVJo7NChXT3df480L+/xO3SpYFNm+Shz6pVKa/j46WH+YgREmSKFwcSE6WXuPpLvkoVYMOGzJwpERERUbqYGCciIqIsoZ4j1Nvb8DrqRLSpnbYy2knQ3R3o21dyKxUrAnnzyo3+LVukB/n330vv8927AZXK8PHj4uIQFxendY5RhlcmIrIDuXLlgq+pY2FnNWdnoEQJSWg3aQJUqgT06iW9x1LfmDfks8+AadPkhv7evcBHH2VtmR1U0aIyxPmpU8C6dRJ7tR07Jj3G3d1lmPP0aHf8P3FCpo5P7c8/5Vk7CT9rljz0OXQIePttGf3lxo30y0BElGNFRsqXb2r378tDTaueY1B4uCTFAeDqVXkYop0Y9/ICxo+XVlVXrwKXLgEvXwK5c8soMZ07A8HB0gudiIiIKAs5WbsARERERKZq3hyYPFlG18uXT0bhU3cS/PZbWefrr4EnT3S3K1wYWLIEaNZMbvZ7ekqCfNw44LffJBezdy/w88/Gjz9t2jT4+flpHpyblIgoi5QsKVnP6OiUMbhN4ewMvPaavNa+2U9mUzcymz5dOhuqPX+e0vFw0KCUnt6AdDYsX17aNWgrXlwS7YC0XbhzR3f5998DP/0kr7t1s9gpEBERIPNNKEr6D+25MUJC5L1DhzK2L3XyXM3NTSpqu3YBt25Jsj4hQVon79sH9OvHpDgRERFlCybGiYiIKEuop46LiTG8TnS0PFuis+Jnn0myPC5Oktymql0baNNGXm/fbnzd0aNHIyIiQvO4fPlyxgtMRETGqYccefrUvO2eP5fn1HOYklnatQOGDJFYXbcu0KKFjLxStqzMBV6vHjBpku42EREykot6lF5tK1ZInL5yBahQQdo9dO4sI+Z/9JHkUHr0kOlNiIiIiIiIiLICE+NERESUJdQdDu7dM7yOepl254SMykwnwQoVTNvO3d0dvr6+mkcuJl2IiLJGXJyM1w0Ar79u+nZnz8p8pYC0fKJMmT1benK/+SZw/Lh09CtaVHqR//abjMBiqsqVZRrZUaPkV3rqFLBtm7R7eO89Oc7atcanNCEiIiIiIiLKDCbGiYiIKEsEBsrz8+cyn7c+p0/Lc/XqljlmRjsJsnMhEVEWmTdPxtbu2VP3/adPgYULZSjV1B48kC7EDx9KyyntCaljY4H584GoqLTbHTkCdOwor+vXZ2LcQj74ADh8WHqDx8ZKb/FRo/SPeBscLD2/Uw+VrlawoCTVL1yQnujqUXR375bjmEM9mi/nFyciIiIiIiJTuVi7AEREROSYihaV+URPnQLWrQPGjtVdfuyY9Bh3dwdatsz88TLaSTAmJmUIdeZQiIiMOHs2ZXJpIGW87MWLgR07Ut7fuhUoXFheh4XJ2NqFCunuKzZW9jV0KPDGG5IAVxQJDGfPAvHxQJEi0qXYwyNlu/h4mdh6xAhpgVW8OJCYKAEgNFTWqVIF2LDBsudORERERERERHaPiXEiIiLKMmPGAO3bS++wFi1SeoY/f56SWxk0CPDzS9lm61Zg9GggIAA4cCDl/dhYYOVK6XSYumf3kSNAUJC81tdJcMkSOX6xYrrv374N9O0LPHoE+PsDvXtn+pSJiBxXZCRw4kTa9+/f152LIi4u/X0VKAB89518gYeGysTTL1/Kl3HdukCbNkC/foCvr+52Xl7A+PEy5MjVq8ClS7Jd7txA06YyaXVwsP7uzERERERERESUozExTkRERFmmXTtgyBBgzhzJczRpAnh7S8I7PByoVw+YNEl3m4gI6Vz46pXu+5npJLhgAfDJJ0ClSjKvqZubJMXPn5f8Td68wJYtQL58WfAhEBE5CvXY1eYICZFHal5ewPDh8jCHmxvw9dfmbUNEREREREREBCbGiYiIKIvNni0J8PnzgePHZT7RMmWAL78Ehg0zvVNfZjoJDhkC7NkD/PUXcOiQdHr08QGqVpVh3AcOlM6LREREREREREREROSYmBgnIiKiLPfBB/IwRXCwPFLLTCfB3r05TDoRERERERERERFRTuZk7QIQERERERERERERERERERFlJSbGiYiIiIiIiIiIiIiIiIjIoTExTkREREREREREREREREREDo2JcSIiIiIiIiIiIiIiIiIicmhMjBMRERERERERERERERERkUNjYpyIiIiIiIiIiIiIiIiIiBwaE+NEREREREREREREREREROTQmBgnIiIiIiIiIiIiIiIiIiKHxsQ4ERERERERERERERERERE5NCbGiYiIiIiIiIiIiIiIiIjIoTExTkREREREREREREREREREDo2JcSIiIiIiIiIiIiIiIiIicmhMjBMRERERERERERERERERkUNjYpyIiIiIiIiIiIiIiIiIiBwaE+NEREREREREREREREREROTQmBgnIiIiIqL/Z++8w6Mo/jD+XhISeq9C6IoiRaooiDQVLAgidgQVuygoFhAFQUH9YUFFsYKoqICAgnQQ6UqTIkgvCSAdEggESOb3x+tyd8ldci1XkvfzPPvs3e7s7OwlO9+Z+TYhhBBCCCGEEEIIIXI1UowLIYQQQgghhBBCCCGEEEIIIYTI1UgxLoQQQgghhBBCCCGEEEIIIYQQIlcjxbgQQgghhBBCCCGEEEIIIYQQQohcjRTjQgghhBBCCCGEEEIIIYQQQgghcjVSjAshhBBCCCGEEEIIIYQQQgghhMjVSDEuhBBCCCGEEEIIIYQQQgghhBAiVyPFuBBCCCGEEEIIIYQQQgghhBBCiFyNFONCCCGEEEIIIYQQQgghhBBCCCFyNVKMCyGEEEIIIYQQQgghhBBCCCGEyNVIMS6EEEIIIYQQQgghhBBCCCGEECJXI8W4EEIIIYQQQgghhBBCCCGEEEKIXI0U40IIIYQQQgghhBBCCCGEEEIIIXI1UowLIYQQQgghhBBCCCGEEEIIIYTI1UgxLoQQQgghhBBCCCGEEEIIIYQQIlcjxbgQQojgsnkz8OGHQI8eQN26QEwMYLMBr7/uW30JCcCnnwKPPAI0agTExbG+nj2zvm7NGmDYMKBtW6BcOSBfPqBECeCaa4CRI4Fz51xft2AB689qGzXKt2cRQgghhBBCCCGEEEIIIUSOEBPqBgghhMhjfPIJMGJE4Or76SegTx/vrjl/HmjYkJ8LFwaaNKFyPDERWLYMWLwYGDsWmDULKF7cdR3lygHt27s+V6uWd+0RQgghhBBCCCGEEEIIIUSOEjEe44F2MLSYOxe48UagdGmgQAHg0kuBl18GTp7M+rpt29iWSpXonFipEr/v2OFfe4QQItdTpw7Qty/w3XfApk1At27+1VetGtCrFzB6NLB2LTtxT2jUCBg/Hjh8GJg/H/j+e2DRInqSV6gA/Pkn8Oyz7q+/9FJgzBjXW+vW/j2TEEIIIYQQQgghhBBCCCECSsQoxj/5BHj6aeDrr4ENG4C0NP/rfO894LrrgJkzgcsvB265BThxAhg6FGjcmLoSVyxZAtSvz7YULw507sz9118D9eoBy5f73zYhhMi19OwJ/O9/wD33ULkc5acouvVW4IMPaJ1Urx4tp7IjJgZYuRLo2pXWTY7UrQu8/TY///CD+5DqwismTABatWK0+kKFKEffftv7n3fMmOwj2c+c6Vlde/eyPTabZ/82QgghhBBCCCGEEEIIISKXiFkGthwMGzRg9NuhQ4FvvvG9vjVrgOeeA6KjgalTgQ4deDwlBejYEZg3D3jsMWDiROfrUlKAO+7gvl8/tsOif3+mq73jDnq4Fyjge/uEEEKEkAYNuD99mlZSFSqEtj0RTu/ejJ4fEwO0acPo9fPnAy++SBk8e7b3MrNGDaBFC9fnKlb0rI6HH6ZBXCCIXrQIuPvuwFQmhBBCCCGEEEIIIYQQIuBEjGK8Z0/n7/46GA4bBhgDPPCAXSkOAAULAl9+CVSvzrS1//xDh0aLMWOAffuASy7JHMb99dd5zZYtTE376KP+tVEIIUSI2LqV+9hYoGRJ12UOHAAGD6bbcf78FBY33QRUruz//Y0BJk9mePeVK4GDB3m8bFnmQ7/nHnrK22z+3yuHmTKFSvHChYHff7endj98mEryxYuBV14Bhg/3rt4WLSiTfeWLL4AZM4CnngI++sj3eizihg8H7rorIv4mQgghsiEXyWEhhBAiTyEZnmeQcboQQuQigiy/IyaUeiA5exb49Vd+vueezOerVAGaN+fnyZOdz1nf77ors3I+Kgq4805+njQpcO0VQggRRIyxh1K/+ebModYt/vkHGDgQ+OwzhnJ/4gm6MT/7LHD+vO/3P3AAaNmSYd4nTQJ276bn+unT/PzTT0CXLsC11wL//uv7fYKEFVnlpZfsSnEAKF0a+Phjfv7oo8B5bnvC7t38MzVrBvTpE5g6Y1avpuu7EEKIyCaXyWEhhBAizyAZnqeIGz6c6zdCCCEimxDI74jxGA8kW7YwFDrAXOKuaNwYWLSIIdcdsb5ndZ1jOSGEyAskJycjKSnpwve4uDjEuVMohzuvvQYsW0YX5zffzHy+WDHGBu/cmeFDihYFtm8HRo+mhve994CTJ6kw95azZ4EbbgDWr+cEr2lT4LrrgEqVeD4xEZg7F/jjD2DJEoY8+fNPIF8+vx45p9i7F1ixgp9dGaK1aAHExwMJCcD06cEx9jYGePBB/tRffeV/BBqL8w0bAoMGAddfL+8DIYSIVHKZHBZCCCHyDJLheY4Lxuk33BDqpgghhPCVEMnvPKkY37mT++LFgSJFXJeJj3cuCwDJycCRI/zsLlKudd2hQ8CpU0ChQn43Vwghwp7atWs7fR84cCAGDRoUmsb4w9ixDI8eFUWt6cUXZy7ToIE9B7lF3brAu+9S09ulC/D55/Qgv+IK7+7/ySfAunVUtn/7LT3WMzJkCLXI99zDsqNGAb16eXefIGEZiZUsCVSr5rpM48ZUjK9Z451ifNs2YMAARtYpXBioUwfo2JGe6Fnx8cfMbz50KHDZZcCuXZ7fMytS+/QBunXTxFwIISKZXCaHhRBCiDyDZHieQ8bpQgiRCwiR/M6TodSTk7nPSmlduDD3Dg6QF67L6lrruozXZiQ1NRVJSUkXtmTHyoUQIsLYuHEjTpw4cWHr169fqJvkPRMm0JUYoGK7a1fv67jtNrsyfOpU768fP54TupEjXQ8ELG68kWWMAX74wfv7BAnLuCyrtOuuDNE8YckS4I03+Kd67z3goYdY11tvub9m+3bgxReBRo2A55/37n7ZkXbttYzNPmiQwrkJIUSkksvksBBCCJFnkAzPc6T26QMsX66UZkIIEcmESH7nScV4ODBs2DAUK1bswpbR21IIISKJIkWKoGjRohe2iAujPmkSrc7S04FPP7UryH3hssu4T0z0/tpNmxgK5s47sy97551AbCyvCVN8NUTLivLlgZdfZgSdQ4d43YoVwP33A6mpzGVu5TV3JD0d6NGDEXpGjwZifIyZ49awzWajUlwTcyGEiFxymRwWnhG9aFGomyCEEMJfJMPzHDJOF0KIXECI5HeeVIxb4dNPnXJf5uRJ7osWzXxdVtda12W8NiP9+vVz8q7cuHFj1o0WQgiRM0yZAtx1F5CWxvAtDz/sX31Wzg13uTqy4vRpoGBBz7S2MTEse/q09/eJYNq3B15/nSlnSpfmz9y4MfD118Dw4SwzeDBw4IDzde+/DyxezPDrdev6fv8sDduuv14TcyGEiGQkh/MkccOHS24LIUSkIxme95BxuhAit7N5M/Dhh/T0qVuX8stm48KoL8yYAfTsyYXUChWAuDgurF5xBdC/P3D4cNbXr1rFCKvlygH58zNvZq9ezHPpKyGS33lSMV61KvfHjzuHR3ckIcG5LMD/kZIl+XnPnqyvK106aw+5uLg4J+/KIr4oUIQQQvjH1KnAHXcA589TKf7oo/7Vt3cvYHkdNW3q/fXlygEnTrgXMo7s2kVBVq6c9/cJEr4aovnKM89Q/qamOs+LN2+ml3n9+oC/Uf6zNGzTxFwIISKbXCaHA8WECUCrVkCJEpzj1q8PvP02cO6c93WdOgUMG8a1mKJF6RxQvjyj5v3yi+trNm+mgduNNwIVK9JJoGhRoEkT1uVonO4LMatXS24LIUSkIxmeN5FxuhAiN/PJJ8DTT9MbaMMGOnX5w3ffAV9+SXlZpw7QpQtw9dXA7t2cWF1+OfD3366vnTiR/e3EiUCVKsCttwJRUcBHHwH16gHbtvnWphDJ7zypGK9Vi4YFALBypesy1vGGDZ2PW9+9vU4IIYQffPQRcOmljJcdKKZPB26/nUrxUaM8V4qPGOHagm7dOuCWW2i1VqMGBwje0rIlJ3N9+mQ9qTMGePZZKmKvvdb7+wQJy7jMMhpzhStDNF+JjgYuvpifHSPZz5gBnDnDxfjrruPivrXddRfLpKXZj82c6f4e7gzb4t54A5g2jSv9mpgLIURkksvkcCDo3Zs2hEuW0OavfXuuWbz4ItCmjXfG+keOsI7+/ansvuoq4LbbqOz+9VcOnZ55JvN1bdvyT/Lbb0D16ly/adyYa0P9+9PBwZN1FHecb9hQclsIISIdyfC8iYzThRC5mTp1gL59qdDetAno1s2/+vr2BfbvB7ZuBebMAcaNA2bN4uJs1670/O7ZM/N1+/YB3btzDf3TT4E//wR+/BHYsgW47z6G7bznHt/mUyGS33lSMR4bC9x0Ez+PG5f5/O7dwNKl/Ny5s/M56/sPPzBfqSPp6fx/ADjBF0II4YLVq6k4tLZff+XxTz91Pr5/v/2aw4e5gupq1XP/fufrvviCx3/5xfn46tX2aw4eZEd99ixXY5cuZVgaV1tGJfjAgXRtatyYg4Y77+TnBg2ANWuAypXpie5LnnVLwE+ZwtXmefOc3bHOnQPmzgVat2YZm40DhzClQQPujxwBdu50XSbQBmVZRbLftg34/Xfn7Y8/7OetY//+6/1940aNomFE6dL8n1y+nAnPd+/27UGEEEIEn1wmh/1lyhTaAxYuTHk5axbw009cR6lblylKXnnF8/oGDwY2bgQaNaJ4nDWL8+dVqzgcjIkBPviAItSRWrXo2HDoEAPzfP89MH8+14YuvxzYvp1DNl9J7dNHC+pCCBHpSIbnOQp26gQ8/zyQksLBhYzchBC5jZ49gf/9j0rnSy+lh7Y/XHEF17QzUrgw8M47/Lx8OZCU5Hz+/ffZ17ZrBzzyiP14dDS92osVA1as8G0+FSr5bSKU7t2NAYwZMsR9mQ8/NKZWLWO6dct8btUqY2w2Y6KjjZkxw3781Clj2rZl3V26ZL7u1CljLrqI5/v3dz7Xvz+PV6pkTEqKd8+TkJBgAJiEhATvLhRCiBDiU9/122/sLLPbdu60XzNwII9de23m+nbu9Ky+337z/pqM7TDGmLffNubWW42pWdOYYsWMiYkxpmRJY1q0MOZ//zMmKcnz38IV775LARUVxS02loLnoov4OSqK5202Y957z797BYEmTfgzvv565nOLFvFcXJwxx4/7f69Vq+x/tj/+8Owa618hOtq3e1rvwKG77jLm0ksz//9ceqnzBTt2GJOW5tvNhBAigGj+4YZcJof9IdAyvE4dXjN+vOvz113H8+++63kbrXYAxnj7r3zhHdizx5hmzbilp3tXiRBCBBnJ7yyQDM8TWO/ACVfrN+3aGbNgQaibKIQQmQiI/PZEKeor+/ax7qiozMrNmjV57quvXF/brRvPP/KIb/cOgfyOGI/xQDsYNmxII4i0NOYqa92aTn81a9IooVYtRtbNSMGCwPjx3A8dSkv5u+/mfuhQ5lybMAEoUCBnfgchhIh4WrXyTCXtGFvbsvxdsCBzfVWrelZfq1beX5OxHQAtkqdMobvU8eO0XDtyhC5Mffu6dlX2hj596O1eqxbvf+4chdv+/fxsDFC7Nr3Se/f2715BoH9/7t9809lp/8gR4Ikn+Pmpp2hcaDF5Mg0h27Z1rislBRg5EkhOznyfhQsZWhUAWrTwLcW7P5z53//ounbwIB/AakzNmvZC584xDFLJkgxdM2wY/2/OnAluY90xdy6tR+fODXVLhBAidOQyOewre/fS6B+gg0JGWrQA4uOB1FRmp/GE/Pk9K1e6tGflAHt0GiDr1C1ZojCsQgiRO5AMz1Ocfu89psSrU8d+cO5c5zy3W7YAr7/OfCynTgW/kVmh+bcQIlxITbUv4F53nbNyMznZ3q82buz6euv4mjW+3T8E8jsmILUEgaQk53CnFomJznlEU1M9r7NPHyq033mHYfFPnWIE3H79uLnTbTRvDqxdCwwZQtn1009AmTJMffvqq0wtK4QQQvjMzTdzW7+escYPHuTxsmU52KhbN7Tt84JOnYCnn2Zo1GbNqOwuVIhGaMePU6YOGeJ8zYkTNGzLqC8+e5ZK9Oee40J45cpMb7NlC/OMAvxpxo8PxpO5oUwZPvSttwJXX00rPWO46L59O8MenThBLYKlSYiNBZo0AR5+mDl7QoExjIe7di33bduyzUIIkRfJRXLYV6w1jZIlgWrVXJdp3JjK6DVraCyeHR068Od86y2KmZIl7eemT+eadfnyQMeOnrdz61b75woVPL8uE9dfz4HKoEH8LBkohBCRiWR4nuHc7bcDlSrxy/HjtKIfMIC5WSxmzbLnfYmOpiL66qu5ENG8uf36YKP5txB5luTkZCQ5hCqPi4tDnC/pOP1h9Wou1BrDfFUrVnD9skkT5rByZNcu++fKlV3XFx/Pvbs8mp4QZPkdMYpxy8HQGwYN4pYV7dpx85aaNYGvv/b+uuyIXrTIs1UFIYQQuZ+6dXPFxH3ECM45R45kOvdz52hE9tJLNFKLjfWsnoIFOWdcuRL45x/g77+B06eBEiUoy7t2ZY5RT+vLUSzvs/bt6X12ww10gz92jJPfxYu5LVoEHDgALFlCL3KLfftoMdCiBbcqVXK2vbNn01OuTx/gvffsbRZCiLxMLpHDvmCtabhb+wC8X/948UUapM+aRbHWvDlQvDgdEFat4vcvv3SOIpMdb77JfcOGmYP8ZCQ1NRWpDpb0yY4haFzJbSGEEJFLHpbheZLixentOG0aQ8Defz9l+yWXMETskiX0rFu1ituHH/K6338HWrbk56QkLjrEBEFdovm3EHmW2rVrO30fOHAgBmWnxAw0e/ZkVm62a8fw3BUrOh93nDMVKuS6vsKFuc+Ym9wXgiS/IyaUel4hbvhw7y0AhBBCiDDnjjs45zxxgiHR16/nArkrJXaPHhSFjkaJAMsOHkyvsh07ON46d45GhHPmAI884r1S3Iqqf/68jw+WFY7eZ5Zsj4kBGjUCnnmGuVf276e72+jRwG232a9dtIgT+vvuYyMrV2Ys208+4Y+Xnh64dhrDNjZrxjA6GdsshBAiz2Gtf7hb+wC8X/8oVIjR7/r2ZbS2WbOAH3/k+nSpUlyLybgOkxVjxvD66Gga4WXHsGHDUKxYsQubtSgVM3kysG4drfEjUQYqFKsQQgjhOjXKDTcAP/zAEDd79gDffw/06kWLurg4zs0tBg2idV6bNrTInzmTnuiBRvNvIfI0GzduxIkTJy5s/fr1C34jOnWyL4bu2gV88QXTQ9apA0ycGPz2hAApxsOMmNWrlddMCCGEyA14krPUZmMYmh49mEvHolYt4NlnmSw9JoYT+e+/Z2L2evWc48UnJ/uXp9yyVh80SHlWhRBC5Bj799Mr/MMPme5zxw7g5El6kTdqBLz2GoOkODoluGPePKYVBYC33+Z12dGvXz+nRaiNGzcCAAo+/TRQvz41/fv3UwY++CCjt4Q7GUOxalFdCCFEXsaVcbpFfDxw110MH7xqFaO5OVoArl1LK/7ffuNApUMH5n2pW5eDDn/m3I5o/i1EnqZIkSIoWrTohS3oYdQdiY5mKK+HHmJUS5sNeOAB4N9/HRts/3zqlOt6Tp7kvmjRnGtrgImYUOp5hfMNGyqvmRBC5AXatOG+ShV6Czse8wabjavDIjzxNWfpFVdwAzjw/OMPe+j1ZcucNQAjRwIDBzIXUIsWwDXXMG9aiRLZ38fRWv366/1rsxBCRBKSw1lirX+4W/sAvF//6N6d6evefht4/nn78SZNGPm0USOuSQ8fTiW5OxYvBm69FTh7luLv2Wc9u3/G/H1Wbr/zTZoAW7YwrM3u3Tw5ZgxD21x0Eb+PG8fQN1Zov7p1nZOkhwqFYhVC5EUkw4U7vEmNUqCA8/c5c4CNG5n/bckS7rdtAzZsAI4eZUQ3izffpAH71VdzAOOpYkvzbyFEuFK1KtC6NfDrr+wPu3XjccfUjnv2uA5znpBgryMrwkh+SzEeZqT26cN/Ok1ohRAid7NgAfeXXpr5mDdo0hTeBCJnaaFCHChag8Xz553znq1bR+3AkiXc3nqLx+vUoaL8jTfcL95bC+ozZ9r/l5RnVQiRF5AczhJrTcNa43CFp+sfALB3L9dXAODuuzOfz5cPuP12ZguZO9e9YnzpUuDGG6mwf/lliit/SZk0CSUrVmTu0fXrgZ9+Ar76ii7t1v/H9OnAd985X1ixol1J3r8/85sGk4yhWJct06K6ECJvIBkussJXRXNUFOfQdeowTxsAHDjAwUdysr0eY4B33wUOHeL3uDigcWMqyZs3B666Cihb1vU9NP8WQoQzVhSNgwftx4oWZaTLbduAlStdK8ZXruS+YcOs6w8j+S3FeJiRdu21kW0lNncuk8YNH84kcUIIIVwzcCD3pUtnPiYijqj1650Hjo6ULg3UqBE42R6TYfj23XdMvr5oEd3oFi+m59uGDcD27c6JV7/6CkhNpcK8du3M1uoWsloXQuR2JIezpEED7o8cAXbuBKpVy1zG0/UPgM4FFu48zIsV4/7oUdfnly/nmnFyMvXQr7+e/X09xmZjiNX4eIZO3bgRGDKEn202Gq9XrkzF+fr19Czfu9eu8R882F7Xa6/xekfv8qpVueAeSDIurmtRXQiRV5AMF1kRSJlYrhzQubPzsXPnGPrG8io/dMhupP6//1E5vnixvfy2bUD16vZ2af4thAhHUlPtfdcllzif69yZ/du4cQy17sjJk8DUqfx8221Z3yOM5LfNGCWhCgcSExMRHx+PhIQEVPr7bwrvmTMja0JrDK3jli+nMF+6VIJciFyOU99VqVKomyNE0LHegRMAso0kGx8PbN3qeZg1fzhwgBPzffuAp56yH69TB/j7b34uVIgudw88wFyqjRsD+fPby86aFZnjESGER0iGi+xo2pShz19/nd7ZjixezMwdcXEUOZZS2x179tij8M2eDVx3XeYyd98N/PADddHTpzuf+/NPXpOURKX4G2/4/lwWWb4D2cnApCQaoK1fzx/g1Vft55o1YwoURwoXBi6/HKhXj6FY/VWSW3NvwD7vdnVMCJHrkPwWeR3rHdg7fTouKlfOdSFjgDvvBMqUyVmZaAwV347h12++maHWAaZpKVGCA6WaNWlV+NZbwJNPOuc3BzT/FiKXExD53aMH8PXXNOAdMMB1mY8+4ta0KTB2rP34wYOMjHXvvZktlffuZWqmCRNo0Ltpk/P64L59wMUXAykpwGefAQ8/zONpaVxT/OYb5sf644+ImYNIMR4mOL0YFStG5oTWEuBWfjMJciFyPZqUi7yOR5Nyi7JlgVC+J8ZQu7FwIccXKSnO52vXtivNrfKROB4RQniEZLjIjilT6BxQuDDTa1ue4UeOMP3c+vXAc88xWJjF5MlAv36MMp4x7ZulaL/sMiq+HUOwf/stcP/9FD3ffAPcd5/93MqVDEZ24kTglOJANu+APzJw/nxg1Sr+QOvWcWHp7Fmeq1qVLvgWd90FHDtm9yyvV48/kONClCvcLZ5rUV2IXI/kt8jrhK1xuoUx9nHDihVAq1aZ597R0QzP8/jjNFK3rtP8W4hci0/ye/Vq4Ikn7N+3bwcOH+baYsWK9uOTJwMVKvDzoEGMYHXttc5hynftYhiw2Fjgiis4LzGG+bFWr+Z85aKLOFGrXz9zWyZMoCVzWhpw5ZW8fsUKpp8qV46W0zVrevOThBSFUg8zbAcP8p840sKgKb+ZEEL4z+DBXH1+9lnPyn/wAXD8uLOXkggJ6XXrhlbp7Qk2G/DKK/w8fTpw003Ao49yUL14MTUWFmlplOHVqzNUkrXQLoQQuRnJYSc6dQKefpqP2awZ0LYtnZvmzeNjN29OZwVHTpwANm8GzpzJXN9XX1GhvmkTdb/NmjGK3qZNdrus++6jE4Mj11/PeosXpzNDjx6u2/vSS87p6vzCnzCsbdpwszh3jovy69fbFeQA59Bz59LSYPZs+/HoaHpktG4NfPyxc3nLM1yhWIUQwhnJ8DzHyenTUdQT4/RgKsUBZ9nbpAn/z0aN4qCqZUsqtvbupeXfuXP2svv3Mz/5e+9Fjj5ACJGzJCVljkQFAImJ3CxSU7Ovq2xZ6u0WLmTkq02bgNOnOclq1gy45RbgkUfc573q2pVrhEOHMpXjmjXUYz75JNcas+uP3REi+S2P8TDBydotOhooX56z/9hYrgy0acOVCYAT4TNngAIFQtlkZzJapstSXYg8gazVA0xUFPv/ffs8K1+tGmOTpqXlbLuEWyLyHXAXfjUlxR7ObckS5iG3iI0FevYEbr2VFu+xsUFvthAisERk/5XTSA67ZPx4YORI4K+/uH5bowYV2H36ZBYHY8Ywml6VKnRKyMiBA1zvnTGD68KpqYww2rAhHabuuCPzNZ7qdn/7jSLKU7J9B3Lac8sYpiGz8pZbm5VkvV075i+3uOwyLlSVKMH59ptv8kcrU8a5Xs3FhcjVSH67QTI8zxBx74Cr8cSePfzcurVdmTRypD0NWqFCwIsvUlFVv74M3YTIBURc3xUsQiS/pRgPE6wX47jNhmKu/iRPPsncAAAtykuX5oTYCptgbZUqcVWhUaPgNV75zYTIs0ioBxhN5iOOiHwHPFkwP3YM+Pln4Jdf6F3uaH1atCjwySfAPfcEp71CiBwhIvuvnEZyOE/h0TsQbCWzMfQYW7+eVgetW/P4sWNAyZKurylXjhYFH3xgr0NzcSFyLZLfbpAMzzNE3Dvg6Vhi3DhaD65c6Xy8UiXmLX/1VXuoZCFExBFxfVewCJH8Vij1MCN5xw4Uy5ePIVUSE5m07exZ5xBp1j/JsWPc1q93ruSpp+yK8aNHGbYlo/Lc+lyjhu9hDixmz6al+8yZ9km3P6HnhBBCeMbRo9nnoBTCkazCrzpSogRj1fboQU/yhg055gCAgwc5ELVYvpx5hTp2pIugECL3snkzx/arVnHbtIkT0iFDgAEDvK9vxgzgp5/oirx3L+VabCznKDfeyHBqpUu7v37VKnrNLlzIaFsVKnDh8JVXGCoup5EczhVErV9P2eaK0qX5/xis0OQ2G3P7XXSR8/GiRYGNG5mAfdgwhlo9cIA5/Q4ccF4YSk3l+7BpE9/LJ5/MXJ8QQuR1JMNFMPB0/g3Q8PyeezgmbtmS8+/Tp6kf+OILjnkt1qyhIkmKciFEXiNA8luK8XAjJsautG7alKFT2rd3zodSpw7/Afbudb05eosnJnKyvGOH6/s99RTw4Yf8fOwY0L17ZuW59d1VfoHcnN9s7lygb19g+HCGsRNCiHBiwgQgORmoVSvULRGRhCtjtuwoWBAYMYLjkenT6bHWpIn9/FdfAZ9/zpxp9esz3PqttwINGkSe7BdCZM0nn7A/CBTffcetZk3OccqUYXSsP/+k8u/LL4H584HLL8987cSJwN13A+fPs0+qVo0eNh99RBm5eDHrzSkkh3MNhW+8MftCZ89yC3aeUovoaCZQ/+03zrGXLKGMPXmSCdqLF7eXtYxWAOYAHDqU70fz5tyuv575AYUQIq8iGS6ChS/z74oVgY8/5vz755+pK9iyBShWzF7m0UdpnN64MY1Cb7lF828hRO4ngPJbivFwx5Vy2WajJ1eJElxAyooaNbgoZHmgW8pz67Ojx9eePcDUqe7revZZ4J13+PnECVqqJSVRwI8YwZBv5cpx0g5Ette4MfQ0WbuW+7ZtNbgQQgSeESMyKxgOHcp6sdIY4Phx9r82G3DTTTnaRJGL8MZaPSPWeGTw4MxhWa+8EvjnHy7Sr13LbfBgGtV17Mixg7wxhMgd1KlDw9EGDRhJYuhQerD6imWEWr688/GTJ5k7ecIEoGdPYNky5/P79tGg9/x54NNPgUce4fG0NEa6+PZbetz88UfWY3jJYQHg5PTpKJpdFLWyZUOnFLdwtbheuDDlsCOXXcZwrN9/z/m9zQbs3Mnt22+Bt98Gnn+eZQ8fBjZsoFF+wYLBfR5XyDhdCOEpkuEi3AnE/HvYMM6/HY34UlPta+8rV3IbNIjRYW6+GejSxfv7CSFEsAgT+S3FeLjjr3K5UCFahXtChQrAqFGZled79/IfzzEc4c6dziFcnnmGW3Q06+ndm2Hgr7+eE/Xnn6dAd7RuC2esRYc+fZjfJdIU+0KIyOD4cWDXLudjaWmZj7mjbVvmmRLCE3yxVrfIajzy0EPcDh8Gfv2VVu2zZnEcMWeOsyJh8WIq1hw92wKNFtWFyDl69nT+HhXlX31XXOH6eOHCNKqZMIH9VlKSc/Sq999nmod27exKcYBzkU8+oTJwxYrsx/CSwwJAet26NOYKZ7xZXC9ZktEU7rqLucbT0oDXX+fC+pIlQKtW9rIzZwLdutEbrUEDu1d58+bBD88q43QhhDdIhotwJ6fm33FxNBr9919GdJs2jWX27QM++4zvhjVWMIaObDmdUkVzcCGEp4SJ/JZiPBIIVkjysmUZisUVp05RmFoULUovsF9+AS65hOf//Zf/xImJ9rI2G705nniCi+BlyzKkYc2a9GavWZPPFk6h3BwXHd55h4ONSA0HL4QIbzp1AqpW5Wdj6B1XrBgX/N0RFcU+uE4d9qNCeII/1uoW2Y1HSpemzO/enbnQ5s/n3iqXmkpL99OnmTPNCrkeyLzkWlQXIvcQ899UNSoKyJfP+dzkydzfc0/m6woX5jzlm2+ASZOyVoxLDotIwZfFdcdFdWsckJEzZxiyde9eGpOsWGH//69WDfjxR+f0KTmJjNOFEN4gGS7CmWDMv8uX5//9gw9Snv/+O41DHe/3zz9A7do0frNCrjdq5L9xqyOagwshvCFM5LfNGEdtpwgViYmJiI+PR0JCAiq5slafNYsT2pkzw2NyaAytzwF7SNW0NODAASAhgZZo8fE8P38+23z+vOu63noLeOEFft62jULUUp5bW9mywROqGX/rcPvthQgjsu27hHdERXFys29fqFsiPCRi3oFAyTJ/6tm2jYrwjRudj9evTyXWXXdx0u4PVvusRXXJbiHcEpD+q0cP4OuvgSFDgAEDAte41FTgsceAMWP4Ds+caT+XnGz3Hl+3DqhbN/P1H3zAaFZNmjBfuadIDucpIkaGu5p7B/JaY5hWbckSbosXA+vX273MrFQH779PZbXlUR7I8OsZ2+nr8wqRB4iYvivYSIbnGSLiHQiH+TdAQ9Hu3Z2d3cqXZxjim28GrruO0Wb9QXNwITwiIvquUBAi+S2P8UghWF7jnuLKYj06mgrxjOFZ2rRhWJf27YEPP6SSe/t2LpBv2+a8mLVhA/DDD5nvV7gwFeSvvALcdhuPnToFHDvG+wXK0s2VRV+4/fZCiNxLenqoWyByI5Zsq1GDXt2rV/teV+nSrMcXmVizJvD335T9v/zCkOuLF9vzksfF2RXjZ89yHxvref2K+CJE5LJ6NZXZxjC/2IoVTM/QpAnw5ZfOZR1DrFWu7Lo+y0B3507v2iE5LMKRnArF6limShVuVhSGEyf4XlpKcYD3nzULmDGD3zOGX+/Y0Tu57UjGZ/QnnZwQIm8iGS7ChXCZfwNMl9K+vT3k+qxZjPj65Zfcpk8HOnRg2bQ0e+5yT9EcXAjhLyGS31KMRwrhNDn0JRyMpVz+7rusrb5r1wbefttZcb5nD3DyJPDXXxTSFvPm0fMsf36GYs/oZd6wIVCqlHfP5mrRIZx+eyGEEMJbzp5lmpPERKBx48DVefasc/5wT6lZE3j2WW5WXvJffmE4JYvJk4GHH+Yk/dZbuS9RIut6taguhE8kJycjKSnpwve4uDjE+fJu+8OePfQ8d6RdO+DTTxnm2ZHkZPtndx4uhQtz7/BcQkQkwQjF6opixYDWrZ2PvfUWU6JYXuX79tnDr3/+OfMFWixYwMX82rWzN2KXcboQQojcRLjNv8uUsac8O3sWWLiQIdfnz3eW9f370/jtllvoTd60afaKcs3BhRARikKphwlWKIW906fjonLlXBcyBrjzTgq0UIYU8zWMi6/XpabS22P7dg4orN/niy+Axx93H6L9++8ZlhVgCMVvv3VWnFet6mzRnlWYOX/C1wmRi1EYmBzGGEbGOHXKOfRVRtx5zIkcJ2LegYQEemEGirJlgZx83sceo0LMIibGnpe8Y0d7PiILV3JasluILLH6r4wMHDgQg1zlInZFoEOpp6VxEXHuXGDgQODoUWDsWOD22+1lli6ldyoAnDtnz0XuyJw5VKbFxnIu4SuSw7maiJDh4RKKNSPGALt328OvGwN88on9/CWXAFu3AsWLA1ddlXX4dXdtU0ozIVwSEX1XOCAZnmuJiHcg0ubfACO6bthg/16mDA3ibrmFIdetVEYWmoML4RUR0XeFA0GS31KMhwnWi3ECQNHsCsfHc5IZbE8OIOfzm3nL+fP0MLG8y61t+3bmUWnYkOVGjAB693a+NiqKL1DNmsDQoVx4a98emDKFAt/TCXskMHcu0LcvMHw4vW+ECBAS6jnEtGkMKbtsGZCSknVZm829gZDIcfQO5BDp6cDKlQy3/vPPDMHuyL59QIUK9u9aVBfCa6z+a+PGjajo4JXtlcd4TuUYBxgy/fLLOWbfutUe0nn9eqBePX4+fpyerRmZPJnpl0qX9m1RUnI4TxD2MtyaPx86BPz4o3/z52Aa2aemciF9+fLM709MDHDHHYwkZ7VLxulCeIVPfdfmzfTgXLWK26ZNNEbzRX6np9s9ROfPZ11JSZTHDRpwbHDPPVm/s6tWAW++Sc/VEyc4rr/5ZqZPLFvWu/ZkRDL8AhMmACNHMmvV2bNc/rz3XqaCzpfPv7qnT2eaagBo25bLjlmxcCHw8ccMOHLoEFCkCDN4tGzJwKHetCfs5XekcuQI3+upU7k/ccJ+Lj6eBnGO77Xm4EJ4hfqubAiy/FYo9TDj5PTpKOrOY9yibNnQKMWBnM9v5i0xMQyjXr161qHlmjQBXnzRWXl+6hQX3HbtAl5/3R6+bfduhmWsWJGjxksu4VazJlC/Pr1XIimcmzGcXKxdy33btpHTdiHyIi+8wNxMntqtyb5N5EaiouhV1rQp8MYbNHiz8pKnpDgrxR98kCszl14KXHutcz0KxSpEthQpUgRFM3qAhANVqzK846+/0gO8Wzcer1LFXmbPHnq3ZCQhwV6Ht0gOi3Ah3EKxekpcHNOenTvHOajlVb5kCQ3bHFMgTJ/O9YW2bRmOvXlz4LLLOA5QSFYhAscnn9BhJBDs2GGP3FKyJPunEiV4fO5cbj/8APz0k3OURouJE4G77+aCdpMmQLVqNIj96CNqchcv5vqbL0iGX6B3b/7JY2KANm2YZWb+fC6NTp3KbrVAAd/qPnaMWa8sB+GsMIaK+BEjqPy+8koqww8fpk3F++/TPsNfRb0IAKVK0XLi3nspwxcvpqJq6lTgmmvsc+n0dMrtLVtoxNq2rXM9moMLIbwlBPJbivEwI71u3ZwPjeIrocpvFgiuvtpubQ7wWQ4csCvJ9+2zK/wtM8e9e7n9/nvm+qyJ+eLFwJo1wMUXU3lepUr2+VeCjWXM0KcP8N57WlQQIpyZOZORHfLlA4YNY17lyy+nd8+yZcC//1I58OGHXDAcPRqoUyfUrRYi56lRg3KsTx9O0i2Skxkh5vx5yvWyZbmAfuutdGEoXlyL6kJEMpYC7eBB+7GiRblgvm0bF9JdKcZXruTeih7lKZLDIpyIi6OndKBDsQbLyD5fPirMGjcGnnnGHn49PZ3njQFeeomf583jBlDRds013G68UYvrQgSCOnUYRbBBA8rGoUM5hvYFm42a1uefZ7RFxzWw33/nGHzaNHqEv/qq87X79jHP8fnzTJv0yCM8npZGT/Nvv6W3+R9/eP++S4ZfYMoUKqILF+afxBoOHT7MP93ixfSbGT7ct/p79eLU67HHnLNouGLQILbl6quBceOc7RsBYMUKIH9+39ohcpB8+Wig2ro1lVVnztjPrVoFLFjAz/v2MaqTFXK9fXuGA9AcXAjhKaGS30aEBQkJCQaASUhICHVT3DNzpjEA9+FQT6BITzemWTNu6encDh82ZtkyY775xphXXzXmrruMadjQmMKFjWnc2F62Tx8+i7Xly2fMpZcac8stxjz3nDH794fXszl+FiIARETfFUl06mRMVJQxQ4bYj9lsxlSo4FwuIcGYmjWNKVcu9P1MHkfvQIhJTaXcLVvWmPLlM8vkF1+U/BPCDQHpv7p35/vmKLcCxZkzxlx0Eev/5Rfnc88/z+Pt2mW+LjnZmOLFfZtvSA7nKSTDQ4y1LvD668YMGGBM69bGFCzoLMvfeMNebsIEY37/3ZjTp0PdciFCStjL7yFDWHeNGpnPZSe/ixXzfb1QMvwCTZrYu9eMLFrEc3Fxxhw/7n3dkybx+uefN2b0aH5u29Z12X/+MSYmhj/1sWPe38sdkt8h5vhxvkOlStnH3NYWG2vMqFGagwvhAvVdbgiR/I7yX7Uu8gSWt3iNGszVt3q171vp0qxn0KDwCFtkeVQPGkSLVJuN4WOaNQPuuw947TXg++9pEZeUxLDry5fzuvr1gc6dacUSF0cvtn/+YZiZd95xtnAdOBC44gqga1fg5ZeBMWPsHgA59TtkfLZBg+xtF0KEH3/+yf3DDzsfz9hHVKrEUHMHDwJvvRWctgkRjvz2G+Xu2LGM8vLnn5SxtWtTJl90kbP8e/RRYOfOULdaiLzFRx8x1cH99zsfP3iQbkZJSZmv2buXodP37WM49Ouucz7fuzdQsCAjPX3+uf14WhrwxBPMPd6kifdRriSHhQgOjtHo+vdnHN358/nuLl/OhLO33MLwrFbUuf79mTKlWDF6k7/8Mj1MXPUhQojQ0aAB91ZaE0cmT+b+nnsynytcGOjYkZ8nTfL+vpLhADiEWrGCn139zC1aMF10aiqzWXjD4cP0Eq9VCxg8OPvyn3zC4AAPP8xAXiKXsHw5Izd99x3XtH//nREpLr6Y6Vouu8x5Dv7gg8DGjeGhAxBChB8hkt82Y3zrlRYuZE4QERgSExMRHx+PhIQEVArHUOqpqQxZmJgYuDrj44GtW0OXLx3gC2aFWF+61LNQTe6uSU/nwH/rVuZZ2bmTE3rrfKdOzI3qiuLFeV3p0vy+di1HjxdfzHCRgXo2X55XiCwI+74r0sifn6FjkpPtx/Ll4+L/iRPOZdPTuXhQqRL7HA+R/A4segdCSHYybfNmytVSpVi2Zk3mPgS4YNe5M3DbbVSiSx6KPIhP/dfq1VQ8W2zfzlXSSpWAihXtxydPBipU4OdBg2hoeu219rCLALBrF/OKxsbSeLRqVb6rCQm8z9mzNG6ZPp3GqBmZMIE5StPSmLCyalWuBO/YAZQr51uO0iDIYX+QDA8skuEhZNYshlidOdOzEKtW+ZIlgaNHnc9FRbEP+fxz79Mn5BRz51JJMHw40K5dqFsjchkB6bt69AC+/ppGKQMGBLR9eP99pj+qUoWy3iI52b6+tW6d61QoH3zA1AtNmtgXyj0ljGV4MOX3tGm0KypZEjhyxHWZ227jUO3557ls6Sldu9JmYeFCppkfMwZ44AHaMFlZKR257DLaMM+ezT/pjz/yTx8VxSi4XbrYl0G9QfI7hGQ1BzeGf/CLL2Zye2M4HzhwgOdr1uTaeKdONHgLt1SkQuQw6rvcECL57XOO8VataPj/yCM0/i9Z0q92iHAn0vObucPyqJ450/NFccvqLWOulKgoDvyrVHE9+X3/fVq+WIrzLVv4ec8eerWVKmUvO3iw3UK2XDl7DnNr37EjBxnePpu7tgshwoOiRWkU40ixYsCxY8CpU/ZcqwD7nJgYmoR7geS3yDVkJ8Nr1bJ/ttmYz3DgQH5es4bbq69SrnbuzAW8cuWC134hIpGkJOb9zEhiorMBbWpq9nWVLcsISwsXAhs2AJs2AadP02C0WTOu6j7yiHsj0a5dgerVmSd10SK+0xUqAE8+ycSZvrzPQZDD/iAZLnIFjt7inkZ1sLzGAUaJWbyYfcfChTSGWb2aeQgtxozhGKFlS3qXx8cH+incYwz7oLVruW/bVgZ4Iu+QkkLlNkCtpyOOSvLKlV1fb72rvkR4CmMZHkz5bf107n5iwLef+YcfgIkTabfQvHn25c+epZ2ydZ/77qOTnyN9+9Km6a67sq4rNTUVqQ5jy2RH5YkILlnNwW02WkM4fn/wQeYMjomhl/nw4dzKlOFY/4MPnN9NIUTeI1Ty29cY7DYbt6goYwoUMOa++5juSfiGcgyEAH/ynQQyV0pKijFbtjgf69GD+RIc87RYW/78xqSl2csOGWLM448b8+67xkybxrpSU923L5LzvMyZY0z9+tyLsEB9V4C54gpjoqOdcydedRWF7axZzmW3bKEgLlrUq1tIfgcWvQMhwhdZZl3TuLExX3xhzM03MwcawBfi0CF72cREY86dy5m2CxEmqP9yQRDksD9IhgcWvQMhwsoZ7m0OYXfXJSYy6a0jN93kPIeuWtWY++835vPPjdm8OWfnwVY7+/TxPVeyEFlg9V0bN240J06cuLCdOXPG80pyKse4Ve9FFxlz+LDzuSVL7O+ku3H27Nn2PMXeEsYyPJjy+403+BM2b+6+TP/+LHP99Z7VuX+/MSVLMm38qVP241nlGN+/3/7nzpfPmHr1jFmwwJikJOYe79GD56KjjVm4MOv7Dxw40ADItEl+Bxl/5uBNmhjz44/G3HOPMcWK2WWzYz0LF2buN4TIRWju4YYQyW+fc4xv3Qq88AIN/c+cAcaNA1q3ZjTK99/PHN1KiLAjY/5tbwhkvu4CBegJ7sjo0cC//zLH2sqVfMFeew249156tUU5vLo//cTEPc8+C9x8Mz3fChRg26IyvOLHjtkt9CMt13hGy3vlphG5kXr1+L+9Zo392HXX8Vj//uwXAEbvePhh9kWNG3t1C8lvkSvwRYZbsnvlSoZdmjqV79IPP9CT3DGO3113AeXL08J92jS+LEKI3E8Q5LA/SIaLiMcXb3ELy2t80CDnuWDFipwjO9KrF/Dcc4zdGx1NT9WxY/ne1q9PV0aLffuYkiEQOD7fO++4bq8QAaJ27dooVqzYhW3YsGGhbdCQIQzPnj8/MH68c1TEYBDGMjzS5fcjj3A58YsvGNnWExy7vQIFGGr92muBIkUY2Gv0aKBDB3a/gwZlXVe/fv1w4sSJC9vGjRt9fhbhB/7MwVesoAeolZd8zhx6jlv1nDvH6KjlyjHEwvvv+xY5QggReYRKfvurWT93zpiffjLmhhuo2JcFu2/IYiTIBMJrOlw8r8eNo7nn7bfTm7pAAbtZ5qWXOpdt3Jjn69WjuWfFisaMGWPM8uXGHD0akuZ7jCzvwxL1XQFm3DgK0hdesB87cMCYEiUoXPPlo/V9dDS/R0UZM2OGT7eS/A4MegdCQE5HfDl1ypiyZZ09zQoXNuaOO4z54Qe6OQiRC1D/5YIgymF/kAwPDHoHQoCv3uL+XJ+URC/UAQOMadnSmPbtnc9ffjm912680Zg336RXa2pqYNrn7/MK4YKw9Bh/5x3WFxfnXi6uW2cfWx8/7rrMpEk8X7q0922IABkeDPn9wQf8Ca+4wn2Zp59mmdtvz76+MWNY9vHHM5/LymM8Odn+5+7Rw3XdU6faPcq96XYlv0NATs/Bd+7kmnbGqKn16hnzyivGbNjg7xN4jqKVihxCfZcbQiS//VaMO7J7N+calSo5h4m57DJj3nvPmCNHAnm33IVejCATqAlqOE50Z8xgm956y7ld6enGlCrlOjw7YMzFFzvXM2YMR+wbNjiHsggFGQdR4WCQIIwx6rsCTkoK372ff3Y+vnSpMVWq2IWrzUZF3ahRAbmt5Lfv6B0IAcFYVD93zpjffjOmVy8akTnKy06dfLuvL2hSLnIQ9V8uCJEc9gfJcN/ROxBkwsU43fG65GSGYsw4Ny5QwJjWrY356CP/2qa5q8gBAtJ3BVIxbmliY2OZ3s8dJ07Y37F161yXGTGC5xs39r4dESbDc0p+//ILf8JSpdyX6dyZZfr2zb6+W2+1/0muvdZ5q1WL54oXtx/bv99+bZkyPD94sOu6//7b/i+xd6+HD2gkv0NCsAzbdu405v33KYOjo+3/IAMH2sucPcstJ7DkNiDZLQKO+i43hEh+24wJfEyn9HTg118ZYmX6dIZFsdmAuDigSxfgsceA5s0DfdfIJjExEfHx8UhISEClSpVC3ZzcjTHA1Vcz/MKPP3ofRj1jXXfeCZQpAyxd6l9dgcB6NsB1e86fZxi5zZu5vf02cPo0ULgw0KgR8Msv9npKlmQod4D1VKnCMO21agFXXsmw7sFi1iygfXtg5kzghhsyfxchQ31XEElLA5YtAxISGIKqRQugaNGA3kLy23v0DgSZ7ORcTtSRns7w65MnM31J//5Ajx48t3Mnw63fdhvQqRMQH+99e7Jr5/LlDMUaDuMMkatQ/+UlQZDD/iAZ7j16B4JMoOZwgZ4Lnj/PdF0LFwKLFnE7fJjnevRgvF+AL9Urr1A2N28OlCjhWbs0dxUBJiB9V48eDHs+ZAgwYIDvjRk5EnjqKSA2luPkm2/OuvzFFwPbtgFffQU88EDm8/ffD3zzDWN3f/qp7+3KSBjL8EDL78RE+5Rkxw6gWrXMZSpX5k8xbhxw991Z19epE/Dzz57ff+dOoGpVfu7QgV3f008DI0ZkLrtwIcOrA8CJE57/SSS/g0wo5uAAcwz8+iswZQrw6qtMhQIAkyZxDn7TTcCtt1LGBup9tmR2nz7Ae+9JdouAor7LB3JQfueIYtxi5kzg9dfZdse72Gxc33v/faZ8EnoxgkpqKlCzJkeLgSI+nkmD4uICV6cveDvpdizfti0QE8PjqanAQw8BW7ZQgZ6U5Hxd+/bAjBn2761aMTdrrVpUnlsK9JIl/X8mV4OnQAzKREBQ35U7kfz2HL0DQSbUi+rGcPUqOprf332XOUwtmjShkvy22ygL/UGTcpHDqP/KnUiGe47egSASScbpxgD//EONzaWX2rU2a9YADRvys80G1K0LtGwJXHMNF+m6dOG5jG3S3FUEmLBRjI8aBTz+uOdKcYCJtv/3P6BdO+YYduTkSa6tHT+eJ8e9gZTfTZsypfPrrwMvv+x8bvFidltxccCBA9Qz+MqYMbRvaNuWOcQz8tVXXFqsU4f2R1FRzudfeYVtrFWL3a6nSH4HmVDPwTPyxBPAJ5/Yv8fGAq1b04qjY0fgoot8qzejvJbsFgFGfVd4EXDF+P79wJdfUvjt3m0X5i1aAF27ArNnU5+Wng7ky8c+sVWrQLYgMtGLEWQSEjgpDxRlywKh/rv5MuH25BpjgIMH7UryLVu42N+zJ88fO+ZeAV6qFD3LHU1DN26kyWqBAp49lyzvwxr1XSHm77+BgQOBiRP9rkry2zf0DgSRcFxU37OH79/kycCSJc6rWLVrAxMmcO9L+zQpFzmM+q8AEEA57A+S4b6hdyCI5Abj9E2baBC3cCHnxK6w5qbp6ZTXlszW3FUEkKApxj/6iFvTpsDYsc7nPv8cePRRChVPleIAsG8fvcZTUoDPPgMefpjH09KoYf3mG2p///gj58e8YSDDc0p+T5kCdO7M4JC//2636TlyhPrD9etp2zt8uP2ayZOBfv2AihWBefM8a392ivGzZzkV2r6dCvrBg+3K8d9+479NSgoDDzzxhGf3BCS/g0o4zsHT0thHTJnCcAYZZXJCgm9r9IpWKnIY9V0BIkDyOyCKcWMY7uXzz+1hX4yhV3u3bgz7cvnl9vI7dtCocM4choNZtMjfFkQ+ejGE3/gqsP0V9GfOcETrqDjfsoUDEQB48klOpgB6nhcrxsFP5crO3uWXXEIz0ooV7XVnpbiPdMv7uXOBvn05E2nXLtSt8Rn1XSFiyxZg0CBg/Hi+C2lpPlUj+e0/egeCSLgvqv/7LyfmkydzNSkmhgsIhQvz/OzZNAq7+mq7x7k7NCkXQUD9lx8ESA77g2S4/+gdCDK5yTj933/pdrlwIbVO69YBl13GhTqbjWFen3mGHuXXXkv3zAcf5LWROHcVYYVPfdfq1c6ax+3bmTKgUiXnNZjJk4EKFfh50CDgtdf4P7xggb3MX39R02oMoypceaX7+44Zk/nYhAmM352WxmurVqV7844dQLlyfLdq1vTsuXwhxDI8WPL7mWeADz6gQr1tW6BQIU5Rjh9nPXPmOPurWEruKlWYgdETslOMA+weW7dmVOwaNYArrgD27gX+/JMK/+7dmbHCm25R8juIhPscHGC4AUtJnpLC8AQWTz9Nj/JOnYCrrnI/D1e0UhEE1Hf5SYDlt1+K8cREu2VbYqLdsq1hQwrye+4BChZ0fW1SEucxcXHMI5LX0Ysh/MIfYZ1Tgv7UKeaOKliQFsEAreyvusr9S++YRyolhSPs8eNpmd+tG8O1OxKpioJclDdWfVeASEujgcnff/Nz9erAjTdyAO/Inj3MrTRunH0GXaYMY6B5QSjk94QJtARfu5aW4zVrMqBEnz6crHuKNfnOihkz2DU4kpjIhYE1azgHO3KE7ShXjq/jU0/RMt9b9A4EmUhZVD9+nP9srVvbj11xBV+AsmU5Me/cGWjTJvN7rkm5CBLqvxwIshz2B83BA4feAREQrDnp1Kl2r9lnn2UaFEeKFeOL98QTVDZmnNsK4SE+9V0LFjiPS93hmCDanWLc07oA52hKjqxaBQwdSi3viRNUxt98M2NrlyvnWd0WESLDQyG/x4/nHPyvv4Bz56iYvu8+zsEz/jw5pRgH6Bn/xhtMF71vH5+zQQMuAd51l+fPYyH5HWQiZQ4O0Hkrf35+TkmhrD19mt/LlAFuuYV5ya+7ztkyRNFKRRBQ35WBUMtv4yM33WRMTIwxUVHG2GzGFCpkzIMPGvPnn57XUaUKrxfGJCQkGAAmISEh1E0RkcjMmcYA3Ifiem9ITzfmwAFjFi0y5ssvjXnxRWM6dTKmdm1jPvjAXm7NGrbJcStZ0pgrrzTmvvuM+eUX1tWsGbf09Jxve6Cwfu8+fYL3u+cQ6rsCwJo1xtSsSYHouF10Ed8TY/j//dprxhQoYBe8lSoZ8/77xqSkeHW7UMjvZ57hv3pMjDHXX2/MbbcZU7w4j7Vo4d0jjB7N62rUMKZ7d9fbunWZr5szh9eVKGFM8+bG3H47u55atexdzFtved4OC70DwiNSU43p1s2YYsWc5VqxYsbce68x06bZy7qTycGU1SJPoP7rP4Ish/1Bc/DAondA+I27+eipU8bMm2fMwIHGtGplTP78zvJ/2zZ72VWrjFm50pjz54PefBGZqO9yIEJkuOR3YNE7IDzizBljJk7kGnKJEs5yuGBBYwYMYLms1pYjdd1ZhCXquxwIA/nts2LcZuNWu7YxI0YYc/y493U895wxPXr42oLchV4M4TOBENLhKOi/+oqDlQYNjKlcObOS3NJgWYqCwoWNadLEmHvuMebVV40ZO9aYZcuMOXQofJ7JmMy/dbj97l6ivstPDh82pmxZu4DPuBUvbsy//1KDa5WpWdOYzz835uxZn24ZbPk9ebL9FV21yn780CFj6tblueee8/zelmK8e3cvGmz4M65ZY0xaWuZz48YZEx3Nn3jjRu/q1TsgvCI11ZhZs4x57DFjype3y7R77+V5Sy40aaJJuchx1H+ZkMhhf9AcPLDoHRB+46nR2pkzXOTr0YPlZ8ywn+vUiceKFjWmQwdj3nyT89gQ9DEumTPHmPr1uRdhgfqu/4ggGS75HVj0DgivOXuWBmtPP21fY/7f/3jOkuWPPGLM9u2Zr5WBuggQ6rv+I0zkt8+K8bvuMmbBgoC1I8+jF0P4TKAEdDgJeleL/ykpdAOdOJGLBStX2stecklmxbnj9vbb9rr//deYMWOMWbKEnuvBVi5k/J3D6Xf3AZ/6rn/+YXSA7t2NqVOHGknAmCFDfGvEnj3GjBplzMMPG9OwoTGxsazvoYc8u37lSroPly1rTFycMVWrGvPUU/z/yIp//zXmySdZPjaW199+u7P2NzsGD6aAz5+fz79iBc3GX3uNbYmK4jPZbFSijR7tWrPrBcGW302a8M/x+uuZzy1axHNxcZ4vDviqGM+ONm1Yr2PgCk+Q/BY+k5ZGWfTcc1SWG2OXCVFRxlx3nTEff2zMvn32ayJcZojwQv2XCYkc9gfNwQOL3gHhF74YrLm65v77qRTPOIctWNCYG28MrTGc1V5AhnlhhPqu/4ggGS75HVj0Dgi/SE+n18S//9rlXI0advlbpw69yVet4nkZqIsAob7rP8JEfsf4GoL9++99vVIIETCMYd6nGjWYN2X1at/rKl2a9QwaBFx/fWjzl86ezfzbM2fa21GgAFC3LjdHbDZg+HCgY0fmoypcmLnNrS0hwZ4jCwD++APo0cP+vWhRJju2tjvuAOrXz5nnsv5ezZrxNwa4b9YsPH73YPHJJ8CIEYGr76efmCTLFyZOBO6+Gzh/HmjSBKhWDVi5EvjoIybFXryY/xcZ2bIFuOYa4OBB5kDp1In52CZOBKZMYTKvzp2zv7/1P/7mm8Azz9iPN2nC/81nn2VCsMsvB+bPZw4VPwmm/N67F1ixgp/vuSfz+RYtgPh4vqbTp/NPESpi/hsRxcWFrg0ijxEVxbzhVu5wS0ZUrcrEfnPmcHvySZbp0oV9TV6TGULkJCGQw/6gObgQYYSrOWt22GyU4e3b8/obbgC+/pr5EtetA37/ndvChcDRo0wm7Fj3ww8D5csz5/NVVwGFCuXIo13AesY+fZgz3WqzEOFABMlwyW8hwgibDbjiCn6eNYtybvBgYMECyuANG7i9/joXrDp1Ap56CrjvPslBIQJBmMhvmzHG5EjNwisSExMRHx+PhIQEVKpUKdTNEZFCaiqVdomJgaszPh7YujV02iFj7EqCpUs9W2TI6prTp/k9f35+nzuXHe/WrdTGZewCf/gBuPNOfp49G3jxRf7GF19sV55ffDEXJLxVSMyaxUWQmTOdB1LujkcAPvVdX3wBbN4MNGgANGwIDB0KfPMNMGQIMGCA9434+Wdg3jzW1bAhldJvvAE89BDv5Y59+/i3TEkBPv0UeOQRHk9Lo/HEt99SKP/xh/Pf2higUSNgzRqgWzdg9GggOprnPvsMePRRGmhs3cr/k6woXRo4dgw4fhwoUsT5XFISULw47z1tGtChg5c/TOiZNg245RagZEngyBHXZW67DZg8GXj+eeDtt7Ovc8wY4IEHgObNgVataJtQuDBQpw7tY0qX9r6dv/5KO4boaGDTJmdbmuyQ/BYBw1EWVK/OF2PSJPZBjgwfDvTtG5EyQ4QX6r+Q6+WwyBq9A8JnfJmzenNtejqwcSNw8iQN4gD2UyVL2uevMTFA48ZUkrdsSYvTokV9fqRs2+nr84qAo77rPyTD8yx6B0RAcCWPjx7lAtHPPwMzZnC90Gaj18dtt7Hsd99xra9gwdC1XUQk6rv+I0zkt88e48uXA088QSPVkSOzLtuzJx1ZP/uM43YhRICIi6PwPnQocHWWLRtal8lAWd5bFCjgXLZdO24AcOYMvXy3brV7mDdoYC+7cSMtlP76K/M9CxakAvamm/g9IQHYvp2K1goV6AnoiCtvcYu85jXes6fz94y/lbfceis3i0mTPLvu/fc5yG3Xzq4UB6gd/eQTYOpUujtn/J+aMYNK8eLFgY8/tivFAdYzfjwV9SNGAMOGZd2GEydYT8aBAMCFreLFWeaqqzx7Jg8IpvzeuZP7ypXdl4mPdy7rKUuWcHMkf36+Ri++mPW1TzzBP/3Jk3T+X7+ef4LRo7NXiqempiI1NfXC9+TkZO8aLoQrMsoImw144QVuiYmMRPHTT/xnfeopRqcYNIhy6uhRepPXr5/75YcQgSYEctgfNAcXIkzwZc5qkdXc1SIqilafjkRH05h34UJ6tCUksA3LlwNvvcXwTN99x7Lp6XZFuq9kfMbs2ixEsIkgGS75LUQY4kqWlyxJB5hu3ehoNXcuI7pUqGCXg7fdxoWk66+nN/kttwClSoXySYSILMJEfvusGB83Dli7lut12dGsGfDVV7xGQl2IABMfb9csRTpZKY+zwxflcv78wGWXcXPFHXfQQ3zbNmfl+a5d1KqVLWsvO2UK8PTT/FygAMPSO3qZFynifvEkghcaohctCnUTfGfyZO5dxfguXJjux998Q0W749/Euq5jR5bLyD33UDE+aVL2ivG0tKwNUaxzxYtnXY8XBFN+WzrjrKI8Wj9hUpJndZYvD7z8Mn/+6tX5E23eDHz4If9cL73En7V/f/d1jBvHMZZFmTLAqFF2A+CsGDZsGF577TXPGiuEp2S1wF6pEpXhTz1F2RMXZ5cZu3YB//7LMG/Vq/OfuEsXoGlT/42OhMgLhEAO+4Pm4EKEAf7MWS18mbsWKcJQ6g8/zDbs2mVXki9cSM9xi40b7WnILI/yli2BcuU8a59SgIlIIIJkuOS3EGGGJ7K8QAEqvW+5hd+vvx648kq+zGfO0Kv85585727ZkkryTp2AKlWC9BBCRChhIr99XjH7/XfuPZkHWGlWf/vN17sJIfIElmJg0CDfLe+XL2c9geCii4CbbwZ696ZZ76xZ9Ao/fZqaOMd85zExVIBHR/P8hg1UoP7vfwytPXSofcD1448cLPXtS6v/efOASy+1LzRESoYLYxA3fHioW+Ebyck0cgDczzat42vWOB+3vmd33datwKlT/rUzB4h0+d2+PXWATZsy+k6RIvzJv/6aEaYBpoc6cMB9HceP8zU7coS/R8OG1CXefTfHZ1nRr18/nDhx4sK2cePGgD2byKN4s8BuhWuzJuWFC1OeFCgA7NjBl+CqqximQQYcQuQ6Il2GC5Er8GfOauHv3NVmA6pVA7p3pwZt2zbnqFzWfGX9euCjj2jwXb48DcIffdR1RDRHXD1jTsy3hcgjSH4LEWb4IsttNs6xz5xh9MhBgxi1LT2d+cl79wYee8z5mkhZ3xUiD+Kzx3hiIlCsmGeRmUqVYtm9e329m50JE6ifWrsWOHuWeqh77wX69AHy5fOurpQURrr98UfqL6KiqJu6/36GuHGMjuvI+fMMaTNuHPD33wzFWqwY+8L772e0DTnpCOElobK894XYWOCSS5yPPf44t3PngN27nb3Mly1jSG7LE3D5cloVZiRfPl7/5Zf2hY19+3gsPj78OpbZsxGzenWoW+Ebu3bZP7uL8+0uxnd28cGt6yxPjssvz7otZ88Cixa5HjCfPcu9u/MWLVtmfQ8Hgim/rag4WdkHnDzJfSBSIj7zDJ30Dx/mPKdbt6zLlyzJn+6aa2gE/MMPzF3+1FPur4mLi0Ocg2Vjkqeu7kK4w9cUIq+9RkuRjz4Cvv2W10+axDQQe/fSk9wiPZ33ad06tOlShAhHgiyH/SFUc3AhxH9Yc9YaNWih6c9cqHRp1hOouavjXLFbN0a8cvQoX7cO+Ocfbo5hkqzUYS1bUtkOKAWYiBwiRIZLfgsRRgQiWunYsUxtOnAg1wh//pmRRLt0sZdNSOD8+9Zbacx+9dXulU1C5DXCQH77rBg/fZq6IU8xxh5S1Vd696YiOyYGaNOGTjLz5zOX6NSpXO/LmE7YHUePso61a7lw37w5+6blyxkNeepU5nfP+IypqewDFy7kuRYtGII1IYHWfPPnsx+cNElzBCG8wp88bRbhEJI8Xz57+PT27dn5XX2184CrWzcugmzfblee79hBBTjAmM4PPcTnefdd4J13qMioXt0ent3aN2/ueccXSP4bSJ5v2BBYvRrJyclOCsKMysOww1EguYvz7S7Gd3bxwR3Dq3uiND12DGjVKusyWZ232Wix5SHBlN9Wvu6EBPdlrHPZ5fb2hOhovhqHD3PxwVNsNqBHD+DXXxnoISvFuBABJVApRJYu5SS8SxcOVufNc06zsmwZ0KEDLVBuvpnlbrgh6zwHQuQVgiyH/SEUc3AhhANnz3KQmZgYuBjHZ89yC/TcqWxZ4PbbuQFcBFu8mIryq6+2lxs3jlHOAKZvufhizss//zxzneEw3xbCkQiR4ZLfQoQR/qw/u5KD1apRadW7t3PZn3/muu+773IrU4Y5ATt1Atq1Y3rPnGTuXEYqHT6c9xMinAgD+e2zYrxsWS5m79vHaMNZsXcvdQMVK/p6NyqbR4ygvsEKewpw8btNG47vX3nFHkY1Ox57jErxOnWA6dPta4cHDrCPmjOHjjhvvOF83ccfUylepQr3jg6DK1eyLVOm0Av9rrt8f14h8hThbHnvL64GXA0b2jsxi/Pn2an+8AOTI1sDrJQUKttTU4FNm7g5snevXTH+9dfs2BwV55Ur54xF4n/PlfrNN0C3bqhdu7bT6YEDB2LQoEGBv29uJMihlYIpvxs04P7IERrRWk4ojqxcyX3GV8JXjhzh3vJW9xRLP3jwYGDaIYRHBHpSDnBh/cYbncv++y9QoQKwfz8XwMeNo+zo0IFeYx07ev/SeIMm5SKciaAQh8GegwshMhAXR2O0Q4cCV2fZssGJ5lKyJOV9x47Ox2vUoKJ8xQq70h9gLvMBAxiWvUIFe3l5jYtwIkJkuOS3EGFCMKOVPvAAX/gpU+h9eegQI4R++SUXoGbOpMdlTmAMFWVr13Lftq3ktQgvwkB++6wYb9aMQn3kyMzK44yMHMn9lVf6ejem5wWAl15yXjwvXZrK6muuYSTJV15hyJms2LcPmDiRnz/80Nmhplw5GsbWrw+89x7v57hOOH8+908+mTmKbuPGVIZ//jkdc6QYF8JDIsny3hu8GXDFxFBr+NJLwC+/2AdYH38MfPABO1zH8Oxbt/L3clyk+Plnurs6ki+f3dN83Dh7h3biBC2NfFGaOzxX2rXXAgA2btyIig4zt7D2FgecO/ZTp1wLDncxvosUoceFu/jg1nWurs1ICBKHBVN+V6oENGnCdbZx44CXX3Y+v3gx2+JKj+cLq1cDW7bwc9Om3l07bx73GbMkCJFjBHNS3qULExYuX86wRj/9xFQPkyZxW7LE7j1mTGAnzZqUi3AmwhJ4BnsOLoRwQXy88yJSpPPoo9xSUjjv7NcPqFuXg2pjmJvc4sEHgT17OL8cN45zT8ew7EIEkwiS4ZLfQoQJwYxWWqgQZeRttzFC6KJFlJtTptAzs25de9kff6T3Z6dOgbGKsZ6zTx8quBTlRYQTYSK/fVaMP/QQMH488Pbb9J5+5BHX5T79lGVsNl7jC3v3clEdAO65J/P5Fi04L0lIoPf33XdnXd/KlRzfx8a6DkVfrx6jWxw6xPruvNN+ztMoF6VLe1ZOCIHItrzPCl/zxmYcYFlK82rVgOuuc3/t3XezjKU8376dxgGbN3MBwzFkbs+eVKRXr+7sYW7tq1Vz32YXz1WkSBEUDUSS6GBRpYr98549zgNSC3cxvqtWpWJ8zx7XdVvX2WzO93HFf4YFwSSY8htgAITOnYE336RzqmXcduQI8MQT/PzUU862CZMnc02uYkW7whrget3o0cD992d2bl24EOjenZ9btMisGP/sM/7ctWo5Hz93jnV+8AG/u/s9hAg4wU4hEhVF5ffVVzNk6l9/2ZXizZrZyz35pD3/aOfO/k/MNSkX4UwI5LA/BFuGCyHyEAUKcH7YrBnn5qmpDPlkjVGM4Zhl/377NV26cAGtRQuGu+zaNSRNF3mUCJLhkt9ChAGhjFaaLx/DDLdpw8WnbducF8HeeYfKr6eeondJp06ci196qfdrBY4G+O+8Q+9NRXkR4USYyG+fFePXXcdURRMnAo8/Tou2m2+26wB272ae7r//5vvYpQsXxH1hzRruS5Z0HYYVoJNpQgLLZqcYt5z5ihfnGqErSpemjm7VKmfFeIcOfOaRI3nc0Wt81SpGQS5QgCmEhRBekNss7wOVN9abgUvXrs6LEWlp9Crfto0dmmOHt3s3NYKbN3NzJDaWGkjLm3zMGHacVu70gQPtz7V3r3fPFi4ULcpn2baN1lKuFOPuYnz/l1f9wnl31118sXO+8TAhmPIb4Hj+6ac59m/WjM6ihQpR4X38ONC8OTBkiPM1J07w3/LMGefjZ89ynvDccwzTXrkysxBs2QJs2MAydety0SEj48bRGaZGDeDyy/mnOXCAz/nvv3w9hg2Tvk4EiVCnELHZ+BJZ+Q4s0tPpTX7wIK14e/Xii9ulCxXl1at71zZNyoUIKMGW4UKIPERGg738+YHLLnMuM2sWDeqWLGH+wQMHgHXruK1c6TwXHTeOC/r16tHQO9QorYsIIZLfQoQB4RKt1GbjeqGFMcAdd1B5vmwZFeQrVjDk4iWXAPfdx8hrnpJRnntqSC9EHsOv0enXX/P9mjABWL/evihtYYWKv+supk/wlZ07uc8YutwRS59mlc2KsmW5P3iQup6Meov0dA5KXNXXowdznI8dyz6sRQt7rpilS7kgP2pUZgfDjKSmpiI1NfXC9+Tk5OwbLoSIHHIib6y3REdzpuXKa3nZMrvS3PIwtz7HxTmHWP/ww8xKm4suAm66CXFZdczhTufO9JocN465fxw5eZIzUyBzeMDOnYEvvmDI+1OnnD3xAdbn6rowIljy22LECCrAR46krDx3jnq8l16iE2lsrGf1FCzI+cDKlXRo/ftv4PRpoEQJrm917Uo57aq+F16gt/gff/Df/9gxGrJVrsw/6WOPcd1OiKAQLpPyjERF2cOtT5rEF3b5cm7PP8+XZdIkz+vTpFyIgBNsGS6EyAN4YtRts3HBq25dDpyN4RgmOZkavBo17GVPnmSIp7Q0LrhdeSUnA82b8x7BjjSmtC4iDJD8FiLEhGu0UpuNhlt9+9JrY+pUhlGcN8/ZC8Tit98oT10tfLmS5746XwmRy/FLMV6gAFMgPPoo8NVX7Fv+/ZfvV/nyjNT40EOMqOQPls44o+7BEUu5nZSUfX1XXsnF9ZQU6jZ693Y+P3Ysz7mqLyqKzpP16jHMq5VzHGCd7do5zwfcMWzYMLz22mvZFxRCRB7BzBvrK45K87Ztnc9ZMzKLW26h9nDLFmDTJp7ftw/Ytw8x3noP+spHH3Fr2pSddCDo3Zua2rlzgc8/Bx5+mMfT0hjj+/hxhjDK+Dfs0IFelmvWsNxXX9kNCT77jIPXwoWBZ54JTDtzgGDJb0fuuIObJ/TowS0jsbHA4MG+3f/GGwOTx1yIgBCuk3KA4Zmee47bvn3MgTZpErBggbNle2oqkyTeeisjaWSUU5qUC5EjhEKGCyFyOb6mABs6lAZvH37obPB25AhdZJctYyioefPs+ZGiorj4/9Zb/G7NPXNyTKC0LiIMkPwWIgwI92il5ctzbfLhh6mUmjnTObXZpk0Mx160KBe4OnXiGqVlcOZKnstAXQiX2IzJqAEJP4YOZfSI5s2BxYtdl3n5ZZa7/npGd8qOV19l6Nb8+Tke79qVeo1ffuFYOTWVHm3t2wMzZtivS0piqPYZM6hTefxx9k87djAE67hx1DMtWpR1P5vRY3zv3r2oXbs2EhISUKlSJc9+GCFEeDJrFjuPmTP9G3AEqp5AYbXnm2/Y8W3bhgMnTqD8889713etXm1PLg0wF/rhw0ClSs4DvsmTgQoV+HnQIOC115iHZMEC5/r276cXo0ViIkO8lynjHPb3448zh0WfMIGdeloaraaqVmXIoh07gHLlKHRq1sz8DJs3A9dcQ6VW9epUoO/cCfz5J0MFjh/v3CaRa0lMTER8fLzkt8j9HD7MvrJcOX6fMcNubVKlCqNkdOkCXHUVF73dybBwk215GPVfIq+jd0AIUDF99dX8vHSpdwrq7K5NT2eIJyv8+pIlnDN9+CHzIwEMA9Wund2jvHlzoH79wIVfz9hGX581jFDfJfI6egdEnmXGDODBB2lVYxEbS4enW2+l00++fJllnD+yXgQM9V3hRRgk+smeIkW4P3XKfRkrb7inEZkGDqQ+Y9QoOvU5Ova1bMlUSp9+yrzmjjz3HDB9OnU6775rP16nDvDddzSMnTULGDCAYXLcERcXhzgHr54kT1zdhRDhT6jzxuYUjp5/997LtrRujXOJiQyv6w1JSYxnnRErrLCFg/FQlqSmuq7v0CFnb0xX/WzXrlRsDx1Ki6Y1a6iMf/JJhtmzFEAZqVWLufRefx2YNo1K/GLFqBh6+eXMCnghhIh0Spd2/l6yJBXhM2YwB9F773ErX56W68uXu46cIq9xIYQQInzIyRRgUVHO4dcBGjU7RrhZsoRGzePHcwMYLvLKK5m78N57mWPVV5TWRQghRG6hQwfKzD//5Drk5MlMiTljht2z05J358/bjcwk/4TIRER4jE+dCnTsCJQqRWcVV9x2G/uCvn2ZMtZT1q+nl/iePYx826oVcNNNwH33Ad9/Ty/wl15i2bQ0js9TU6k/adEic31jxwLduzP97t69nrdDFiNC5BJSU+lh7Kjg9Zf4eHvu71DhxsNPfZfI6+gdEHmelBTKiEmTOGg/ccJ+zpIZ//4LFC/OUE2AvMbDBPVfIq+jd0DkeQLhQeZvHSkpXOBfsoTRuqzw6xbTpnGRDmCe1XXr6FVeuXL293LVtlzgNae+S+R19A4I8R/GMPLK5MnAm2/S03P5csq2l16i0uvmm7lddRW9QYGIlX+Rjvqu8CIgHuNnzwJ//UU90KlTmdPTOnL//d7X36AB90eOMOpStWqZy6xcyb23TnqW8aojxnBMDjAtksXBg3YHRnee6cWKcX/0qHftEELkEsI5b6yvBCJnughLclp+CyHyAAULMnVE587sVObNA3r25IK1JTP69OHCdvv2tHbt0EFe40L4iWS4EMJv/PEWt/DXC61gQXqoWImVM4Zfb9bMXvb77xnpC2AKruzCryvXqghDJL+FEAHDZqMyfM8eIDkZGDzYLu9+/ZU5yTdtohdp8eJAvXrAwoVMK3nHHSFtuhChxi/FeGoqI8Z+9lnWYc4tbDbfhHqlSkzfumIFc3i//LLz+cWLgYQE6o2sVIf+MH48+5OrrgIaNbIfL1WK97Ci9tarl/na5cu5d6W8F0LkEeLjueUWArFgIsKKYMlvIUQeIzaWYVP37QO++srumbV2LfMeTZzILSoKqF2bnl9ffklFuhDCIyTDhRABIVxTgLkKv25RsSLQuDHTX7kKv/7330CVKvyelubeuFtpXUQIkPwWQuQI7pyZFi1ipLZp0xhm/cgRKsUBhkq+/XbKXCHyKD7/958/T8PK997jOleZMnwPbTaOVePi+N0Yjk8rV/ZPT9S/P/dvvuk8Xj9yhPm+AeCpp+we2wCjSFx6KdC2beb69u2jMj0j06YBjzzC9o8a5XwuNpZOLgBTz65b53x+3jzg/ff5+Z57PH40IYQIX+QtnusItvwWQuQhXMkMm40K8D/+AAYMoEdXejqPAUDv3s6uMunpwW61EBFDqGT4hAl05ixRgvXWrw+8/TZw7pz3dZ06xXRljRszClu+fED58ozw+MsvWV+7bRvQowcN5+PiuO/RA9ixw4eHEiKvc/YsXVa3b+cL2aiR71vjxqxn717Wm1M88QQ9Zk6cAObPB4YMYRSaYsW4YOfY4V1/PY27S5Wih83u3fbxhuU1vnw5jcCFyGE0BxdC5BiWM9OgQc6GXsWLA3feCXzzDXDgAKOw9O9Pb85z54A5c1guPR1o2pTGaNOmMcWJEHkAn3OMf/op8PjjFOA//8wQ5lFRnNTu28d3atEiWsOtXg18/jlw773+NfaZZ4APPuDkuW1bDhbmzQOOH2fkpDlzgAIF7OXHjAEeeIAGo7t2Odc1ZQrzktevz/4gXz4quv/5h7nGJ0xgZKWM7N3LdAw7dgDR0Vz3q1iR361w7m3aMFqFlUbRE5RjQAgRlmSTB1Z9V+QRCvmdm9E7IIQDnuYO372bk+7Ro4FVq+zlk5KASy4B2rUDbrmFdTlavYqAov4r8giFDO/dGxgxghGK27ThXHn+fM7BW7TgWpzjHDwrjhzhXHrjRtZz9dVcs9u2zW78/vTTvF9GliyhnislBbj8cqBOHdrX/P031wXmznWOuOwJegdEnichIfApwELxLqWnU8lfuTK/G8MFuYxKeiv8+rXXsjON0Fzj6rsiD83BA4veASH+wxjvZZkxDJNss/GaVasYqtkif34O+m+6iZsViUX4jfqu8MJnxXirVhTao0fbQ7s4CnWLtDQacP7+O7Bsmfc5wDMyfjwwciTzsZw7x2hN993H1IWxsc5ls1KMb9sGvP4627RvH9tZuTJDsT/3HAcr7khOpoL+55+BzZtp9V6sGCM93XMP8NBDVJp7g14MIUTY4cEAS31XDrJqFfDDD7S6OniQx8qWpUfGnXdy7wOhkt+5Fb0DQvyHr5Nyx2smTWJIN4uYGC5e33ILt+rVA9/uPIz6r2zIITnsD8GW4VOmAJ07U4n9++/2eg4f5nrZ+vWcOw8f7ll9lqF7o0ZUqJcsaT83fTpw6630qlu2zFnJnZICXHwxn7FfP3uKYYCOL8OG0bNu82bPlfSA3gEhci2Wod7LL3PBbskShl8/f57nGzSg9tEq16sXFwOvuioiDPLUd3lAmMlwzcEDi94BIf7DU8P0rK5r2RL47Td6ef76K43YHXnrLeCFFwLb7jyK+i4PCKb8Nj5SqpQxUVHGnDplP2azGVO2bOay69fz3N13+3q33E9CQoIBYBISEkLdFCGEIDNnMprXzJlui6jvygGOHzemSxcK2agoClDHzTp+223GHD3qdfWS34FF74AQ/+GBzMj2uvPnjVm82JgXXjDm0kutiJL27euvc6bteRT1X27IYTnsD8GW4U2a8NV7/fXM5xYt4rm4OP5knlCnDq8ZP971+euu4/l333U+PnIkj19yiTFpac7n0tJ4HDBm1CjP2mGhd0CIXEh6ujHNmnFLT7cfP3XKmN9+Y4dmdRbp6cY0bcrOEuC+bl1jHnvMmG++MWbHDuc6wgT1XVkQpjJcc/DAondACONe3vlzbXo6O6E33zTmmmvYcf3+u/38/PnsnL77zpgjRwLzHJ4wZ44x9etzH8Go78qCEMjvGF8V6snJNKQsWNB+LDaWuVIyUqcOUKQIreOEEEJEAFae2Bo1gNKl7fEtMxB14EBw25XbSU2lC9Zff/FvUKkSzcutMCZ799J8PCGBbly7dtHLMi7O41tIfgshAo6r3OKecv31vG7QIH5u3pzbW28BW7cCU6dyW7SI3uMW339Pl9OOHYHrrqNLazCYOxfo25cusu3aBeeeIngEQQ77QzBl+N69TOULMCpaRlq0oJd2QgK9ve++O/s6PU01Vrq08/fJk7m/6y562DkSFUXngSFDGHTi0Uc9u4cQIpdi5VqdOdM5ek3BguzPW7WyH7PZGH7y7rvpuvvvvwyFsX49MGoUyzzwAPDVV/xsDL3O8+UL1tO4JFqTM9eEsQzXHFwIEXDcyTtPsNk4/27fnvVY3uY2GzuhOnWAF18Ejh4Fiha1X/fTT5yHf/89B+FXXQXcfDNDrtepkzNpSYwBXnkFWLuW+7ZtIyr9ifCAEMlvnxXjZcsyDaAjpUpxHHnwIM9bGMPUPoFMXSSEECIHOXuWedoSE7MMUxIkNUTeYfhwhvnLnx/46CMuxLga8I0ZAzzxBAcN77zDOKIeIvkthAg4OTEpBxg7+dlnuZ044Rze9LvvGOptzBhOiNq0oZL85ptzLr+pJuW5nyDIYX8Ipgxfs4b7kiWBatVcl2ncmOsTa9Z4phjv0IFR8d56i69PxlDqv/1G3VTHjq7b4m5Iah23ygkh8ii+GOrdeScwYgQ/r1rF+NVLlnBbvZoL/RbbtwP16wNXXmk35At2+HVjEOdp/oq8RhjLcM3BhRABxR/DdIuMBuqu+kvHwTrAfrVoUWDaNBqRWfKyXz/mKF6xwrlDCwTWWkOfPsB772VeMxCRT4jkd1T2RVxTqRIt244ftx+zxoszZzqXXbCAiv8ISNUjhBACoJJh6VIuDmSxnZw+PdQtzV18/z2F//vvAw8+6F7h0qMHyxhD5ZAXSH4LIQJKoCflxrguk7Ejev55JiyuVo0d1YwZwOOP04X1yivteUQDieOkfPlyfhe5iyDIYX8IpgzfuZP7ypXdl4mPdy6bHS++yHWsVauAKlVoD3PXXVRs33QTX90FC5zbnJwMHDmSdVusdhw6xHTCQog8iiWnBw3y3HDNMtBbvpyL/F26AO++C/zxB43yHn7YXnbZMiAlhVY8r79Oa58SJYB69YDHHmPnltPMno0YN9Hc8jxhLMM1BxdCBBRf5F1GHOWfp/PaRo2AoUOBdeuYi/zjjzmIz5+fHuRlytjL/u9/wCefAHv2+NY+wHmt4Z13sl8zEJFJiOS3z4rxJk24X7rUfqxzZ7arb19gwgRGP5w4Eejenc/Tpo2/zRVCCBE04uOBhg2z3NLr1g11K3MXO3YAMTEUnNnRvTvD+Hm6Gv0fkt9CiIASqkn5tddyUrR9O7BhAzBsGHD11ayrYEH2pRZvv0131DNnfGsfoEl5XiEIctgfginDk5O5L1TIfRkrg0FGLzh3FCrEzAh9+1KBPWsW8OOP1CWVKsXsBFbEvIztyKotjpkUsmpLamoqkpKSLmzJjpULISKbQKV1cZTrBQsyprXFvfcCf/8NfPYZO9maNVl+/Xrg008ZQsNi7Vp6tv35J3DunD9PZue/ZzzfsGFg6stthLEM1xxcCBEwXKW+9HUrXZr1+DKvrVyZhunTptGKddo0+3rAuXNUoD/xBK1h69Wjd++SJUBamuf3yLjW4O2agYgMQiS/fQ6l3qkTPdt/+AG48UYee+ghGops2EDLbwtjOFkdONDP1gohhBC5mcKFOUj0JE9KXBzLR0d7dQvJbyFEwHA1KfcVx0m5u1BurrDZgMsv5/bSS4xH6Rh78uBBHjeGC9zXXw/ccgst28uV87x9GcPFuwv/LiKbIMhhf4h0Gb5/P3DrrXQyef11hl8vWxbYuBEYMAB47TWmjVu0yFkXFSiGDRuG1157LfAVCyFCT06ldXEkKgqoXZub5Ul+4AC1nUuWMLS6xZQprBMAChQAmjZ1Dr9eooSXD4gLz5j6zTdAt27eX5/bCWMZHunyWwgRRniY+tLrOs+e9T1nc8GCnI871vfCC0x9tmwZDcjWr6cxe6lSQK9e2XdyrgzePAn/LiKPEMlvnxXjrVtTMe/ojJEvHzBvHtC7NzB5Mp0ybDagRQs6dFx6qd/tFUIIIXIvjRpxwWPfPuCii7Iuu3cvcOwYQ/h5geS3ECJghOOkvGxZ57xmZ88yvOnUqWznlCncbDbGbX7+eeC227KuU5PyvEMQ5LA/BFOGW4rprEKTnzzJfdGintXZvTtTD779Nl89iyZN6GTSqBGdLIcPp5LcsR1ZtcVqR3Zt6devH5599tkL3/fu3YvatWt71nghRPgSrFyrrihXjq6/nTs7H7/sMuDmm6k0P3oU+P13bhYbN7IMwPDsBQpkfU+HZ0y79lpvnizvEMYyXHNwIUTAsFJfOhqD+0vZsr7Pv11RqBDzjvfrR2/ymTM52J85k98dvdOTkoBRo2i4Xru2XRa6MniTgXruJETy22fFuM3GSAgZKVOGId7Pn+f7WbRo1uHXhBBCCPEfzz7LwcBzzzHHSlb07Uth7LDA6wmS30KIgBEJk/JKleiOM3Ik8NdfVJD/8gtjNy9fzvyhFvv2caG6ZUsgNtZ+XJPyvEMQ5LA/BFOGV63KvWNk4IxY56yyWbF3LzBnDj/ffXfm8/nyAbffTmeSuXOdFeMlS1KvtGcPUL+++3aULp31c8fFxSHOoX9J8jQGvBAivPHHW9wi0HL9jju4pacDmzfTo9za/v0XuOQSe9nHH2duCcujvHlzoEGD7MciwpkwluGagwshAkp8PLdIoFQppiK59152dkuXMgy7xZw5wIsvcqtalQrym25yb/AmA/XcR4jkt8+K8YULua9XDyhe3EXFMUCFCr7WLoQQQuRBrruOMdZ69wbatmVc0RYtuFoMcBC5aBHwxhvA4sUs27atV7eQ/BZCBJRImZTbbFxkbtAAePVVaummTaM3l8UPP3AyVrQoF8ZvuYWWyJqU5x2CIIf9IZgyvEED7o8coZdbtWqZy6xcyb0n6W737LF/dufVXawY90ePOh9v2JDK8pUr+Vr60w4hRC4jHNK6ZEVUFD3DL7sM6NmTx5KSnEOArljBkOyTJnEDgPz5GX79mmuAwYOdxyJ79/rfrtxIGMtwzcGFEALs7Fq2dD5WogTn3PPnA7t20aB95Eieu/JKGq47hmmXgXruI0Ty22aMY+wCz4mK4jju4EHfUuMIZxITExEfH4+EhARUqlQp1M0RQgiPUN8VYKpX5/7gQeD0aX6OieEiDQAcPswBAcAcPmXKuK7HZgO2b3d5SvI7sOgdECIX8c47jPF88KD9WFQUvb0efpjxnTNq9GbN4qR85syIm5Sr/3JBEOSwPwRbhjdtSn3N668DL7/sfG7xYupr4uKoz7GU2u7Ys8fuLTd7Ntc/MnL33bRP6dABmD7dfvzjj4Enn6SD5aZN/B0s0tOpb9qyhVEYH33U8+fTOyBELiA1FahZk+lSAkV8PLB1a2Aj2GTF6dO08LE8yq3w6wBQpw7HH9ZYY+1aHMiXD+WffVZ9V0bCWIZrDh5YJL+FyIWcOkXl+NSpwJgxwLlzPL5jh91C988/2Y9bhmMAZWaEGKir73JDiOS3z4rxEiUo1A8f9uVqkRG9GEKISER9V4BxXOn1B5sNSEtzeUryO7DoHRAil5Gezgm3FXJ9wwYej4uj66wV33LPHua/io4Grr6axyJoUg6o/3JJEOSwPwRbhk+ZwrS5hQszNa7lkX3kCPOlrl/PIAvDh9uvmTyZ6QQrVmTuVEcsRftll1Hx7RiC/dtvgfvvp/PnN98A991nP5eSAlx8MbMd9O9PZwGLl18Ghg5l1oQtW5im11P0DgiRS0hICHxal1D2Cenp7NCWLOHC8KhRPL5gAVC8OE4AKH7mjPqujISxDNccPLBIfguRi7EMzz/+mBODJ56wn+vYkfP0UqUYguO334AJE5iPKQJQ3+WGEMlvn0Op16wJrFtH48xgGVEKIYQQuZrRo3P8FpLfQgiRBVFRDFXarBnDvLVvz9yfGZMX33wzvdNuvJEawmHDFMotNxAEOewPwZbhnToBTz8NfPABX4m2bfkazJsHHD/ONLhDhjhfc+IE0+meOZO5vq++4uuyaROV482a8dXatAn4+2+Wue8+piB0pGBBYPx4RhAeOpQ2K3Xq0G5lwwa2acIE75TiQohcRKSkdfGUqCjg0ku5zZplzy1++jTQqxfOHj4c9vIqJITxb6I5uBBCeICVHqVZM+CxxzIbnZcpw3wUR45QKQ4AXbtyUtK5My12ReQRIvnts2L8rruAVas4Qe3WLZBNEkIIIfIo3bvn+C0kv4UQwgMcJ+UjRzpPyo8fZ37PY8eA776zH7/jDmDgQODWW5mjVEQeQZDD/hAKGT5iBNeaRo5kUIRz5/jv/dJLQJ8+QGys53VZyuz33gNmzKD3eGoqPeluuAF48EG+Rq5o3hxYu5aK+LlzgZ9+4trY/fcDr76qV04IkQtxHItYOc/ffhupiYlhrQQOGWEswzUHF0IID5g9224M5ioS25dfAp9+yknJr78CP/4I7N5tj7DiqBhftAho1IgWtiK8CZH89jmU+vnzwLXXcmL7/fd0lhC+o1AKQohIRH1X5CH5HVj0DgiRS8kud/j588CyZQzlNnUq8M8/9nPdugFjx/KzMQznFeOzPXKOof4r8pAMDyx6B4QQYY2bsYj6rshD8juw6B0QIhdijPcpyoyh8vv4ceB//wO6dOHxQ4eAcuUYoqN1a+Cmm7g55nEKAT71XZs302Bg1SpumzZxfWHIEGDAAO8akJ5uNzyYP591JSUBxYoBDRoAPXoA99zj+rcfMwZ44IGs658xg+OWCMHnFZqhQxldcP164JZbgMsvpxV32bLMm+KOV1/19Y5CCCGE8BfJbyGEyIaMHlquiIkBrrmG29tvA1u3AtddRy/yTp3s5f76C2jXjiugt9zChe1ixYLwECI3IhkuhBB5BE/GIiJikPwWQohsyM5b3BU2G1OatW8PFC5sP75zJ1Os7NlDZe2MGcBTTwG1a3Nefv/9QN26OfMcgeaTTxjCKxDs2EHhAwAlSwKNGzN0144dDMk1dy7www8MzeUuLFiNGkCLFq7PVawYmHYGCZ8V44MG8X/P8jffsMGeFywrJNSFEEIIN+zZ49t1lSt7XFTyWwghssGXSfnFFzOsW/v2zrnIZ8wAjh4Fvv2WW0wMXYZuuYVb9eo58wzCN4Igh/1BMlwIIfIIvoxF8jphLMMlv4UQIgv8MQa7/npeN2iQPe1I06bArl3saH/9ldvSpcDGjdxq17Yrxo8dY66osmUD/FCZiV60yPuL6tQB+valR3fDhrS0+uYb3xpgswFt2gDPP0+jfkfLrN9/p1f9tGnAm2+6F0AtWtB7PJCESH77rBhv2VJjMyGEECKgVKvm/TU2G2OzeYjktxBCZEGgJ+UvvECrbCvk+pYtwLx53Hr3BhYvtltti9ATBDnsD5LhQgiRB5C3uG+EsQyX/BZCiCzIwhjMGODIEeDkSTqFlyqVoYjNRpnZvj3rsVKP2GxUKtepA7z4IhXgs2dTSd6hg/360aOpeG7a1B5y/YorgKiowD6jMYgbPtz763r2dP7uT7tq1OA6hCuuvRZ46SXglVeYFi6Yllkhkt8+K8YXLPDrvkIIIYTIiGVCnoPXSH4LIUQW+OOh5WpSbnmIX3stMHw4FePTplFJvn49J+AWgwcD27fbQ64XKRLQR8uITxbruZ0gyGF/kAwXQog8gLzFfSOMZbjktxBCuMGNMdjx48DXXwMffsgpskWNGkCvXkD37kDx4v8ddGWgnpESJYA77+TmyJYtbMMff3B79VWgQgUqzy1FeVyc/885ezZiVq/2v56cpEED7hMSgnvfEMlvnxXjQgghhAgwO3dmff7ECQ7U3nsPOHSI4XMuuyw4bRNCiNxOIDy0spuUX3IJ8Oyz3M6cAfLls9/766+Z32vsWB5v1coecr1qVd+fyxW+WqzndiSHhRBChBJ5i/uOZLgQQkQeLozBZs0CunQBUlIyF9+xA+jTB3j5ZabCvuEGuPca94RRo+glPWMGvcnnzAH27we++gr47ju6q1uK8RMngGLFvH/G/2T7+YYNgXBWjm/dyn2FCu7LbNsGDBgAHDxIF/46dYCOHYHSpX2/b4jktxTjQgghRLhQpUr2ZerVA7p1A9q2BR56CFizJufbJYQQeYFAeGh5MynPn9/5+5df2kOub93KSfmcOcDTT7O+GTN8a5MrIsFiPRRIDgshhAgl8hb3HclwIYSILCxjsBo1qFhdvRpLlwIDngEuNUC6K6fg/45FpQADbgSKjACuvhq8vkaNrL3G3VGxIkOW9+wJpKYCCxdSSX7mDFCokL1cy5bA6dN2T/KWLYHY2Ozr/0+2p37zDdCtG5KTk5GUlHThdFxcHOIC4ZXuDykpwAcf8HOXLu7LLVnCzZH8+fm7v/iib/cOkfyWYlwIIYSINPLn54ClSRPgjTeAESNC3SIhhIhsXEzKfcaXSbnNRg/xVq2Ad94BNm+2K8kXL3bOu3X+PJXl7dqx/sKFvWtfpFishzOSw0IIIQKNh2ORqAMHgtuu3IZkuBBChAdnzwKJidwaNwYAXA1ghSfXmv+2Xi7qPHvW9/DncXHAdddxc+TwYWDTJuDcOeD997kVLsxyN90E3Hija09rh0gwaddeCwCoXbu2U5GBAwdi0KBBvrU3UDzxBD23L7oI6N8/8/ny5emm37EjUL06f6fNmxnr/ptvmJ88Lc31tYEiwPLbZ8V4mzbeX2Ozuc/vLoQQQggvaNSIlotTp3o1GJD8FkIIF7iYlAekTl8n5bVqcevbFzh6lJbpFsuWAZ98wi02Fmjd2h5yvXLl7OvOYLEufMRHOewPkuFCCJGL8XAs4qU5nHBFkGW45LcQQrggLg5YupThsQGMG0cbcW+yR9vAKfPdd/93oGzZwOQEz0jp0lSOz51Lb/Lp04F//wUmT+bWrRtTogFUhqenA9HRLiPBbNy4ERUrVrxQdci9xYcMYVq3/PmB8eOBUqUyl2nfnpsjjRvzuvr1geeeAwYPpjd3uXI519YAym+fFeMLFnhWznKQMEZRgIQQQoiAkZ5Oa7z9+726TPJbCCFckGFSHhACNSkvWdL5e7lyQO/enAxu384kbLNmAU89xRBj77xDb3JXuLBYFz7ioxz2B8lwIYTIxXg4Fjl54AA904TvBFmGS34LIYQb4uOB+HgYA7x6B7DDxj7QU2w24JXJwF1vB6HfLFoUuO02bunpDOf966/cbrnFXu6vvxjZrX175sZu0oTf9+4FABQpUgRFixbN4cZ6yLvvAq++yjHI5MlA8+be1/HMM8CwYTQcmD07Z43vAyi/fVaMDxyY9XkrJ/qyZTQyePxxGkkIIYQQIgD89hvz3XhpiSf5LYQQbvhvUh72XHIJ8N57nMT+84895PrSpcC6dUCRIvayq1cDe/YwxFuhQspdGkh8lMP+IBkuhBC5HA/GIumJiUFqTC4myDJc8lsIIbLmyBHafHuLMbzu6FHXjs45RlQUvZcbNaJi2ZGZM6kk/vZbe9lWrRDbokUQG+gBH35IT+/YWOCnnzJ7hHtKdDRw8cV85pweowRQfueYYtxi/nwaUWzcCEyc6OvdhBBCCAGA+WwmTwaefZZKDS/jskl+CyFELsFmAy67jNsLL9gttJs0sZf5+GPgyy9pAd66NfOANWzoZLEuvMRPOewPkuFCCCGEH4RIhkt+CyGEe5KS6HTtD8nJQVaMZ0XfvkCzZsC99wLHjzMt2sKFyL9wYahbZmfkSODpp+1K8Ztu8q++I0e4dzTSDyQ5IL99Vox7Sps2DPf+4IPAF18APXvm9B2FEEKICKV69azPnzkDHDxIk0hjgGLFPJ9le0mg5feECRx3rV3L9Hk1a3KM2KcPkC+f5/WMGQM88EDWZWbMyGzouGcPj8+aBaxaxVRA+fIBNWpw/NenD1CmjNePJYQQ4UPp0sA99zgfq1KFsmXHDlquA8DOnUDDhoi9+ebgtzHcCSM57A+agwshhMhz5AIZLvkthMgL7N8PLF7MbdEirhOmp/tX56JFXNMrVCgwbfSLfPm48Ll/P+fgl1wC/Porzk2eTAuoUDNqFNOwWUpxf9cFVq8Gtmzh56ZNvb8+RPLbZow3Uft948wZhuBv2JCR+0RmEhMTER8fj4SEBFSqVCnUzRFCCI9Q3xVgoqI8L9uiBcPe1K+fY80JlPzu3ZsT/JgYTvYLF+ZY8PhxPsbs2UCBAp7VZSnGa9Tgta547jmgbl3nYy1aAEuWsA0NGnDcdfQoQ9YlJXEAPXs2cMUV3j2b3gEhRNhjDF2PbrwROHYMOHkSMAaHb78dZSZOVP/lSJjJYX/QHDx7JMOFEJGI+i435BIZLvmdPXoHRE5hDB1fT57kulWpUso+5S/GUGdqKcEXL3YdMr1qVQZAO3nS93vlzw+0bct03zffDFSs6HtdfmEMcPXV/Lx06YV/ooD0XT16AF9/DQwZAgwY4LrMRx9xa9oUGDvW+dznnwOPPkrlvadK8ZQUYPRo4P77M3uEL1wIdO8O7NpF2bpokffPFCL5neMe4wD/KQsVAjZtCsbdhBBCiAhl9Oisz8fEACVKcAAQhBFeIOT3lClUihcuDPz+Oyf4AAe8bdpwUPzKK8Dw4d7V26IFleSeUrEiU/J26+YcXunQIeCOO4AFC7jftEn53IQQuQybjbm+9uyhxXqjRsD06ThXrJjidGYkzOSwP2gOLoQQIk+RS2S45LcQwef4ceoaP/zQWWlbowbQqxf1fsWLh6p1kcX588CaNc6K8EOHnMvYbEC9esA113Btr0ULdssjRjCaozduvDYb69mzh7rZX3+1h2Vv1IhK8o4d6QQTNCOH2bNp2TRzpv83Xb0aeOIJ+3frH/TTT4Fp0+zHJ08GKlTg58OHmUKtfHnnuv76i0pxY+gtNHGi+/UAxwXXs2fpYf7cc/Q0qlyZf+gtW4ANG1imbl1g/HjfnjFE8jsoivG9e4ETJ7goLoQQQgg3dO8e6hY4EQj5PXQo9y+9ZFeKA4z4+/HHHMB+9BGV48WK+dferPjxR9fHy5QBvvkGiI8Htm4Fli1z74kuhBARiTHAoEHMc3b99Zyc338/0hITQ92y8CPM5LA/aA4uhBAiT5FLZLjktxDBZdYsoEsXOsVmZMcOKmpffpnOtTfcEPz2+UIwPd9PnmQkRksJvnw5cOqUc5m4ODovW4rwq692vf7XvTt/69OnPQutHhXF6JM//8z6/v4bmDoV+OUXtmnVKm6DBgGVKtE5umNHoHVrGiHlCBnn3v6SlMSHyUhiIjeL1NTs6zp+3G518M8/3NzhqBgvWJCLtitX8pq//+YfqUQJoF07oGtXerLHxnrwQC4IkfzOccX46dN2o4aMYU2FEEIIEZ4EQn7v3QusWMHPGdPeAhwQx8cDCQnA9OnA3Xf7dh9/qVSJivrDh9kWIYTIVQTSYl1EBJqDCyGEEJGH5LcQwWXWLOCmm+ypizNiHTt9muV+/TW8lePB8Hw/eJBpCi1F+OrVQFqac5nixe2e4NdcQ8/tuLjs6y5enAYIN91EpXdWyvGoKE5tJ02yP1OdOtz69QMOHOA64y+/cDqcmMjU2qNGMSrHdddRSX7TTUDZsj7+GK4I9Ny7VSvvXOgBKuYHDQpMXQAV3oMHe39dmOOzYjy73+LMGS4uz5pFCxWbDXjySV/vJoQQQuRhli9n6JqWLf2uKpjye80a7kuWBKpVc12mcWPeb80a7xTj27Yxnc7Bg7SArVOHg9rSpb1v5+HDTLsL2CMPCSFEriDQFuubN3Oyb5nfb9rElZCscpy5Iz3dvmgwfz7rSkqiuX+DBrQ6v+ce1wsKY8YADzyQdf0zZgDt23vXJncEUA77g+bgQgghhJeEgQyX/BYi/Dh+nJ7ixmTvnZyeTkVsly5UsIZjWPWc8Hw3htdaSvDFizkdzEh8vN0b/JprgNq1vUsb7cgNN9AAwfFZHHW51tSwQAEqxd1NccuV43TxgQfYx86fT2/yqVPpxDNlCjebDbjySq4n3nILcPnlfuizAz33zuvksPz2WTE+aJBn/yTG8EUYMMC1t5gQQgghsqFzZyblOX/e76qCKb937uS+cmX3ZeLjnct6ypIl3BzJn5/P9+KL3tU1fDj1OhUqMKRTVqSmpiLVIURRcnKydzcTQohgEmiL9U8+YfK3QLBjB9C8OT+XLElLqRIleHzuXG4//MDVG3dh2WrUcJ//IpD5QwMoh/1Bc3AhhBDCS8JAhkt+CxF+fP01Fa+eOtCmp7P82LHA00/nbNu8JVCe72lpwLp1zorw/fszl6tTx64Eb9Ei6zU/X7jhBhogjB0LfPCBs/d79er8/bt39zwdY/78wI03cvv4Y6ba/uUXKslXreJ0eflyoH9/oGpVu5K8ZUsvo4NnMfc2Bjh61Iu6RI7Lb58V4y1bZi3UHXOi33EHcPHFvt5JCCGEED6Fu3FBMOW3pTMuVMh9GSt3WlKSZ3WWL08r144dOSCOi6PF6ocfMlf4Sy9xMN+/v2f1zZ1LxTgAvPNO9oPeYcOG4bXXXvOsciGECCU5YbFepw7Qty89uhs2BIYOZefrCzYb0KYN8PzzjGUXHW0/9/vvXLWZNg14803g1Vdd19GihXP+s5wkQHLYHzQHF0IIIXwgxDJc8lvkZoKZzzpQGMM1JF/44AOGJQ+XZ/TH8z0ujumrLSX40qX2dTyLfPmAJk2c84OXLJljj3OB4sWpAO/Viwrl5GSgSBHe25/f3mbjVLZBA2DgQHqPT5tGJfncucCuXfwbf/ABULQoA5DdcguV6lk+t5u5t7vw9sJDclB++6wYX7AggK0QQgghRFCIdPndvn3myLiNG3OgWb8+8NxzDFX30EMMnZQV69cDXbtSkd6rl2eh3Pv164dnn332wve9e/eidu3aPjyJEELkMDmRW7xnT+fvvsbIA+jtPW+e63PXXktLp1deoauAO8V4HiPSZbgQQgiRF5H8FrmRYOSzzil27fJNSWkMr3v0USpJCxbkVqCA55/z5/dvCpURXzzfT50CrrgC2LcPOHfO+XzRolR+W4rwJk3Y9lBhs9HYolSpnKm/YkX+PR99lL/L3Ln2kOsHDwLjx3OLjmaws1tuoaPOJZdkqMjF3Dur8PYi9PisGBdCCCGEyIoiRbg/dcp9mZMnuS9a1P/7PfMMMGwYc4bPng106+a+7D//AO3acTL3wAOeRwaOi4tDXFzche9Jnrq6CyFEMMkN+c0aNOA+ISG07RBCCCGEEEJcICfyWQcKY4Bjx6j83r078373bp73h88/9+/6/Pm9V6i7+lygAPD22761Yfdu7i+6yDk/eJ06zoG88hKFCgG33sotPR1YsYIK8l9+oWPNwoXcnn+einFLSX71VQYxgwbRKqR0aWD1aixdCgx4BrjUAOn/GS2k4QDWhfQJhSNSjAshhAgumzdTa7lqFbdNm+iyO2QIk2n5yty5wLvvAn/+SU1slSocqffrZ4/X7UirVgzVmh0PPAB89ZX9+65dQLVqWV/z4osM/ZrHqVqV+6x0GtY5q6w/REcz7NzhwwwL5Y4tWxi99+BB4P77gS++CJ8wWEIIERBywls82Gzdyn2FCu7LbNvGscPBg5T1depwdaJ06eC0UQghhBBCiDxEoPJZ+4oxHPq7Unpbe8sBI6fo04f706dpHJCSkv3n1FT79WfOcAs1q1bRFjlSp4s5SVQUcOWV3F5/nf9blif5ggVcV3znHW7lS5zFhtRElEpJZEhLAFcDWJGhziQAHqZFF0HAZ8W4FW+/ShV6aGXFO+8wXn+fPkB8vK93FEIIkSv45BPP3XM95b33gGef5WjummsYQ3vRIuY+/eknJsvJuEjevr17bezZs8D33/Nz69auyxQqBNx+u+tzjRr59BhuCWBOlWDKb8vZ78gRYOdO1/YEK1dy37Ch9/W74sgR7i1v9Yxs3co/6f79wH33AaNHBzaMlRBChBzLW9zBYt0VUQcOAACSk5Odol9kjIwRElJSKKwAGrm5Y8kSbo7kz8/nf/HFwLUnDPKLA5qDCyGEEF4TBjJc8lvkFvzJZ+1pWPW0NK7XZPTydvzsiVK5XDm+c1WrOu+rVAEqV+Ya1I4d3nURNhtQvTrfU2+VyWlpbLeninRPPh87Bvz9t3ftcMTffN15iapVmSKgVy8gKYkGIlOnAtOnA/8eicMVWIoyOISYaHrh73HhIJSGAwBuDHbTI5cclt8+K8a/+YZ6jXfeyb5sSgrLlilDxz0hhBB5mDp1gL59qTVt2JDK62++8b2+NWuYWDo6mqOSDh14PCWFXmPz5gGPPQZMnOh83Usvua9z/HgqxosVc6/8Ll0aGDPG93Z7wwcfcOQbAIIpvytVYj6iFSuAceMYSsuRxYvpMR4XB9wYgLHh6tW02gSApk0zn9++nUrxffuoFP/6aynFhRC5kLNnufqUaLdYd4UVS6V27dpOxwcOHIhBgwblXPs84YknaFF10UVA//6Zz5cvT6HSsSNXp+LiGJHmww8p6F56iatPrq71hQDKYX/QHFwIIYTwkjCQ4ZLfIrfgSz7rlBRg7Fjg6ad57Px5TlNchTjftYtrRBnzXmfEZuM0wZXSu2pVKr6zy4vdq5fd89sbnn7aN2VydDT9awoV8v5adxw+zL7CV9w5lIisKVoU6NqV2/nzwLJlwNSp8Zg6NR7//APAbdTMLEJbiszksPy2GeOb6v3qq4E//uAic3bhT3fsAGrW5DWLF/tyt9xPYmIi4uPjkZCQgEqVKoW6OUII4REB6bt69ODo2tdQ6nfcAUyYAPTsmTnRz+7dXDBPT2fI9ksv9azOG25gGNrHHqOHuyNWKPUqVfg5wgi2/J4yBejcmRFuf//d7hl+5AiV1OvX065h+HD7NZMncxGgYkXaNVikpNDD+/77Mw/gFy4Eunfnn6RFCwYMcGTnTuDaaznJ6taNNg2BUIpLfgshwpKEBODQoSyL7DtwABVvvBEbN25ExYoVLxz3ymPcXxnuiiFDgFdfpef33LlA8+beXf/uuxQscXEcB5QrF5h2hQGagwcWyXAhRCSivivykPwOLHoHQoMxTF3nrZc1wPWgK64A9uyhUjw7b/PoaEZMcKX0rlKF52JjfXyQ/zh+nM4cp09n3x6A60cFCnjn/Z7T+Po3sTzft26Vx3ig+eMPoFkzd2cTAajvChf8CqVesKBnOUGrV2fZ3bt9vZsQQgjhgrNnmbAIAO65J/P5KlW4oL5okV3bmh0JCVyIB4CHHgpcW8OEYMvvTp1oUfvBBxwctm1LC9l58zgRad6cOhBHTpyg41/G8FhnzwJPPUV9R4MGtAI+f55e4hs2sEzdunT4z0iXLnbvdAB48EHX7e3Zk4p1IYSIaOLjs42/mZ5Ii/UiRYqgaNGiwWhV9rz7LpXicXGU294qxQHGKB02jC4Us2fTGiqXoDm4EEIIEXlIfovcwJEjNO7whZMnnQ09YmO5nuPO4/uii4AYn7VWnlG8ODMv3nQTld5ZKcejoqhAnjQpfJTiANsUbM93kTW5yCY71+NzF3P0KK19PCV//mydFoQQQgjv2LKFbsSA+3CxjRtTMb5mjWd1jhnDEXG9elmGoMWpU8Cbb3KWmy8fc7l26ADUquXZffbs8aycJ1Su7HHRUMjvESOo2xg5Eli6lGGxatRgpNs+fTy39C1YEHjlFeYl/+cf5lI6fRooUQJo145hjHr0cF3f0aPcp6ZmHbm/VSspxoUQIiR8+CEtn2JjuUrVvr1v9URH03Xi8GG6dLgjRHLYHzQHF0IIIRBxMlzyW+QGTp707/oRI5hqr0oVZkUKh7R2N9xAX5suXexLi46e15biuEABKsWvvz74bcyO7t2ZYcpbz/f778/5tuVFvOnr8yRhJL99VowXL861huTk7PMRJCfTK6xkSV/vJoQQIpxJTk5GUlLShe9ehWH1h507uS9e3L0wsjzmrLJZYYw9b3h23uKHD2f2QH/2WeDeexl+PbvRULVq2bfHE2w2uk17SKjk9x13cPOEHj24ZSQ2Fhg82Lf7R2DUeyGEyDuMHEm3BUspftNN/tV35Aj3WQm6EMlhf9AcXGTEGP67nzzJoWepUvL+EULkASJMhkt+i9yAvwq/e+/lOCXcuOEG2tKOHctIh45e8dWrc4rSvTtQrFjo2pgVucHzPTdRqhQdgXxJOZAnCCP57bNtToMG/ONOmJB92R9/5EtZt66vdxNCCBHO1K5dG8WKFbuwDRs2LDg3Tk7mvlAh92Ws0buD4t4tCxZw9BIXB9x3n+sycXHAww8Ds2YxNndKCl2XhwyhS/O339LcNLsRkDGB2TwxCXVA8lsIIURYMWoU82RYSvGbb/avvtWrGVEGAJo2dV8uRHLYHyTDhcXx4/S8uvhioEwZrjGVKcPvI0bwvBBC5FoiTIZLfovcgKXw89YAz2bjdeFs7FG8OBXgW7fSiGXnTu63buXxcFWKW1ie7wUK8PfO+DeyjhUoAEyfHp6e77kFK7y9cEMYyW+fFePWmv8LLwDr1rkvt3Yt8OKL/Kfw1FMsKyZMYJjTEiWoB6lfH3j7bYZl9ZaUFKafu+IK1lWkCEN6fPghkJaW/fULFwJ33QVUqkQ9SenSQKNGDAvrS3uEECJS2bhxI06cOHFh6+dJLu9w5Msvub/1Vvej9goVgM8+40iyUiWOLGvXBgYMAObPZwjX2bOBn3/O+l47d7refvyRo/ISJeiRPmcOsGkTt7lzgf792bYSJZhM2xNPeAdCJb+FEELkUT76CLj0Utfx+j7/HHjiCe+U4ikp9DC3jOMcWbiQgg5gXoysFOMhksP+IBkuANpmVqrEdYcdO5zP7djB45UqsZwQQuRKIkyGS36L3IA/Cr9IyWdts9EAoGrVyIvCY3m+v/8+Pd0dqV6dx/fulVI8GHTvTr+pcEgXEHaEkfy2GeObU/+5c0DDhnSSy5+fznM338w8EQCwezcwdSrwxRfAmTPA5ZczvWuMz8Hbgd69af0cEwO0aUMnwPnzaQ3dogX1EAUKeFbX0aOsY+1aKsSbNaMuY/ly1nfddcC0aa7zlBrDyeaIEUwre+WVjNR7+DD/VomJXKfxJsRIYmIi4uPjkZCQgEqVKnl+oRBChJCA9F09egBff02P6wEDvLt26lSgY0cKz2PHXJd57z2GOG/cGFixwn1dJ05Q6X36NFcSfR0tdu4MTJkCPPigXdHuKdu3s53x8RwElCvnutzBg0yqnZBAzzgvQtGEQn7nZqx3YPOOzahYsWKm89FR0cgfk//C91NnT7mtK8oWhQL5CvhUNuVcCtwN6Ww2GwrmK+hT2dPnTiPduLfELBRbyKeyZ86fQVq6eytEb8oWzFcQtv9mrKnnU3E+3X04JW/KFshXAFE2zmTOpp3FuTT3Vo/elM0fkx/RUdFelz2Xdg5n0866LRsXE4eYqBivy55PP4/U86luy8ZGxyJfdD6vy6alp+HM+TNuy+aLzofY6Fivy6abdJw+dzogZWOiYhAXw7QfxhiknEsJSFlv3vtQ9hF79+5Freq1vJPhq1dTkW2xfTsnQZUqAY594OTJlKkAMGgQ8NprwLXXMjKLxV9/USAZQ8X5lVe6v6+V5gTgZK1ECVomN2jA3GLnz9NLfMMGlqlbl7LcaoOnBEEO+4NkeGCJxDn4rFkMlZmdo4QVKvPXX7lQKoTIPURi3xUUwliGS34HFusdWLs2AXXrVooo5WWkc/w4h/2n3E9DnLDyWScmKnR3MDGGui8rfUPJkpGl5M8NuB6zJwKQ/M5EiOS3zyI2Xz7gl184ydq2jY4AH32UuZwxDOc1dap/An3KFCqiCxcGfv+dAwqA6zBt2gCLFwOvvAIMH+5ZfY89RqV4nToMIWGloD1wgDqWOXO4fvPGG5mvHTSIbbn6amDcOPtAxmLFCg50hBBC5DBVq3J//Lj7hF0JCc5l3fH991SKV65MQesrl11GoZWY6P21b7zBkO+ff+5+IAAAZcuyzFVXAa+/7pUCPtjyO69Q68NagIvwWjdefCN+vefXC9/LDi/rVqF2bZVrsaDHggvfq46oisMph12WbXxRY6x42G7oUXtkbew+sdtl2dplauPvJ/6+8L3J502w8dBGl2WrFKuCXb13XfjeckxLrNy30mXZ0gVL49Dzhy587/BdB/y++3eXZQvmK4hT/e2z5y7ju2D61ukuywKAGWhX4HWb3A0TN050W/Zkv5MXFOmPTnsUX6/92m3Zg30PokyhMgCAZ2c9i49Xfuy27M5ndqJq8aoAgJfnvYzhy9wPMjc8vgGXl70cADB00VC89vtrbsv+2fNPNKnYBAAwYvkIvDD3Bbdlf+v+G1pVbQUA+GzVZ3hqxlNuy067expuuoR5mb9b/x0e+PkBt2XH3z4eXS/vCgCYvGky7pjo3iVl9K2j0eOKHgCAWdtm4ebv3Xv0ftThIzzZ9EkAwKI9i9D669Zuy77d7m083/x5AMDq/avR9Av3nr0Drx2IQa0GAQA2HdqEOp/UcVu271V98b/r/wcA2HNiD6qNcD9ZeqLxExh500gAwOGUwyg7vKzbst3rd8eYTmMAUMlceJh7C9jba9+OCV3tsTKzKhvSPuKE22a5JykJ+OOPzMcTE53lXqp7A4oLHD9uTzvyzz/c3OGoGC9YkBO/lSt5zd9/U36XKEH53bUrje5cWThnRxDksD9Ihudtjh+3ex1mFz0wPZ2L0V26aDFaCJFHCGMZLvmdM9SvzxDdvXrRQ1OyLucpXhxo356BnrJD+axDh+X5Ho453fMKVnj7Ll0Y8AxQznG3hEh+++XQX60asGoV8PLLNMbPGOr9oouAV19lmez0EdkxdCj3L71kV4oDDF/+8X9rmh99RIe/7Ni3D5j43/rqhx/aleIAf/vPP+fn997LHKFv82a2pVw5/nNnVIoDDMeuAYwQQgSBWrW4QA5wgdwV1nFH4eGKr77i/oEH/It3c+QI966U9NkxZw4twLLymrO48kqWnTPH69sEU34LIYTIRbRq5VnOL0fhMWgQjzl6i3tTV8YVhNhYYPBgWjfv2MFJ9LlztCCfMwd45BHflOJA0OSwP0iG512+/poLa56m1EtPZ/mxY3O2XUIIERaEuQyX/M4ZlEIkuHz3nV0pHhenfNZCZEVW4e2FAyGS3z6HUnfFnj3Av/+y8ytf3lnh7A9791LAARR4rrzkK1emU+C4ccDdd2dd3y+/MH1sbCydC1zpP8qWBQ4dAn74AbjzTvtxK5z7gAGM+hsoFApJCBGJhDyUOsDkWxMmAD172i2bLHbvpglxWhpzXVx6qes6Nmxg2FWbjXlKXFk9ecKpUzTx3r8feOstJhHzhvz5aVl18qRn5QsX5rOddh8q2BNySn7nBRRKXaHUvS2bV0KpHzmahi/HnsGoUcBOhxy41aozclOPbvlQtpRCqUdcKPXcTojksD9IhvtOJM3BLS/CHTu88zax2bgQt3WrQmgKkVuIpL4rqESYDJf89h3rHQASAPAdUAqRnGfVKqayPXOGKYBfeIHGdx98wEjIFjVqMKd49+5AMRdR9YTIixgDbNiQiHr1JL8zESL5HVC/5sqVuQWaNWu4L1nSfej4xo2pGF+zJnvFuPUbFy/u3imwdGkqxletclaMW9ZnLVsylNmPPwLr1rGeOnUYHqF0aU+fTAghhEdYscaaNs3s9vLSSwwDMno0O+H27Xk8JQV46CEKyy5d3CvFAXv4lXbtsleKf/YZ0KFD5pnrzp1MFrZ/PwXMgw969YgAaJW1dy8wfz7zhGTF/Pl8xgAMpnJKfuclCuYr6KTMdYcnZXwp66jMDmRZR8VaIMs6KgIDWTYuJg5xiAt42djo2AvK1lCVzRed74LSOZBlY6JiEBPr2ZTA07KzZgFdukQjJeW//2EHJc6uLcBLzwKDB9Db4IYbqBz29P89yhaVI2VtNluOlAVy7r33t4/wpi/IM4RIDvuDZHje4MgR50VnTzGG1x09qnCawnuM4f/eyZNcgyxVSgYWIoyJMBku+R1YlEIkZzlwAOjUiUrxG2+kX0t0NBXgvXopn7UQ2WGzMfOXcEGI5LdfodSDxc6d3Gc1YLD0E1bZrCj7X/rAgwddGyKkp9PJMGN9Z88ylLp1vFYterx8/DH1NY89RsX9Dz9k3wYhhMizrF4NNGtm3379L7fqp586H9+/337N4cPsgPfsyVxfw4bAO+9QAX7jjUDr1rRoqlkTmDePnfWoUe7bc+4c8O23/PzQQ9m3/+OPqTyvW5ezrrvvZnsvu4z3K1UK+Pln36ykOnTgCtRDDwFbtrgvt3UrPeRtNl4jhBBhwqxZwE030XjXVRRs69jp0yynkIcirJAcFmGKpw4U7siYIk6IrDh+nJESL74YKFOG61xlyvD7iBE8L0TYIRme51EKkZzh7Fng9ttpcHDJJYzWGx1tP2/ls65aVQZUQggfCJH89lkxvnw5dRFPPpl92Z49WdZd+tfssCZxhbJwiihcmPukpOzru/JKe0raL77IfH7sWArSjPUdPWpf3HvqKYa6WbCAZf75h9GAT54E7rsPWLQo6zakpqYiKSnpwpasmaoQIq+QlAT88Yd9O3yYxxMTnY+nug/Xm4k+fZhf5IYbGMbj558pGPr1A1asyFpJ/csvbEPJkjSBzY6nnwa6dgXOn6cQmDiRSvt69YCBA4GNGxlWxBcGDqQJ4Z49QP36wP33A2PG8NnmzOHn7t15btcumkG/+qpXtwim/BZC+I4x7Jp27eI+cMmPco7jx2kvZEz2OXDT01muSxctsIswIghy2B8kw/Mu1nqHrxQpEph2iNzPrFl0wunTh6H7HVEuXxHWhLEMl/wOLh98EBlzp0ihd29g8WKgaFEutSk8uhAioIRIfvscSn3cOGDtWs/SpzZrBnz1Fa9p3NjXOwaOIkWA555j2I9+/RhqpWtXWjv98gsH+vny0YnQMdS6o1AtUACYO5dWswAdEkePZmiRGTOAQYPoOOiOYcOG4bXXXsuR5xNCiLCmVSvvZymDBnHLinbtuHmLpcXxlAcf9C1MuidcdBGFfufOzA/y3XfcMmIMV6QmTwZc5LXOikiW30LkBY4fB77+Gvjww8y52nr14nwgXEMDfv01jUs97VIdvTqefjpn2yaERwRBDvuDZHjeJC0NmD6dqffOn/f++qJF6WygUOoiO6yoL64ivgD2Y1bUF+XyFWFFGMtwye/goRQigeXzz4FPPqGD5nffZZ2hUAghfCJE8ttnj/Hff+f++uuzL9u5M/e//ebbvSzr5lOn3JexQosVLepZnQMHMvT5mTPAM8/w9y9XjulhGza06zxKlszcDgC47Ta7UtyRJ57gftEihhpxR79+/XDixIkL28aNGz1ruBBCiNxNw4bA338Db74JXHEFrbas1amoKB57802WadTI6+qDKb+FCDaR6GXtSCR7aRlDZb4vyKtDhBU5LIf9QTI8b5GWBnz/PXD55TSK8kUpDjBY08UX0wvRlzzlIm+gqC8iVxCmMlzyO/goMKv/LFlij3IwZAhw882hbY8QIhcTAvnts8d4YiJDZzgqjt1RqhTL7t3r272qVuU+IcF9GeucVTY7oqNp8fTEE/QS37OH4clataLl6333sVzduvZrChemMvzQIaB6ddf1WsfPneOC7EUXuS4XFxeHuLi4C9+TPIkBL4QQIm9QuDDNyV94gQLl6FEeL1mSIU38IJjyW4hgEcle1haR5qVl5Qk/epTbzp2+KVzk1SHCkhyUw/4gGZ43SE8HfvqJwZIs+/mSJSnPhg9n35ud4hLgGlJsLNC0KbBwIfDll4xEeO+9QP/+jHonhIWivohcQxjKcMnv4KMUIv6RmEjjp3PnmF+8f/9Qt0gIkesJsvz2WTF++jQnWZ5ijO/WWg0acH/kCBfdqlXLXMbKvdKwoXd1163rrPwG2NYlS/j5uuuczzVqBMycaU+JmxHH4/7mARNCCCGQLx9DmgSIYMpvIYLBrFmctKekZD5neVm//DKVDOEa7tNbL62oKJZPTPRf4Z+WxvsfO2ZXcjt+zvjd8XNW0ZG8xfr7VK7MUH1ChA0BlsP+IBmeuzGGuTsHDgTWreOx4sWZBu7ppxkd76qraBwVFZW1vIiKYl/688/0UFy6lN5eM2dSkfnNN8CddwIDBtAjXeRt/I360quXZHfYs3kzMHs2sGoVt02bOAgcMoQdgbckJDDHg1Xfhg0cGD70EPDFF+6vGzMGeOCBrOueMQNo3977NrkiTGS45HfwsNnotOaJEYJwzZkzjJR74AB1JqNHq48XQgSZIMhvnxXjZctyHLRvn3uvaIu9exm+y9fQ75UqAU2aACtWMMfKyy87n1+8mG2JiwNuvNG3ezgyfjw9yK+6KrNnfteunEzOn29fmHRkzhzua9XyPKy7EEII4RJjaBWWkkJtUQAIpvwWIqeJNC9rd/jrpeXove1Kie1OsX3smP8hUKOjufBUtKh/IXoffZT74sUZJctxu+wy7xYThQgYOSCH/UEyPHdiDOXTq68Ca9bwWNGiNOzq3dvZAOqGG1jW0SDMUXZYC9cFCgCTJtnD9l59NXVNK1ZQDzZ1KvDDD9y6dKFe7IorcvhBRdhy5IiivuR6PvkEGDEicPX99BM7KV+pUQNo0cL1uUAJrjCS4aGS3xMmACNHMr/52bNAzZqMGtKnj//Od9Onc34FAG3bAnPnenbd2rVc4z93jv8G27b51w5XPP20FLm+YgznZStWcI73889y/BNCBJkgyW+fFePNmlGojxwJvPFG1mVHjuT+yit9vRtDdnTuzFDyHTrYPcOPHLHn9X7qKYabsZg8GejXj4OJefOc69u3j8aR8fHOx6dNAx55hEr2UaMyt+O++4ChQ2kM+eqrwODBduX4b78B777LzwolJYQQwmdWrwZef52zy1OnOKtzTCx57Bjw0ks8/t57XP30kGDLbyFyilB6WQeSc+d8W6c0Bujbl+PS48eB1FT/2lG4MBc/SpTg3tPPhQuzKzKGOWx37PA+X3iRIkyHtGkTn2XBAm4W+fLRo9FRWV6/fvD/jtb87ORJPnepUlp0y7XkoBz2B8nw3IUxNPB69VUuQAPsW555Bnj2WffebjfcQFk2diy9dR0VmtWrcy2ie3fntRGLJk2YSu6vv/gv/tNP9u2WW4BXXmEZkbc4edK/65OTpRgPe+rU4cCxQQMuqA4dytARvlKtGkMFNGzIbfz47AWTIy1a0Hs8JwhDGR4K+d27N+cYMTFAmzaUL/PnAy++SOOo2bN9f/Rjx4CHH7bPATzl7Fng/vud/xyBxGYDChbkPYRvjBjB8UV0NF9rV1F7hRAiRwiy/PZZMf7QQ+wg334bqFKFymRXfPopy9hsvMZXOnXiBO+DDzigaNsWKFSICu/jx4HmzWn57MiJE4wWdOZM5vr+/JNhQerXZyefLx/Dlf3zDwcLU6YA9eplvi42lpbXrVtzMPPDD1yc27uXdaancxL6+OO+P6sQQog8zDffAD17UlvmjhIluAr6229Aq1bAXXd5XH2w5bcQOUVO58I0hos3KSn27dQp5+/ZbZ6U9ycc+blzDHFnYXlvOyqvPVFuFy/uv0e2zcb1UW+dh2w2zn2efprK/U2bqLBx3E6csH92pGrVzN7lORGKPTfksBdekMNy2B8kw3MHxnAd49VXgWXLeKxgQRr6P/88ULp09nUUL85+s1cveusmJ9PIqGRJz/rAK64AJk6kwf8bbwA//khFydSpjGD8yiv0Mhe5H2Psoft9Rbl8I4CePZ2/Zwx/6S233srNYtIk/+oLFGEqw4Mtv6dMoYKzcGHg99/tzmWHD1NJvngx+/nhw32rv1cvzkEee4zBCDxl8GD2N089BXz0kW/3zgpjgJtvdm0YJrJn3jzazwD832jbNrTtEULkIUIhv40fdO1qjM1mTFSUMfXqGdO/vzGffsqtf39j6tblOZvNmNtv9+dOdn780ZiWLY0pWtSYAgWMqVPHmDffNCY1NXPZ0aMZWLNKlczntm41pnt3Yy65xJjChVlXrVrG9OljTGJi9u3Yt8+YJ580pmpVY2JjjSle3JjWrY35/nvfnishIcEAMAkJCb5VIIQQIUB9V4D5+29j4uIoOJ95xphVq4wpU4bCNCNjx7Lc/fd7fZtQyO/cit6B0JCebkyNGvwftQdS92wrWtSY++4zpksXYzp04LiycWNjatfmuK5sWY4No6K8rzsU27RpxuzaZUxSEn+XUHLsmDGFCnn+20VFsfyxY+7rTE83ZudOYyZPNmbgQGNuvZVje3d1Fi9uzLXXsgsdPdqYNWtczxM8ZeZMttFmy/z/Zh0rVIjlIg31Xy4Ikhz2B8nwwBGKd2DBAsodqx/Jn9+YZ5815t9/g9YEl/zzD/+Vo6PtbWvblu0VuZNz54z54QeOgXwdg9hsHI+FevyR1whI39W9O/+IQ4YEplEDB7K+hx7Kupy1UNu9e2Du60iYy/Bgyu8mTfgzv/565nOLFvFcXJwxx497X/ekSbz++eftf862bbO/7s8/KWO6djXmt994XY0a3t/fGPs7ACRcGI/Hxtr7pn791C95y/btxpQsyd+vWzf9fkLkBJp/uyFE8ttnj3GAnhM2G3OWrF9Pa2NnpTv3d90FfPmlP3eyc8cd3DyhRw9urqhZ07+oPRUq0LotJyzchBBC5FHefZfuo08+Cbz/Po9FR7sua5nvrlrl9W1CIb+FCCS+5sIEmLPv22+9uyY6mpGKCha0bxm/Z7VlVfb0aaBWLd+eBWAkpXAJX1q8OMPx3nQTHZGyCnEfFcV+aNKkrL2tbTZ6hletyghSFseOMUeho2f533/Tu/v337lZ5MsH1K6dORR7iRJZP09uyWEvvCBIctgfJMMjkyVL6CE+fz6/x8bS0+6ll7i2EGpq1eL/1quvAsOG8fO8edyuuYbH27ZV+ojcQHIy8NVXjEC5ezeP5c9Pj9Jly7wLi2wMcOON+r8QPrBtGzBgAHDwIN2a69QBOnb0LGSGO8JchgdLfu/da0/Pcc89mc+3aMG0ogkJzBN+992e1334MGVXrVr0/v7hB8+uO3OGEZZKlOA6+saNnt8zOxxTiFiRwYYNs0elUv+UPSdPcp519CjQuDEjF+h3E0IEjRDJb78U4wUKMOTWo49yYL10KfDvv+w8y5dn6K2HHqJnuxBCCCGy4bffKERffDH7shddREGckOD1bSS/RaTjby7Mfv2ASpU8V2LnyxeYdrvCGIbk9jY3t83GhSB3OWhDxQ03UEHcpQtDxQPOz2UtshQoQKX49df7dp8SJdhHOfZTGUOxW4rz48f5ee1aLkpaVKmSORR7lSpsY27JYe8OY7j4JTIQJDnsD5LhkcXy5cDAgczlClCePPywXQ6FGzVqAF98wRC7b77J/7FFi4DrrqMh1iuvAB06aME8Etm7lylBRo1iihIAKFOGIY0ff5z/m5Uq0dgrO7nnyIcfsl8aPBiIi8uZtgvXJCcnIykp6cL3uLg4xEXKH2HJEm6O5M8PDBrkmQx2RZjL8GDJ7zVruC9Z0n1+6MaN+ehr1ninGH/8cSrHJ03in8tTXnmFY/Rx44CyZQOnGF+3jjYVlkzq1Yv7p58Ghg7lZynHs8YY4IEHaKxRrhwwebLfaXuFEMI7QiS//VKMW7Rpw80d6elcIPvyS+Y5EUIIIYQL9u2jVs7TldKCBe0rWz4g+S0ijY0b6ZHsqXeCO557Lny8rH3NzQ1w0SccF3puuIEK4rFjgQ8+cPbud/TqCHT+v7g4u4Lbwhhgz57Mect37aKn3O7dwM8/28sXK8brjWGOeE/xNod9qHCXL138R5DlsD8EU4ZPmACMHEnjkrNnGX3t3nvZb3ljOFS1qt1DNStee40eyo6cPw989hkX1f/+mwZSxYox+sP99wPduvmfMjeQrFxJhfj06fweEwM8+CDQvz8NcMKdKlWYN/bll5nv9vPPqeS/6SagUSMqOTp2DE8ZJJxZtw545x3g++/taRsvuYRjoW7dnBUg3kZ9ue46YOZM/o/Mng189x0jtIjgUDvDjz1w4EAMGjQoNI3xlPLl2bF07MhBYVwcsHkzBybffMMwGmlp7Cy9JUJkeE7L7507ua9c2X2Z+Hjnsp7www/AxInAM88AzZt7ft3SpXQGvPVW75TwnlCiRGY5JOW4dwwdyr9rvnyUAeFotCeEyOWESH4HRDHujq1bKcjHjgUOHMjJOwkhhBC5gLg4xhkzJvuZW2oqNRzZxQL2AclvES4YQ0XMTz9xwv7PP/7VF65e1t27c43QUy+tqCguZN9/f863zVeKF+eCVK9e9ExOTgaKFOFvH8yFKZuNCp4qVbggZ3HsGJUFGUOxnzjhHIbdWz74gM8cjotvs2Y5e/ILF4SJHPaHQMvw3r2BESOo2G3ThhFv58+nQf/UqVSGeepZdPvt9DRzxdGjrA8AWrd2PpeayugSCxcyBHmLFvR0TUigg8H8+VQeTJoU+nfvr7+oEP/lF36PjmZfPWAA5U+kUakS+7X+/YHh/2/vvsOjqrY2gL+T3iChl1BCERBBpXs/UFCUagEBr3CVpoIXASmiFBUUFS8iHVEUAQsqSFGKgnQQaQIqRDqB0AmSEBJIQrK/PxaTSTIl08+Zyft7nnlmMrPnzD7JZNacs/Zee5Iky3//XUqu3n237FeXLvoalEDyEfbLL5IQN1YrAIAHHgBeecWU/C7Imaovy5cDzz8v7/1GjSRJPnCg9v+LRUF8fDxiY2Nzf/aJ2eLt2sklr8aNZdTePffIiI2335ap0+XKObZtH4/h7orfqalyHRlpvU1UlFznKThg04ULUuG2Rg1Tstke6emyxGl0tMQPZ2VkZCAjIyP351TjTloxaJC8DV5+mclxW1aulIFugJS4d2TAAxGR22gUv92eGE9PBxYtkmC+fbvcZ/wifeed7n41IiIiP1K9umQBjxwpfNHhNWtkNP1dd7nlpRm/SS+UknXxjMnwEydMjwUHy+ykrl2B8+flhLwj5ccBfc6y9sTa3HphMMjsfL3M0DcqUQJo2VIuRpmZUuZx61bTbBNHKCWzsF94QRLx5cpJuchy5UwXWycpPamw9dLpNg3jsCs8FcOXL5ekeFSUDBhp2FDuT0qSJPm2bXJCddIk+7Znq93EiZIYr1VL1rTO66OPJCletapc550Ft2eP9GX5cilR+/TTjuyh+xw4IBWAlyyRnwMCZFb9G28Ad9yhTZ/cqXx5+fu99prM/Js5UwYXPfWUzBB+/XW5bW05QPKOzEyZ1TlpkpTFBeS92K2b5BubNCl8G45WfenUCWjWTCoi/PyzPL5qFTBvHlChgtt3kfIoVqwYihcvrnU33Ofll2Vx6KQkGdHx7LOOPd8HY7ivHIP36yeDSpcskYl69ho5UhL+Cxa49nkwYcIEvPXWWw49x1jByZgcNxiA8eP1dxyolUOHZA16pWTd+H79tO4RERVZGsVvt43r3bFDTgJVqCAD+7Zvlw/X2rXlYPDPP2UWBhEREVnRoYMEz6lTbbdLTZWjTINBytC5gPGb9CAnRxIsQ4ZI4qNZM0mSnDgh69d16gR89RVw+bKcbO3TBxgwQE7M2DtLLSBA2ut1lrVxllZ4uPxrFzxpY7wvPFxK8zq7NjdZFxIik5UefdS17cydK2Wg+/cHOneWNSNr1JDkYmSkHPf961/yvu7XTz5rZ86UctWbN8uJqqtX3ZfAdmS99CJPgzjsCk/HcOMsq5EjTUlxAChdWpLVgLx33VGJ9vPP5bpvX/PHNmyQ65deMi8N27ixKRn+22+u98NRf/8tr3/33ZIwMBjk54MHJbHoD0nxvMqUkbzVqVPyHouOlmVOevSQBPmCBVL2nrwrORn43/9kPeFevSQpHhkpCaFjxyRZbk9S3MhY9eXoUclRnjwp10ePyv0Fl0KpUEG+m8ycKd/b1qwB6teXtWqJ7BYYaPrQPHPG8ef7UAz3ZPwuVkyubS0JdP26XNszrmLBAhm49uKLjq1/vmmTfCZ06OD68deoUaOQkpKSe4m3c5HywYNlgB8AvPuu/G45QFRixhNPyL9Cixam3xERkSY0it8uzRi/fFkO9j7/3FTa0hhgDAaZ7dOokatdJCKSz5YrV+QLfFSUzDzjSE9tKSVlL8mNhgyRRTznzJGzzsOH53/8xg3gp5+k5vLhw3Ik7cTQXsZv0oNbt2Tm3/ffy4nTCxdMj0VGSnKySxegfXtTub+8/HGWtVZrc1N+lt5vjhg6VI7ZLl4ELl2S64sX5SM8PV0SDPas6RgcnH/GecHZ53l/Ll3a+kzNBQvkdXki0A5eisOu8FYMP3tWtgVI0rOgFi1kjdLEREmIubJu6K+/yq8zKEg+4woKC7NvO6VLO98HRx05ItV+Fy40/f67dpUy6vXqea8fWilZUvZ/2DBJfEyZIr+T3r1ljfjRoyUREhKidU/9W0KCnEOcO9eU6KpQQRLi/fq5XmXSkaovBoMMXnnoIamWsG8f8OSTMthl6lRTso7IpitX5NqZN4zOY7i34ndcnFwnJlpvY3zM2NYW4wCX3bvNE+PG47fffzc99u23UmVk+XLZv9OnzZ+XnCzXZ8+aHps6Fbj3Xst9CA0NzbdUwDV7a8Aj/8zxd9+V20V55nh2tnxGHzkiy6V8/z1jNRFpTKv4rRyUk6PUypVKPfmkUiEhSgUEKGUwKBURoVSPHkqtWSM/BwQolZbm6NaLrsTERAVAJSYmat0V8jM5OUpdvqzUyZNynZOjdY8cc/WqUlOnKlWjhrH4p1xq1JD7r17VuodFT/6/CT+73O6XXySoBgRIoA0KktsVKigVHGwKvMWKKbV9u92bZfz2DMZvx2RkKPXTT0o995xSpUvn/1yPjlbq2WeVWr5cqfR0+7f5889KRUbK+9dgyL9N432RkfIe9yU5OUolJUn8Tkryvfjty3JyJMYVfD8VdjEY5HmW/lY5OUpdu6bUsWNK/fqrUkuXKjV7tlJvvaXUgAFKdemi1P33K1WrlvwvOPK6xtcuU0apevWUat1aqe7dlRoyRKn33pP7LT+Pn18WeSgOu0KLGL5ihbxPSpa03qZzZ2kzYoRrr9W3r2zn8cctPz53rjxetapSp07lf2zPHvlThIfL56UjnInhx48r1bu3/K6N/0udOim1f79jr+1vrl1T6v3383/eVKmi1KxZSt24Yd82fP241Zt27VLq3//O/z6sX1+p+fPlu5bWMjKUGjnSFEerV/fax2WR4Jbjj1695I8zfrx7OjV2rGzvueec38bvv5ve0Dt3OrcNncVwLeJ3YqLp13jihOU2lSvL4wsXFr69J55w7DupMRa//LJjz9u40ZF9dPx/YOpU02uNGVN0Y8zo0fI7CAuT71BE5D08f2iDBvHb7sT4sWPy4Rkba+pHQIBSDzyg1GefyYGQEU+sO47/GORu/pBQtjfZ8fPPWve06DD/m/CzyyP+/FOphx4y/aILXh58UKkDB+zaFOO3ZzF+Fy49XZLdzz5rnvArVUrOn61e7dqJ3KtXlZo2zXLMmzZNqeRkd+0NFRVTpzqXGJ82zT2vf+OGUqdPK7V7t5xQ/fxzpSZMkGR39+6S/K5XT5JQjvaTiXE7uDEOu0LLGD59urxP7r3XepvBg6VN167Ov87160pFRcl2fvjBcpvsbKV69pQ2ISHyp3n6aaWaN5f9vvtu+86P3Lx5U6WkpORe4uPjFQD1xx+JhZ4gT0hQ6vnnlQoMNP0PPfooTyoXdP26UpMnK1W+vOn3VLGifKZae2/6w3GrN2RnK/Xjj/L/n/f39MgjklzTY5Jn82YZIAHI59ObbyqVmal1r3yf1xLjM2YoVbu2fIkvjD2J8bQ0pWbOzB+8jDZvViouTrbRokXhr2eLDmK41sfgTZrIr/Kdd8wf27pVHgsNdf0Yad482Vbr1o49b+NG0+e8M5z9H8ibHH/9dX1+bnrSokWm/f/qK617Q1T08PxhIbwcv+0upX7HHVJmRClZt6hnT7lUq+b6rHUicq81a6T8bHq6+WMnTkiJzzFjpARt27be75891qyR8rjGr20FGe+7cUParVql333xF4X9TciN6tcH1q+XBRx//RU4d05qXpUvDzRvDtSsafemGL/JHkq5d7mKtDQprbtkiXw+G8t7AvI27txZ4lTLllI611XGtTAHDZIlHlJTpQJjyZJFt0weuaZXL/mudOOGfetyBwTI+u/uWsM+LEzKVFeuXHjb7GxZ+9VYsj1v+fbjx+X/kBzkxjjsCi1jeGqqXEdGWm9jXHbAgYqmZhYtkhhRvrwsL2dJQAAwf76s4z1qlGnNcQCIiAAefhioUaPw15owYQLeeusts/vvuUeeP2iQ/O/nXXIjMVHWWp87F8jKkvvatZNy4U2b2r2bRUZkpBxrvvii/M7+9z9ZImTIEPk9jhghjxnfO/5w3OppN24AX34JTJ4s1SMBWWqje3cpZX/PPdr2z5YHHpC1kgcOBL76Ssrv//yz3DYuJU1esncvMGCA6Wfjej2ffAKsXGm6f9kyKVEKyJeLw4flA7qg8+flC72RcU3wH38E7rvPdP9HHwENG8rtzEx5MwwfDjRoAFSpImsrHTkCHDggberXl8DgCh3EcK2PwUePlj/P++/LslTGP8GVK6a3wcCB+ZdnWrZMYmxsrPz6/NHLL8v1kCHAO+/I7bffLhrHi3/8IcudAPIv+J//aNodIiJzXo7fDp+KHDwYmDiR60+Qf3N3gsCb/CGhnJwsJ0iUKvxkdE6OnCzr0kWOxfS8dqyRL76/HPmbkBtVrSoXN2D8JkuSk2X94Rkz8q9nbS1BYEtKipxXW7JETnreuGF6rFIl+Qzp0gX4v/+zvhayqxxZC5PIFl9awz4w0LTWeEFJSUyMu8SNcdgV/hzD586V6549rQ+UunZNkoA//SQns//7Xzlxf+IEMGGCJAyXLAG2brU9mGTUqFEYNmxY7s9nz55F3bp1AZgnYevXl23PmSO5HABo3VoS4s2bu2HH/Vx4uCRdXnhBBjVMmCDnuEaMkETNsGFAnTrAU0/59nGrJyUlSU5x5kxZmxiQJNaLL8p3tNhYbftnr+hoSex37Cj/u7t2yTrCU6bI+0Pvx8F+49o1YOdO8/vPnDEltQEgI8O+7WVkWN7e5cumN6zxdY0iIoA33gD27JFFtg8elH/wEiVkhFO3bpK5c1ew00EM1yp+d+okrz19uoxTaN1aBi6tXy/Hf82byzrbeaWkyDiImze921dvK4rJ8aQkeU+kpwOPPCJxmIhIt7wVv+2dWh4WZirvUqqUrIX322+W27IUq+OMpRTsKeNGnuPrZdyuXpUy13nXGrN1CQiQ9nrbL63Ll3qKL7+/rP9NWAZG7xi/PcuXSyG5Y7mKK1ekxHPHjlLeNu82qleXdWd37JDyn0S+yNfXsLe9Xrrvfn4VFVrGcG+UUj982PR+PHTIervnn5c2AwZYfrxtW3m8Z0/HXt8Yw+V/wXR8ZDDIUnbG+x54QKlNmxzbNuWXmSnfFwoeB9l70etxqyWurpV++LBSL74o///G/a9aVakpUyxXoPYlp09LhUzjfj32mFIXL2rdK9/jy8cfRYVejsG/+05iWPHiSoWHyzI8779veQkrY1n0qlXt376vlVLPa8qUolFWPSvL9LlbvbocvxORNhi/9SXA3gT6+fMy0uzuu6VE5ezZMsKsdm0piXX6tCfS9kXPPfdIyZ1p02QUH3nPmjUyo23oUJkxkJdxBkGlStJOrxYskBGA9s7ozcmR9l984dl+OUIpmbnojOnT9Vvi25ffX678TcgFP/4IvPQS8OijMsQ7r7Q0YPt24LffCt0M4zdZYqwucuOG5ZlaxvuMs7TyfjZdvChVF9u0AcqWBfr2lVlcmZky+2vMGGDfPuDYMZkh0ayZzKgl8kVt28pEqqlTgerV8z9Wvbrcf/as/D/okcEgMwvJCW6Kw67QMobHxcl1YqL1NsbHjG0d9fnnct2iheyTJdnZMtsUkFnjlvToIdfr1jnXj7xyciT+ZWVJqfT164FNm2TpD3JecDDQp49MEv3yS/n+4Ag9HrcWlJws53HuuAMoU0ZKJpcpY9/5HaWAbdtkRl+dOsDHH8uszcaNgW+/le9UQ4bIMjG+rHJl4JdfgA8/lBm0K1ZIdYZVq7TuGfkdjWO4Xo7Bn3oK2LxZZoOnpwN//QW89prlGey9e8tnUUKC/ds3PsfR+NuqlTzv2DHHnudOQ4ZI5QpAZo6PHavf84mueOUVWYImMhL44QdZaoyISLe8GL8NSjn+sb9vH/DZZ8A338iXe4NBLg88ADz7LPDcc/JzaqpUyqHCnTlzBpUrVwaQCIOhEgD53fnSWlq+WB7aKG/5cXtKZeqxjJtSctB94oRjX+YMBjmxe/So7b+X8QRRZqZnL9euAV9/7fzv4c8/gVq1gNBQ57fhbr70/lJKPrvzrk964oSUPbTsDIDKSExMRKVKlbzYUz+WmAg8+aSsAwfIH8VgkDPDRllZsrbKmTPypaBZM7s2zfjtfsb47Uv/A8nJMhDHkbWTw8KAN9+UMrZbt+Z/3t13A127Spn02xVpifySUr65hr31/3nGcIs8GIdd4e0YfuaMqSz5iROW10WtUkV+XQsXWk9aW5OdLds/fx6YN8+07mVB588DFSvK7T/+kJhT0A8/SEIxLCz/Mh6FyXsMDuT/HzAY5IS5seQquY/xuDXvEi72sPe4VQsF10rPezxu7Kul8zu3bsm6vh9+mL8q9WOPSTLj/vv1t6/u8uefssatcWnp//4XmDSJxyD28MXjD6/RYQznMbj7ufN/YOpUmagCSKX/t97yn8/dBQtM36+WLJF/DSLSDuO3DRrEb6cS40YZGcD338u6YJs3m/prvF6yRJL71tYKIxNLB+V6SJLZw53rk2rBmQRBeLj261nfuiVfnK9dk+vTpyX56qx69WT/MzIsJ6yzstzXd28oXlxG6Bd2KVtWrsPDPdMPPby/cnJk0MrFi6aEd97Ed8Hbjq0pxZPqbpWWJlNDDh+WN06nTnK2OD09/5cBQBbCGjcOePVVhxeJYvx2H1/8Yjttmhz8uzIivnFjUzK8Zk339Y2IPMPyID3GcDNeisOu8GYMb9oU2L1bZlKNGZP/sW3bJGkXGirfIaOjHdv2ihXA44/LIJPz52UmkyWZmfK9PiND1vt+4QXzNqNGyZ/gzjuB+Hj7+1BYYlyvSVhfl5Qkx1/OGjpU/jbly+e/REW5r4+OcGYQdPPm8tEyZQpw8qQ8HhoK9OxpWn+9KLh5Exg92jRrs3ZtGSTfqJG2/dI7Xzz+8Aqdx3Aeg7uPu/8H/DE5vmuXDL7IyJB9evttrXtERIzfVmgUv11KjOd18qSUQluwQBI6gASR6GjgiSeAbt2kxCADvGXWDsr1koS1xtmR0XriTILAYJAvToMHO/Za2dmSxM6b0M57bek+a485MhvCEwwGOXgPCXHvJSsLePdd5/sVGGj+mWmPyEj7k+hlykh7e74oe+r9lZEBXL5snty2lPC+fNn+8vpGUVGyv+XKyef4zz9ba8mT6m41cSIwciTQsKEcLUdGAhUqyB+z4Bv7jz+ABg3kzNrWrU6/JOO3a3zti62z1UUA+cx/7z2J+1WreqZ/ROQ55t/bGcPNaBCHXeHpGL58OdC5s3wv3LxZfi2ADLh88EEpyTp8uMzyNFq2TBLVsbFShtyazp1l+y+8IAlvW556Cli8WL6Xrl2bf9b4+vWSSLh5Exg/Hnj9dfv3L/cYPPAwEBBr3kAFIulCGEqVkh/TMtOsbivAEIDwYNNIW0fapmelw9ppGYPBgIjgCKfa3si6gRxl/SAgMiTSqbY3b91Edo71A67C2p46Bdx11+0fsiIA3D6oCswAAm5Z3W5hbSOjgHK3j18qlg1HhfIBKF8eKF0uE6XLZqFcOUmgly4tpd2NwoPDEWCQNV8yszORlW19RHhYUBgCAwJz217+Jwu1at1emqbgr+9WGKCkLQKygMBMGALkeDUiXI7rAak+MqB/KAa9FISyZYGs7CxkZmda7UNoUCiCAuSf+lbOLWTcyrDaNiQwBMGBwQ63zc7Jxs1b1kdLBwcGIyQwxOG2OSoHN7LMT2Rs2Aj06wdcOBuMIEMI3noLGPFqDjJzrJ/0CAoIQmiQlIlTSiE9K90tbQMDAhEWFJb7s63/ZUfauvMz4uzZs6hdvTbjd0E+FMN5DO4aTxyDT5kiA5MA30+Onz8vOaZz52QQ4rJlXNqMSA987fyh12gUv92WGDdSSk66fPaZjALPyjIFkpgYOYgmc4WNVncmCetpvlQe2hpXyo+XLSsDU/ImugtLbKdbP/5yWmiozKKIiJCTDM5avFhOEtibwPbUF3RXS8IfOSLrJ12+nP9y6ZL5fcZLpvXzDlaFhRWeQC9dWspKJiY6vi/lyskaR9YS3rbWqLOmVClTstt4bel22bL5Z+3Y/pvwpLpbNWsG7NkDbNwow3sB618GsrPljViypLwxXOTp+L14MTBrlnyHycyUWcb/+Y8MHMl7crIw8+fLGpW2/PQT0K5d/vuys+WA8PffTZd//pGTk7dsnIMtjK99sXV1llZSEnITBETke5KTZY3e6dOB48cZw81oGIdd4ckY/vLL8n4JDpZl3iIjJRmdnCznI375JX/lJWOcrlrV+jqlly7JZICsLGDHjsKr4J09K3+OEyckbt93nyTeT5yQPxcAPPSQHG+GhdneVl65x+BDAVia8X6kA06+uyp3DfXI9yKtJtRaVm2JTb035f5c5oMySEpPsti2ccXG2P3C7tyf46bG4VSK5QO5umXq4uCAg7k/3/XRXYi/bHlafNXoqkgYkpD7c5NPm2DPuT0W25aOKI3LIy7n/txqfitsPrXZYtuI4AikjTYl8Tou7IjVR1dbbAsAaqzpgKHb4m74Pv57q23x7nUg6/aBR6fewL0LrLedeAlIL4PnngM2RryEE6U+st526kkgOU5uPzICaD7JatPHTh9AnVJ3oXx54NfgcVj6z1tW2+56fheaxDYBAHzw6wd4dd2r1vswfyOQ0EpuN5kFdBxotenK7ivRsZaUf5u/fz76/GD9y+6irovQ7a5uAIDFBxfjqe+fstp23hPz0Pve3gCAVUdW4dFvHrXadmb7mXip6UsAgE0Jm/Dgggettp348ESMaC5rbe0+uxtNP2tqte3YlmMxrtU4AMDBSwdRb3Y9q21rXX4FR2Z9AABo1DoBv99vYQ2H2wY0HoBZHWcBAC6nXUbZSdYXru91Ty/M7zQfgCSkoyZYLy/QtW5XLO62OPdnw1vWM2Md7uiAVT1MC6R77TMiBcAUMH4X5IMxnOfQneOpY/C8yfE335RJib6WHM/IkMGLv/0mlXR27JBzxkSkPV87f+g1GsVvt6e2DAY5Gd2unZw8/eILGQUXH+9cIofEtGlSllwvATk5WWacFJYUB+TxgABp762Z70pJFYbCEtUXLzq+tplx+xcvFp6csSY4WL6YFC8u5QMtXdvzWLFikqQ29smVhHKXLvp4fxkM8l43ljFyxODB8l4rUUIutWoV/py8a2pbS5wXTKzfvCmXxES5uJtSwIULss6aLUFBpkR2wSR3wfvKlHEs+ZiXK38TctDhw3LGt3nzwtsGBsoHqpuCqyfj95AhEseCguTEdVQUsGED8NprcgJg7VrHlzOoUQNo0cLyY7EWJn2lpsrI+6LuxAnXnp+aysQ4kS+LiZHvS4MGybqultZrLtI0jMOu8GQMnzZNfh2zZslSbllZEoNHjpTvhsZjEUd8+aVs56677FsaLjYW2L9fEvQ//CAz1XfskJl1LVsCPXrIGq2BgY73pTDFirl/m+Qkg7z3Pv0UGLga+Mhyzh+ADDDOuizHVBuDgZM2NrtiBbDCOEag1e2LFe9NAO4uJefqDujg2NnfPPY4cHdTYOBAGcSK+7XuEfkUH4zhPIeuL8ZzXsOGmUqP+1JyXCn5/PztN/mOtHw5k+JE5AM0it9unzFuzY4dEtwLK5NWVNmaMW4UHCzJhIgIGalf8NrSfY60ceSkhifKQyslJcgcKSdu7b7r1x0vHe2MBx6QxKOjCe7QUM/0x5tl4T1JD+tyW2McdGHPjPRz52SGi7MefhioVs16srtECe+VQ7L+N+FsM7cKD5cP45QU033WRskB8uEdFJS/vZu5Gr+tlWFNSpIkuaUyrLYYZ6L16iW37ZWWBvTvLxV3GjaUwYX33uv/M8YTE+X3brwcPera9jhjnMh/6P3zSxM6jMOu4DG4bTZLqRuAalUDcfxwWO4JcZZSF66WUgeAWR/JAElkOlBK/VYEpk01YPBgIONWBm7lWG9rrTx6Tg5w5Z/blbguyPWVi+G4dDEAFy4A5y5m4sKlLFy8aOV8W97y6IGZUiLdan/NS6nndeo0UKqk3M5bHr0ollIv2PbkSeCZZ3OwfZe07dwZmDYdKFnC1LaollJXCjhw8Cz+1Yil1M34UQxn/LbN099hJ0+WcxSAb80c/+gj4KWXpK+rV5tX0SMibfH42wqN4rfXViu57z65kPOysoCrV+XiCUFB9iXWw8OBr75yfG1SpWTNty1bJHFtKantzNrQtgQE2E5QBwXJiHNnLV2qrwRBr17AmDGOJ5R79vR83xwREyPr0nfsKH20p1T/0qXeqUZgMEiCLypKkta2uFqy+Ntv9fP+cuRvQi4oV04ymcnJhb+hDx6Uf/a6dT3aJVfj93vvybVxuRij0qXlwO3++4GZM2Udr2hLZUzdJDJSYpeRtfKuvi4hIX8i3NIM8ZAQx5eQMFYXKVnSLd0kItInHcZhV/AY3E7ZEUB2ZL67DAZgyMD8J8LzJnwL40jbvMlsd7bNm1hzZ9u8iUBn2/brDbz9OnDjVp7jiuxQuVgQEACER5iOW0ODQhEK+0abhwSG5CZmAaBYRSCuotXWty9SIezSJZl1fv68XOe9JCSEYP9+O2cX5ATLJe9dN4FIC08PDgzOTVAXJiggCEEh9p3Wc6RtYECg3e9hR9oGGALsalutGrBlcwD+979IjB0LLFsE7Nwm6zE//LB5e4PBYHcfHGkLeO7/3tHPiORk2f8ZM4Djx+3/HChS/CiGM35ry1hOffhw08zxt6yvsqELW7bI8jcAMGECk+JE5EM0it9eS4yT6/74Q05mp6XJWtW2ru1pY7w2zpS7dcuUrPaU1FRJrtliMJjKhDtbYtx4HRFhe1SfUlLO19ny43pLEOg5oeyotm1lncAuXUxrs+f9Gxn/ruHhsg9t2ni/j4UpVUrK/fnL+6uwvwm5QYsWwDffAN99J9ObbZk4Ud4sD1pf/09rZ88Cu28vj9ejh/njLVoAlSvL95/Vq4Hu3b3bP1+nlCwHkjcRfvp0/jYBAUCjRlJqtmVL+Z0vWOB4dRFAKov4wkh5IiKn+VkcJufodfCwP/GF49awMKBKFblY4uogaJbpty0wEBg9Wo7zn3lGqmw+8ogs0TRhgvx9ioo1a/Ifg5MVjOHkRgWT4waDzBzXo9Onga5d5bz+008Dr76qdY+IiBygUfxmYlxvAtOBgAIllW6Xcatf3zNl3AJVeG6S/Mq1dKSlKaTfkJ9vpANp6UB6GnDjhgFZ6RE4d07WmENwOgBrZ9UNQFaeUaxBNwCDHO2OGQNUrSoHglHFgOLFgLIlInMT24ZgU1tLHCnjZjAU3rbfQMfLuKlbERg82ACDwfkybq62DQsKQ2BAoFnbFg8CS34Eevwnz4FTVt6Sb1LGLSwC+GYh0LwVkJZn5qCeyri1bQucOp2Nz7+8idmzgZN5Zj7GVZc1uHs/G4wyJT1Xxs2etrZKs+W+v4z/KjlBeWZCqNv/R/kpA9B/EJCRrb8ybvc/lI7DJxUWLoT8TY6lA26u9FCkDRgALFwoR1zNmwP16pm3ycyUhRO//FLOFBa2GL2G9u2T65IlrVdYaNxYEuP79jmWGD92TKqQXLokFRzq1QMef1xmovsrpYAjRyQBvmmTjAovuFxDUJD8To2J8ObNzdcV85fqIkREbudncZgcp/fBw/7E1wdC+9sgaL1q3BjYuxcYMUKqTU2dCqxbB3z9NXD33Vr3zvPWrJEBJEpxUHqhGMPJzfImx40zxvWWHE9PBzp1kuUc770XmDuXg9mJyMdoFL+ZGNebwbUBC6Vkw4M6wGBYlftz2Ullra6L1LJqS2zqvSn357hpcUhKT7LYtnHFxtj9wm6EhMiBf/PFdXEq5ZTFtnXL1MXBIQeRlHQ7Mf5CE6BsvOX9SK4KTE0w/dznASB2DwDgXQDI8xKlI0rj8ojLuT+3mt8em09ttrjZiOAIpI02JfG6LOqC1UdXW+4DADXWdOTw7LJn8X3895YbjgYME65DZdxOpD/WH7h3gdXtRsy8hJ49ZXj4sDXD8NGej6y2PfnyScTFxAEAxqwfg0m/WV9I98B/D+CusncBAN7b+h7e2my9Vs+u53ehSWwTAMC0HdPw6roCQwKH5Lk9fyOQ0AoAULrNHCQ1G4h0AE/sArAr/9NWdl+JjrU6AgC+/utr9Pmhj9U+LOq6CN3u6gYAWPb3Mjz1/VNW2857Yh5639sbALDm2Bo8+s2jVtvObD8TLzV9CQDw17WteDX5QaBAwuwkgFeTAfw9ESOajwAA7D2/F00/a2p1u2NbjsW4VuMAAH9f/hv1Zlv4oL3tlX+9gg/afAAAOJ1yGtWmWa+bPqDxAMzqOAsAkJSehLKTyuZvMDrP7f29gOXz5XZwOjAmyuI2X00Gdi3risXdFufeFzXBclsA6HBHB6zq4bnPCKO6s/J8RnQHkAJgitVukaP+7/+AQYOkRt5990n9q+vX5bHRo4FTp+RMUNLtv9frr+u2/BsAnDwp19Zm2gAyYzxvW3v9+qtc8goLk+9Rr73m2LYckZGRgYwM08Ce1NRUAMA//wCxse49CFUKiI/PPyP84sX8bYKDgWbNTInw//s/KRtviy/M0iIi0oSfxWGyn96TsP6qbVvgzBngiy+A6dOlEo5R9epSraZXL88ut+Msg0E+LoYOdfy5rMLjmIgIOQfVoQPQty9w4ADQpInMHB8yRL6v+qPkZBk4ohSXMrMLYzh5wLBh8j/4yiv6S44rBbzwgkwyKF0aWL5cPi+JiHyKRvGbiXEfEVtJ6x6YGEdGHy+8qU8xGACDnWsnz5vvWwmC5cuBe6Jllv43x4FBP2ndIyKyaupUmeL7/vtyZhaQD6j//U9uKyXTgt94Qy46djtnbDNRG3V7vIe9y3iULy+znR9/XE6YhoZKacUZM2Tg4MiRQHa2fHfyhAkTJuAtCwuM3XOPxMZBg+QErjMxIicH+OsvUxJ8yxbT9z6j0FD5nmhMhN93n3MHv74+S4uIyGP8KA6T/fSehPVnMTHyux80SAYapqbKcWvJkvpPHrMKj3d17CjflZ9/HlixQmZxrlolywRV0tE5M3dZsEC+p3OmuAMYw8kDhg+Xa70lxz/8UCZZBgYCixdLdVYiIp+kQfw2KMWvWHpw5swZVK5cGQg8DATEApAkrcEALFsKtHnEO2WS07PSYe0tYTAYEBEsZ9+nTQOGjHCwlHpADiZOBAZYqHSQtzz6jawbyFHuKaXuSNutGyLQtatBDjwCMwBDnvLotw/II26XH3+sXQQMt4/S9VZKvbC2jpRH17qUOuBYeXQ9llI3Wrfudnn760EwZIfePri9XUq9wPurdWv52ZHy6N4qpV7wM+Ls2bOoXb02EhMTUckfz0Zo6dQpYP58mRZ97pxke8uXl7IyffvKGVyde+89OVnYvDmwbZvlNmPGSLs2baRUoCsmT5aD1tBQ+fWVK2e9bUKClHcPDJS1uOxVcMb42bNnUbduXQCJMBjkfyAiQmZkt21re1vZ2cAff5gS4Vu3ygnhvMLDZfCkMRHetKl711RMTrY8S6tGDSYIiPyd8fiDMdwKP4jDZJvxf+DPPxNRr14l3SdhSZ/ylrq2pwrP6tUccOgqpYBPP5XZ+unpMrji44+Bf//bevsrV2TyUVSUTPbQ+/+7UsAdd1gr1X8GAOO3TYzhfk2r77AffijJcUAq+mqZHF+zRqpo5OTIJIGBA7XrCxHZh8ffdvBi/GZiXCdyE+MFTqzrdZZWcrKMyHV0ZPSZM/qeac0EAXmSP76/GNTJlhkz5L19772m9cYLevll+Z/o2lVGObvC+H0pKUn+15591npbZxPjBeWN34D8DxhPfK5alT85fuuWrJFoTIRv2wakpOTfXmQk0KKFKRHeuDEQEuJ8/+yllO/N0iIi1zCGU1HH/wFylzVrCq/Co+fzO77qyBH5vr/r9vJwzzwDzJxpOqZOTpZZ1zNmmB9/u1LlyRuMxyqWMTFORZuW8VsPyfFjx2Q5ieRkyRN99hmP3Yl8AY899IWl1HXIF8q4+ev6pL5cxo30j+8vKmri4uQ6MdF6G+NjxrauCAyUmRVJSTIQSys5ORL7unSR2Ld3L7Bpkwx4NC6TY1S8eP5EeMOGsm64txkMMnumVCnvvzYRERGRL/PltdJ9Wa1aMtD0nXfk8tVXshTRl1/KJI68gxXyOnFCZpuPGWNflSd3Uwq4eBE4fVomRlm6LlhFioj0Yfhw+R8eMULKqhsMkiD3ltRU4IknJCl+333ARx/xfCIRkTOYGNeZP/8E6tXzjaDmz+uTMkFAnsT3F9ktNVWyqpcuyc9lywINGkg21Qc0aCDXV64AJ09anvWwZ49cN2zonte8ckWuixVzz/aclZMDpKWZn2grUQK4/35TIvzeeyWhT0REOuTjcZiIvIeDoLURHCzJqXbtZMb4iRPyHdtgkIulGpnG+27ckMkeBas8uSojQwZKnDplOfGdmChtyMMYw8lDjDPGR4wwzRj3RnI8Jwfo2ROIjwcqVJCBPaGhnn9dIiKv8lL8ZmJcZ0qU8K2DJo6MJiLygP37gTfeAH7+2bwkR0CAnPl5+21T5lmnKlWSEl+7dwMLF8qsjLy2bZMTQ6Ghsj6Wq/bulZKKgKzFrQcBAcDjjwMPPign6erXl/uIiEjH/CQOE5H3cRC0Nv71L/no/u9/ga+/luR3YQtH5q3yZO+yf0rJTE1bs73Pny98OwYDULEiUKUKULWq+XXlyrKkkuU1xskmxnDyAi2S4+PHA8uXy1Jry5bJZwgRkd/wcvxmYpxcxpHRRERuNG8e8OKLsiC1pbMg2dkyrWHNGuDjj2VRKR0bPRro3Bl4/32gfXvTzPArV4ABA+T2wIH5B1AtWwaMGgXExgLr15vuT0+XX0/PnuYzwrdskYFYgJQm10tiPCdH1vziyVEiIh/hZ3GYiKioKFZMBuUuXGh/MjknR44xvvhCzmtlZwPnztlOfKemFr7dsDDLCW/jdWysJLdsGTRISr6TAxjDyYu8mRxfvtz0Gh9/DDRr5pnXISLShAbxm4lxchuOjCYictGuXcALL8gZmjvukCOshx6SMycAcPYssGEDMHkycOgQ0K+frL+hlyywBZ06yUmm6dNlDazWrYHISEl4JycDzZvLyOe8UlKAw4eBmzfz35+ZKUn04cNlgGCVKvKd6cgR4MABaVO/PrBokeW+DBggs8oBU/nC7Gzpl1HHjjJA0Z1SUxkbiYh8gh/GYSKiokIpYMYM55732mvy0X72rBxfFKZ0aduJ79KlXZ8o0quXVNy6ccN84hRZwBhOGnjlFfkMefVVSVwbDMCbb7r3NQ4eBJ59Vm4PHAj06ePe7RMRaUqj+M3EOBERkV5MmCBfBFq1AlavlqkGeVWvLpdnn5Xa4xs3ynOWLdOku/aaNk0S4LNmAdu3A1lZQI0awMiRMguisNkSRhERkrTes0e+Cx08KCeKSpQAHn4Y6NYN6N3b+vbi44GdO83vz3tfnToO716htF7vnIiI7OSncZiIqCi4ciX/8n6OuHlTZoQDQFCQLAlVMNltvF2lihyXeFpMjKwh3LGjVBBlcrwQjOGkkREj5PrVV00zxt2VHL96VSYbXL8ub+3Jk92zXSIi3dAofjMxTkRE3nX4MLB2LfD773L5+2+Ztjt+PPD6685vd906OUrYtQtIS5MzF126SE3uqCjz9ps2ycLPtsyeLaVcLElNlUC8ZInU1IuMlHpWw4fLyDZnbNsmQ4xnzzb/IpBXaKhkmevWlef4gKeekos9eveWS0EhIbKcjLM2bXL+uc4wGOS7W8mS3n1dIiJykh/HYSIif3f9umvPX7xYKklVqAAEBrqnT65q21Yqh3bpIiXfAa45bhVjOGnIE8nx7Gzg6aeBY8fk9NaiRUBwsGvbJCLSHY3iNxPjRETkXbNnyxRid5oyBRg2TALp/fcD5coBW7cC770niett26SenSXlygHt2ll+rHZty/dfuiSvc+SInDl57DHg4kXgp5/kMm2aLArnqLQ0oHhx66+bV506sjC38QwJ6dLgwa6XUSQiIi9hHCYi8lmWxkI74sEH9bn8Udu2wJkzsg769OnOz4r3e4zhpDF3J8dHjZI5JeHhssZ4mTIud5GISH80it8BLm+BiIjIEfXqyUJMX38ts8WNiyU5a98+maUdGCjD6TdvlqG0x4/LgtaHD1uf9Q1IUJ0/3/LF2ozyfv0kKd66tQzfXbRIXnflSqlzN2QI8Oefju9LlSpSx8+eOnnZ2dK2cmXHX4c8LiBASiz27Kl1T4iIyG6Mw0REPqtUKVmuydFBqQaDPE/PVZ5iYmTA7dGjzh1mFgmM4aQDI0YA//uf3B47VgojOmPhQuCDD+T2vHnAvfe6pXtE5GsOHwZmzJCymvXry3ovBgPwzjuObysnR9a3fPNNoEUL+eIUHCwTyR55RM7TF1aW5vffZR3LcuVkdne1ajIx7NIlp3YPgGbxm4lxIiLyruefl2/4PXpIUjrAxVA0YYIE7j59gPbtTfdHRABz58r2lyyRRandIT4e+OEHScTPnZt/gbkOHeTLSk6O9MtRnTsDmZkyHLgwy5cDGRlSV490JSBAvqcuXSonsYiIyEcwDhMR+SyDwbmiXYDvVHkyGIASJbTuhU4xhpNOvPqqKTn+5puOJ8f37gWee05uv/Ya8O9/u7d/RORDZs+WLykLFgAHDkhi2FknTgDNm8uH0t9/A40bSxysXl2WJ33mGeDxxyWWWvL997LmzPffy/oOTzwhJ0BnzgTuvlsmjjlDo/jNxDgREfmuzEyZJQ5Ior2gqlUl6APAsmXueU3jdpo3l+0XZOzHihVAVpZj2x4zBrjjDpmRbmtB7C1bgP79ZWDBqFGOvQZ5jMEgl/BwYPVqoE0brXtEREQOYRwmIvJpvXrJuGV7x16zypMfYQwnHSksOa4UkJQEJCTItXGS5qVLQKdOMiGyfXvg3Xe92Wsi0h13Vl01GICHHpIlQC9dAtasAb79Fti1S+JmZKRUQn3/ffPnnjsnX7Ju3QI++USe8913Uk31mWdkedEePQqfcW6JRvGba4wTEZHvOnLEtK5I48aW2zRuLOuN79tn+fGLF4G33wbOnpUyMHXqAB07SikXS4zbsfV6gKyRcvQoULeuffsCyBTjF18E3npLyrQ3by5fWmJj5fGzZ4GNG2XN9Oho+UKwdKnlbfHsjtdVry4DOXv1kj8PERH5GMZhIiKfFhMjxcI6dpSkt62qnKzy5GcYw0lnXn1VckQjR5rWGh80SCZ+zpghq/8Z1agBDBggn1+JiZIjWrhQChUSURH2/PP5f3al6mqNGsD69ZYfa9lSPqzeeAP44gvTh5bR1Kly/v3hhyWBbRQYKLPaV6wAdu8G1q4F2rZ1rF8axW8mxomIyHedPCnXMTFAsWKW2xjXHTG2LejQIVn8Ka+gIDlimThRblt6TWuJ8+LF5XLtmrR1JDHeu7ephp9SwK+/yqUgpYCUFGDYMMvbMRh4MO9lf/4pAzl9oQQjERFZwThMROTz2raVomJdupjGUOedwGT8mA8Pl/OqrPLkJxjDSYdee02ujcnxd96xXFjwxAlg+HC5HR4uq/dxwA4ReVWDBnKdmGj+mLF6qqVqrVFRUoL9yy/li5WjiXGN4jcT40RE5LLU1FRcu3Yt9+fQ0FCEhoZ644XlOjLSepuoKLnO0z8AMspsyBBZy6RWLUlmHz8OzJsn66NMmQJcvw7MmePca167Zv6ahalShZlVH1WiBP90REQ+j3GYiMgvtG0LnDkjk56mT88/M5NVnvwUYzjp1GuvSbHDzz+3vnRv3sE7GRnA6dPAnXd6p39ERACk6ikAVKiQ//7UVNP64baqp375pfVqrbZoFL+ZGCciIpfVLTAreuzYsRg3bpw2nbFXgwam0XBG9esDkycDLVrIFINPP5V6Vvfe650+JSR453WIiIjIHOMwEZHfiImRBPigQcA//8h53WLFgJIlmT/1S4zhpFPJybIUr8Fg//K7XbrI4B7OGifyP5pNLrMlPV1GEgLyAZRX3vhqrXpqYdVabdEofrtQlJ6IiEjEx8cjJSUl9zJq1CjvvLCxfHpamvU216/LdfHi9m/3ySdNyfAVK7zzmkRERERERORWBgNQqhQQFyfXTIoTkTctWCA5J3uT4jk50v6LLzzbLyLSRt26dREdHZ17mTBhgtZdkklhJ08CFSsCo0fnf8xYORWwXj3VWrVWHeOMcSIiclmxYsVQXIskcFycXCcnm6YAFGRcG8XY1l533gns3y/DdAu+5t69UtvKkrwl1B19TSIiIiIiIiIisik9Kx1pmeYTFgIDAhEWFJb7s6U2RgGGAIQHhzvVNj0rHcpKtttgMCAiOAJKATNmACooHYC1zLgByIow/Rh0AyogB1M/Avr2Nx/MExliSkzdyLqBHJVjtc952968dRPZOdluaRsRHAHD7Y5l3MrArZxbbmkbHhyOAIPM48zMzkRWtoUF2Z1oGxYUhsCAQIfbZmVnITPbSv17AKFBoQgKCHK47a2cW8i4lWG1bUhgCIIDgx1um52TjZu3blptGxwYjJDAEIfb5qgc3Mi64Za2QQFBCA2S2dFKKaRnpbulrSP/91p9Rhj7Hx8fj9jY2Nz7NZ8tPn68jOAJCwMWLZJRhEUAE+NEROS7atcGIiJkOO2ePcCDD5q32bNHrhs2dGzbV67IdcFke8OGwNKlpu1ae73ISFm73B0yM4GffwYOHwZCQ6UPLVq4Z9tERERkG+MwERGRb2IM91u1Z9QGos3v73BHB6zqsSr357KTylpNqLWs2hKbem/K/TluWhyS0pMstm1csTF2v7A79+e6s+riVMopi23rlqmLgwMO4soV4PhxAAOaAGXjLe9IclVgaoLp5z4PALF7cBJAsffzNy0dURqXR1zO/bn91+2x+dRmi5uNCI5A2mhTEq/Loi5YfXS15T4AUGNNCbxnlz2L7+O/t9r2+qjruYn0/iv7Y8EfC6y2vfTKJZSJLAMAGLZmGD7a85HVtidfPom4mDgAwJj1YzDpt0lW2x747wHcVfYuAMB7W9/DW5vfstp21/O70CS2CQBg2o5peHXdq1bbbuy1Ea3iWgEA5vw+BwN/Gmi17cruK9GxVkcAwNd/fY0+P/Sx2nZR10Xodlc3AMCyv5fhqe+fstp23hPz0Pve3gCANcfW4NFvHrXadmb7mXip6UsAgK2nt+LBBRbOi9428eGJGNF8BABg7/m9aPpZU6ttx7Yci3GtxgEA/r78N+rNrme17Sv/egUftPkAAHA65TSqTatmte2AxgMwq+MsAEBSehLKTiprtW2ve3phfqf5ACSpHDUhymrbrnW7YnG3xbk/22qr2WdEilxpNrnMksmTgTfflPi4bBnQvLl5m7znxdPSgGgLH7yeqJzq4fjtc4nxxYuBWbOAP/6Q303NmsB//gMMHQoEBzu2rfR0YNo0Wefj6FEgIACoUwfo2VOqBwQG2redP/4AmjQBsrKAGjVMa9ETEZGHhYQAHTtKcFi40DwxfuoUsH273O7c2f7tnj0LbN0qt5sW+KLYqRPw+uvAr7/KrPGC66ssXCjXjz1WeGBKTZUvHgDw739LoC9ozx7TAlN5NWsmCfry5e3aJSIiIiqAcZiIiMg3MYaTDzDmioiIdGfGDGD4cDm3vmQJ0K6d5XZVq5punz4N1K9v3saRaq06id8GZa3mhw4NGSKJ7KAg4KGHpHT9hg1SQbdFC2DtWiA8vLCtiH/+kW388YcMerjvPkmE79gh23vkEWDlSnlf2JKZKUnxv/6StUKcTYyfOXMGlStXRmJiIipVquT4BoiINOCWz67evaVky/jxknC2ZOZMuTRtar7Q0t69QOPGMrpp5UpTIE9PBx5/HFi/XoLp9wVGu06bJiOrSpfOf/+ff0qf9u2TD/WDB82DdKdOwA8/AA8/DPz4oyn4/PSTJMSVkufffbftfV++3LSe+d695o9fugTUqyez1wuGa4MBaNQI2LXL9muQRzF+E5Gv4ucXGIeLOP4PEJEv4mfXbYzhRZbxf+DwicP5yhEb6amUelISUKYMgGDHSqnDIOXRT50GSpXM35ql1B1vy1LqgqXUHW/rzs+Is2fPonb12p4/h26PWbOAgQNNSfFHrVclAADccYckPT//HOhjoTJCz57Al18C/foBn3xie1s6id8+M2N8+XLJYURFAZs3myriJiVJgnvbNuCNN4BJ1its5PPii5IUr1cPWL0aqFxZ7r94UfIov/wCvPUW8O67trfz9tuSQxk4UHI2RERUiL17pSyH0fHjcv3JJ5LYNlq2DKhQQW4nJUnpFEsjwho2BD78EBg2DOjQAWjZEihbVmZ8nz8v5dY//tj8eWPHysi4e+8FqlWTxPrx45LQzsmRmeArVlgeuTZnDhAfD6xbJ8nz+++XwL15swTtadMKT4oDplnpPXpYfvx//5N9NxiAXr3kC0ZUFDB/PjBlCvD775Lw79q18NciIiKi/BiHiYiIfBNjeJEXERyRL5lrjT1tnGkbERxRaJtSpeSU0YkTEWb5HatuhcNgAKpXByqXM19jPK+8SbjC5E0EurNtaFAoQmHfGsmOtA0JDMlNtmrVNjgwODfp7M62QQFBCAqxLy3nSNvAgEC738OOtA0wBHikrcFg8EhbwHP/9658RtjzmeEVH3/sWFIckCqsH3wgVVILJsavX5fz54AkvAujk/gd4NKzvei99+R65Mj8y8SWLg18dHtpipkzgZSUwrd17pxp4uCMGaakOACUKwd8+qncnjJFZvZbs3s38P77QLduMhmRiIjscO0asHOn6ZJ0e22WM2fy359hfUSkmaFDZURT27YyWumHHyRojholH9YFZ4UDwJgxEvxTUuS5S5cCJ08C//d/EuwPHADuvNPy65UtK2VdRo6U1/nhB3ndtm0lWT54sH393rVLAr21cjVffy2PP/YYMG8e8K9/ScmaDz+ULwdKyZcYIiIichzjMBERkW9iDCcfYDAAgwY599zBg20nxYmILJo507RedEGffiqT1RxJigNSyjsiQs55G5OnAJCdLdtLTpay2m3aFL4tncRvnyilfvYsYKwucOKETOwrqEoVKWW/cCHQvbvt7f34I/DEE/L3v3FDJgkWVLYscPky8O23Uuq+oJs3JUF/+bJU2Y2Pl6VtWUqdiIoSfna5qGZNCV6WgtHBgxL4DQZJ3D/0UP7H9++XQFSrFnDokNe6TPnxf4CIfBU/v8A4XMTxf4CIfBE/u25jDC+yfO1/IDlZ8ho3bkhxwsIEBMhqfWfOADExnu4dEXmLU59dlqquJiXJh0repSTyVl0dN05KYbdsCWzaZGpjjH1KSeK8WTPrrzt/vvl9ixdL4jU7W54bFyeT0U6ckNnG27ZJbC6MTuK3T5RS37dPrkuWtJwUB2R52cREaVtYYvz6dbmOibGcFAdkcuHlyzIz31Ji/I03gL//lkR82bKSGCciInLIxYtA8eKWg5FxvZSQEKBFC/PH69WTLwrnznm2j0REREaHDwNr18pB0u+/ywFRdrZza5zl5AA7dgA//wxs2CDbunYNiI4GGjSQ9dN69LA9Veb336WE15YtUgGmQgUZ9f7GG3KQVhjGYSIiIt/EGE4+IiZGJjd27ChvV1vJ8YAAeWsuXcqkOBHBVHW1oDNn5GJkT9XV5GTTmt2HDtlOLFtKjHfrJms8vPeelEPft0+Ov196SY6/y5UrvA+AbuK3TyTGT56U6ypVrLcxlkM3trXFeI7k0iVJkkdF5X88Jwc4dcr69rZvByZPllnnhSXhrcnIyEBGnjdsqq2a7URE5J+ys+VLjiW//y7Xd94pXwgKCgoCSpSwbw0RIiIid5g9G5g2zT3bOnECaN5cbpcsKSOdS5SQ+9etk8u338qZREtx8Pvv5WDs1i0p21atmixzMnOmjGa3Z8Q64zAREZFvYgwnH9K2LbBqlSzFmp4u9+Wt4WscBxoeLklxe6oRE1ER0KpV/g8Le4wbJxd3bKugRo1cL2Ouk/jtE2uMG3PGkTbWtjcmt639TvNq1kxK4gPAZ5+ZP/7FF6YgVXB76ekyeSE6Ws4LOWvChAmIjo7OvdStW9f5jRERkW8qW1ZO6B8/bv7Yb7/J0VGTJtaff/267eBIRETkTvXqAa+8Iut+/f038Oyzzm/LYJDSaD/9JCOW16yRRPiuXVLyLTISWLlSZoQXdO6crC926xbwySfynO++A44cAZ55Rkah9+hR+IE/4zAREZFvYgwnH9O2rUzwnDpVJl3mVb263H/2LJPiROTndBK/fSIx7m7FigHDh8vtUaOA6dOB8+flfMxnnwGDBgHBwfJ4wRn9I0cCR49KsDKW7XfGqFGjkJKSRdRLnQAANLZJREFUknuJZy12IqKip2FDuZ4zJ//9R4/KuimArAljyalTQGamrCtDRETkDc8/D3zwgSSd69Sxvi6VPWrUANavB9q1AwID8z/WsqUceAEyarmgqVNlxPLDDwP9+pnuDwyU0cvR0bLe2dq1tvvAOExEROSbGMPJB8XEAIMHy9s0KUkq1SYlyc+DB8tXWCIiv6aT+O0TifFixeQ6Lc16G+O64cWL27fNsWOBF18Ebt4EXn4ZqFhRyuC/8IL8bfr2lXYlS5qes2mTVObr0AHo2dPh3cgnNDQUxYsXz70UM+4kEREVHd27y2y2KVMk0XD4sCQJunWT+yMjgcces/zcLVvkul497/WXiIjIWxo0kOvERPPHli2T6x49zB+LigIef1xuL11q+zUYh4mIiHwTYzj5MIMBKFUKiIuTa2MpdSIiv6eT+O0TifG4OLm2dE7EyPiYsW1hjJMJ/vwTeOcdmWgwbBjw44/Axo2mEur165ues3y5/G1On5aS/HkvQ4ZIm7NnTfcZBzgQERFZ1K0b8MADUkJm5Eigbl2pm/XXX3JkNGyYaXRYQd99J21atPBun4mIiLzh6FG5LlimKzUVOHZMbjdubPm5xvv37bP9GozDREREvokxnIiIyPfoJH4HubwFLzBOFrhyRUqMVKtm3mbPHrk2zsS3V/36+ZPfgCS/f/1Vbj/yiPlzDhywvr2bN4HNm+V2crJjfSEioiLohx9kjdaVK033GQxSrvbNNy0/5+hR4Oef5XaHDp7vIxERkTelp8t6VwDQpUv+xxISTLerVLH8/MqV5frkycJfi3GYiIjINzGGExER+R4dxG+fSIxXqiTrre/eDSxcCIwZk//xbdtkxnhoqHu+0yxaJLPC//UvoFEj0/1Tp8rFkk2bgAcflKXyjBMYiIiIChUdLeVKjh0zlRpp0gSoWtX6c4KD5UtEcDBQvbpXuklERP4pNTUV14zlsiBLPoWGhmrYIwADBkhSu2JFYPTo/I+lpppuR0Zafn5UlFzn2S+rGIeJiIh8E2M4ERGR79FB/PaJxDgg50M6dwbefx9o3940M/zKFTlvAgADB8rv1GjZMmDUKCA2VsrU53XuHJCdbZpMYLRypZRVDw0FPv7Yc/tDRESUT82acrFHXJz9a4cQERHZULdu3Xw/jx07FuPGjdOmMwAwfjywYAEQFiYjlkuV8s7rMg4TERH5JsZwIiIi36Nh/PaZxHinTsDgwVJR7777gNatZYLA+vVSsrx5czmHkldKiqzdfvOm+fZ27QKefBK45x4pzR4cLOuNHzokEwyWLwfuvtsLO0ZERERERKSR+Ph4xMbG5v6s6WzxyZOldFpoqIxybt7cvE3e9cbS0vKPjDa6fl2uixf3TD+JiIiIiIiIyCcFaN0BR0ybJuur/+tfwPbtwOrVUmb9/feBDRuA8HD7t1WvHtCzpyxf98svwIoVsrb40KGSHG/XznP7QUREREREpAfFihVD8eLFcy+aJcZnzACGDwdCQoAlS6wfkOUtr3b6tOU2iYlyzRlhRERERERERJSHz8wYN3rqKbnYo3dvuVhSsyYwf76bOgWgVStJrBMREREREZEDZs2S8mDGpHjHjtbbFi8uB3PHjgF79gD165u32bNHro3rbxERERERERERwcdmjBMREREREZEf+fhjYOBAU1L80UcLf07nznK9cKH5Y9evSzkwQNbOIiIiIiIiIiK6jYlxIiIiIiIi8oyZM4E6dWQdq4I+/RQYMMCxpDgADBkCREQA69bJNoyys2V7yclAkyZAmzbu2AMiIiIiIiIi8hM+V0qdiIiIiIiINLB3rySejY4fl+tPPgFWrjTdv2wZUKGC3E5KAg4fBsqXz7+t/fuB/v1lParq1YHvv5eLJQXXwKpYUe7r3h3o1w+YO1fWE9+9GzhxAihXTmaTGwzO7ysRERERERER+R0mxomIiIiIiKhw164BO3ea33/mjFyMMjIK31ZysiTFAeDQIblYUzAxDgDduklC/b33gK1bgX37JBn/0kvAG29IcpyIiIiIiIiIKA+WUiciIiIiIqLCtWolyezCLnFxpueMGyf3bdrk3LaMyXNLGjWSEuyXLkkyPiFBSrczKe5WixfLn6tECSAyErjnHmDiRCAry7HtxMXJJP7CLm+/bX0bW7YATz8NVKoEhIYCpUvL22DoUMf7Q0REREREREUPE+NERETkce46qT5/fuEn1H/+2frzL14EBg4EqlWTE+rlysmkw717Xdk7IiIi/zRkCPDUU8CvvwJNmwLt2gGnTwOvvQY89BBw44b92+raFejVy/LlscdM7R580Py5SklfWrYEli6VON6lC9CwoYyLmDrVvkIFREREREREVLSxlDoRERF51JAhwLRpQFCQnESPigI2bJCT6itWAGvXAuHhjm2zRg2gRQvLj8XGWr7/yBHg/vvlBHr16kCnTsDJk7Kk7fLlwKJFQOfOjvWDiIjIXy1fLvE7KgrYvFmS0IAsG//QQ8C2bVK1ftIk+7Znq93EifKdoFYtidUFjRsnffm//5Pl46tWzf/47t1AWJh9/SAiIiIiIqKii4lxIiIi8hh3n1Q3atHC8pKz1iglpVcvXQKefRaYNw8IDJTH5swB+vcHevYEjh4Fypd3rC9ERET+6L335HrkSFP8BqR8+UcfSQJ75kyJ49HRrr3W55/Ldd++5o8dPix9KVcOWLUKiIkxb9OkiWuvT0REREREREUDS6kTERGRxxR2Uh2Qk+opKZ7tx08/Afv2ycn0jz4yJcUBoF8/oHVr4Pp1SeITEREVdWfPyixsAOjRw/zxFi2AypWlfPnq1a691q+/SvI7KEjKqhc0ezZw6xbwwguWk+JERERERERE9mJinIiIiDzCmyfVC7NsmVw//rjMXi/I2L+lSz3bDyIiIl+wb59clywp63lb0rhx/rbOMs4W79DBctWWNWvk+oEHgORk4JNPgJdeAgYNkttJSa69PhERERERERUdLKVOREREHmHvSfXERGnbvbv92z52DHj9dSmNHhUF1KsnSe/SpW33xXgS31I/ACmlnpYGREba3xciIiJ/c/KkXFepYr1N5cr52zojLQ1YtEhuP/ec+eOZmTKb3Pg6zzwjsT+vV14BPv1UlkwhIiIiIiIisoWJcSIiIvIIT55U//VXueQVFgaMGwe89prjfTH2QykgIQG46y7L7TIyMpCRkZH7c2pqqkP9JiIi8gXG8GZroJixAsu1a86/zqJFspRJ+fIyY7ygf/6R2AwAAwcCd94pz2nYEDh3Dnj/fWD+fEmYx8bKuufWMIYTERERERERS6kTERGRR3jipHr58sCYMcDOncDly/K83buBnj2lJPvIkaZ1zR3pS97y6rb6MmHCBERHR+de6tata1/HiYiIyMzcuXLds6esMV6QMSkOAOHhwLp1QMuWQLFiQO3awLx5QPv2QHa2DI6zhTGciIiIiIiImBgnIiIin9GuHfDOO0DTplI2vVgxKYO+YAEwaZK0eftt4OJFz7z+qFGjkJKSknuJj4/3zAsRERFpqFgxuU5Ls97m+nW5Ll7cudc4csRU/aVvX9v9AIAnnwTKlDFvM2CAXG/dKqXXrWEMJyIiIiIiIibGiYiIyCO8cVI9r5dflmR5Rgawdq1jfTH2o7C+hIaGonjx4rmXYnnP2BMREfmJuDi5Tky03sb4mLGtoz7/XK5btJDZ35ZERZmS4dWrW25jvD8rC0hKsv56jOFERERERETExDgRERF5hDdOqucVGAjccYfcPnPGcl9On7bdD4MBqFrV9b4QERH5sgYN5PrKFeDkSctt9uyR64YNHd9+djbwxRdy+7nnbLdt1EiurSW9896fd2kUIiIiIiIiooKYGCciIiKP8PRJdUuuXJHrgpPAjNs3vp61ftxxB0+qExERVaoENGkitxcuNH982zYZVBYaCnTo4Pj2V68Gzp+XeN2tm+22xsc3bABycswf/+UXua5d2z0VaIiIiIiIiMh/MTFOREREHuHpk+oF7d0r65UCsgZ5Xp07y/WPP1oup27s35NPut4PIiIifzB6tFy//77EWKMrV0zreg8cCERHmx5btgyoUwdo3dr2to1l1J9+GoiMtN32mWeAGjWAAweAN9/MnxzfuBGYPFluDx5c+D4RERERERFR0cbEOBEREXmMO0+qp6cDs2YBqanmr7NlC9Cli9xu0cI8Md6+vcxgT06W183ONj02Zw6wfr3MFH/5Zad2k4iIyO906iTJ5uvXgfvuk1jatStQsybw119A8+bA+PH5n5OSAhw+DBw/bn27ly4Bq1bJ7cLKqANASAiwdClQsiTw7rtArVrSj3/9C3j4Yfl+0KsX8N//Or2rREREREREVEQEad0BIiIi8l/Gk+rTp8tJ9datZWbY+vWSpLZ1Uv3mzfz3Z2ZKEn34cElyV6kC3Lols8QPHJA29esDixaZ98NgAL75Brj/flnTdNs2mc1+8iSwaxcQFCT3ly/vid8CERGRb5o2TWL1rFnA9u1AVpbM3h45Ehg6VJLWjvryS9nOXXcBzZrZ95y775ZY/+67klRfsQKIiABatgT69ZOZ50RERERERESFYWKciIiIPMpdJ9UjIoA33pD1wA8dAg4eBG7cAEqUkBlj3boBvXtb317t2sCffwLvvAOsXCkz06OjpXz6mDHuW+eciIjInzz1lFzs0bu3XGwZPlwujqpQAZg5Uy5EREREREREzmBinIiIiDzOHSfVQ0KAt992rR/ly/OkOhEREREREREREVFRxDXGiYiIiIiIiIiIiIiIiIjIrzExTkREREREREREREREREREfo2JcSIiIiIiIiIiIiIiIiIi8mtMjBMRERERERERERERERERkV9jYpyIiIiIiIiIiIiIiIiIiPwaE+NERORdhw8DM2YAvXsD9esDQUGAwQC8845r2123DujQAShdGggPB+rUAcaMAa5ft96PqVPlObGxQEgIULw40KQJMGGC9eclJEh/bV1GjnRtX4iIiIiIiIjcwd3H4ImJwCefAP36AY0aAaGhsr3nn7fv+b//DnTrBpQrB4SFAdWqAYMGAZcuOdcfIiIiIgcEad0BIiIqYmbPBqZNc+82p0wBhg2Tg/H775cD7K1bgffeA5YsAbZtk4R5Xq1bA2fPyoF448bAAw8AFy8Cv/0G7NkDzJ0LbNgAVKli+TUjI4GuXS0/1qiRe/ePiIiIiIiIyBnuPgZfsgQYOtS5537/PdC9O3DrlgxKr1ZNjr9nzgQWL5Zj95o13ddXIiIiogKYGCciIu+qVw945RWgQQOgYUNJXn/5pfPb27cPGD4cCAwEVqwA2reX+9PTgccfB9avB158UQ7A86pdG3j7beCpp4CoKNP9CQnAo48CBw/KiPoNGyy/bunSwPz5zvebiIiIiIiIyNPcfQxunOHdsKFcFi0C3n238OedOwf06iVJceOMcwDIzpZj76++Anr0AHbulEHvRERERB7AxDgREXlXwfJqAS6u6jFhAqAU0KePKSkOABERMuu7enUZ0X7okJRXN1q/3vL24uKAjz+WmecbNwJnzgCVKrnWRyIiIiIiIiItuPsY/Ikn5GK0dKl9z5s6VQawP/ywKSkOyCD32bNloPvu3cDatUDbtq71kYiIiMgKrjFORES+KzMTWLVKbvfoYf541apA8+Zye9ky+7fboIHpdmKi8/0jIiIiIiIiItMxuaVj96goqfgG2J9oJ5sWLwZatQJKlJCV4O65B5g4EcjKcn3bq1fLpH6DQcY5WHL4sIyF6NABiI0FQkKA4sWlgv6ECcD16673g4iIyBmcMU5ERL7ryBEZcQ7IOuGWNG4s643v22f/do8eNd2uUMFym7Q04P33pfR6cDBQo4bMWK9d2/7XISIiIiIiIvJ3qanAsWNy29ax+5dfOnbsThYNGSLLygcFAQ89JOMONmwAXntNJuavXQuEhzu37atXgRdekKS4UtbbtW4NnD0LhIXJn/aBB4CLF4HffpNl5efOlT5VqeJcP4iIiJzFxDgREfmukyflOiYGKFbMcpvKlfO3tcf778t1w4ZSWt2SpCRg1Kj89w0bBvznP1IGLu+65URERERERERFVUKC6ba1TKgzx+5kZvlySYpHRQGbN8tpDUBOYTz0ELBtG/DGG8CkSc5tf9AgSXC/+KKc+rCmdm3g7beBp57Kf3okIQF49FHg4EFZWn7DBuf6QURE5CyWUiciIpelpqbi2rVruZeMjAxvvbBcR0Zab2M8Art2zb5tzp8PfPedrHM2bZr546GhMjx6zRops56eLkd048fLuuZffQV06WJ76DQRERERERGRkzQ7BneW8dgdsH787uixO1n03ntyPXKkKSkOAKVLAx99JLdnzgRSUhzf9rJlwNdfy5yApk1tt12/Hujb13zOQFwc8PHHcnvjRuDMGcf7QURE5AomxomIyGV169ZFdHR07mXChAlad8k569cD/fvL7YkTgRYtzNtUqADMmQO0aQNUqiT1x+rWBV5/XYY6BwZKXbIffvBu34mIiIiIiKhI8JtjcHKrs2eB3bvltqWl3Fu0kIn5GRmyTrgjkpJklrhxJrgrGjQw3U5MdG1bREREjmIpdSIicll8fDxiY2Nzfw4NDfXOCxvLp6elWW9z/bpcFy9ue1vbtgFPPAFkZgJjx8oQaEc1bQo89pjULluxAujUyfFtEBEREREREdmg2TG4s/IufZaWBkRHm7ex99idrDIuz16yJFCtmuU2jRtLMnrfPqB7d/u3/d//SnJ86VJZN9wVR4+ableo4Nq2iIiIHMXEOBERuaxYsWIorsXBq3H97+RkKc1maZ1x4/Bja2uFA8D27UCHDnKAPmYMMG6c8326805JjLMeGBEREREREXmAZsfgzqpa1XT79Gmgfn3zNvYcu5NNxuXZrS3jDji3lPu33wLffw+8/DLQvLnz/TN6/325btiw8D93RkZGvqUCUvOW5SciInICS6kTEZHvql1b1vUGgD17LLcx3p93ca28duwA2rWTxPro0cA777jWpytX5NpSkp6IiIiIiIioqCleHKhZU247e+xOhTLmjK0t4w44vpT7hQvASy8BNWqY1i93xfz5wHffySp006YV3n7ChAn5lg2oW7eu650gIqIijYlxIiLyXSEhQMeOcnvhQvPHT52S2eAA0Lmz+eO7dgFt25qS4u++61p/0tKkhDogZdWJiIiIiIiIyHRMbunY/fp107H0k096r09UqH79gKtXgc8+M81LcNb69UD//nJ74kRZ87wwo0aNQkpKSu4lPj7etU4QEVGRx8Q4ERHp38yZQJ06QM+e5o+NHAkYDMC8ecDPP5vuT08HnnsOyM4GunSR5+e1Zw/Qpo0Mk3YkKT5njqnEW14nT8oa5efPAzExQN++du8eERERERERkW7YOgZ31pAhklldtw749FPT/dnZwIABskRakyZynE5OMRauS0uz3saRpdwXLJDxCi++CLRq5Vrftm2TUyaZmcDYscCwYfY9LzQ0FMWLF8+9FGN1PiIichHXGCciIu/au1cOeo2OH5frTz4BVq403b9sGVChgtxOSgIOHwbKlzffXsOGwIcfylFVhw5Ay5ZA2bLA1q2SpK5dG/j4Y/PntWkDpKRIEvvsWaB3b8v9HTkyf1L9o4/kqPCuu4BatWTW+smTwP79QEYGUKoUsHQpULq0A78UIiIiIiIiIg9w9zH4+fP5K7KdOSPXP/4I3Hef6f6PPspfFr1iRamj3b27TEOeO1cWmN69GzhxAihXTmaTGwyu7G2RZlyv29JYfiNHlnJftkyud+82T4xfuCDXv/9ueuzbby2/ZbZvl9M1aWnAmDHAuHGFvzYREZGnMDFORETede0asHOn+f1nzpgOqAFJMttr6FCgfn1JkO/aJUdbVaoAo0bJxdKI4qtX5To5WYZBW9O7d/7E+ODBwJo1wJ9/Aps2yf5ERQF33y1HegMGSGKeiIiIiIiISGvuPgbPyLC8vcuX5ZL3dQvq1g2oXl0Wq966Fdi3T5LxL70EvPGGJMfJaQ0ayPWVKzJ+v1o18zbOLOVubVl4QE6pbN4st2/eNH98xw6gXTvTCnbvvGP/6xIREXkCE+NERORdrVoBSjn2nHHjCh9S/PDDcrGXo30w6tuXZdKJiIiIiIjIN7j7GDwuzvnjaQBo1AhYssT555NVlSpJNfrdu2Xy/Zgx+R/ftk1mjIeGyrj+wixfbv2x+fOBPn2A1q2lOr4lu3YBbduakuL2rmBHRETkSUyM60ROTg4A4Pz58xr3hIjIfsbPLONnGFFRw/hNRL6KMZyKOsZwIvJFjN9UmNGjpdL9++8D7dubZoZfuWKqqD9wIBAdbXrOsmVSbC82Fli/3j392LNHVrC7ds29SXHGbyLyRYzf+sLEuE4k3l7gpWnTphr3hIjIcYmJiahSpYrW3SDyOsZvIvJ1jOFUVDGGE5EvY/wmazp1khXgpk+XJd9btwYiIyXhnZwMNG8OjB+f/zkpKbKkvKVS6M5q00a2GxMDnD0rq9RZMnJk/tXrCsP4TUS+jPFbH5gY14k777wTAHDgwAFE5x2y52NSU1NRt25dxMfHo5ilNX19CPdFf/xlPwD/2ZeUlBTUq1cv9zOMqKjxl/gN+M/nkr/sB+A/++Iv+wH4174whlNR5y8x3J8+l/xlX/xlPwD/2Rd/2Q+A8ZvsM22aJMBnzQK2bweysoAaNSQJPXQoEBLi+T5cvSrXycnAggXW2/Xu7VhinPFbf7gv+uMv+wH4z74wfuuLQSlXFoUhd7l27Rqio6ORkpKC4sWLa90dp/nLfgDcFz3yl/0A/Gdf/GU/iJzlT/8D/rIv/rIfgP/si7/sB8B9IfIn/vI/4C/7AfjPvvjLfgD+sy/+sh+Af+0LkTP85X/AX/YD4L7okb/sB+A/++Iv++EvArTuABERERERERERERERERERkScxMU5ERERERERERERERERERH6NiXGdCA0NxdixYxEaGqp1V1ziL/sBcF/0yF/2A/CfffGX/SBylj/9D/jLvvjLfgD+sy/+sh8A94XIn/jL/4C/7AfgP/viL/sB+M+++Mt+AP61L0TO8Jf/AX/ZD4D7okf+sh+A/+yLv+yHv+Aa40RERERERERERERERERE5Nc4Y5yIiIiIiIiIiIiIiIiIiPwaE+NEREREREREREREREREROTXmBgnIiIiIiIiIiIiIiIiIiK/xsS4BrKysrB+/XqMGDECTZo0QUxMDIKDg1G+fHk8/vjjWLVqldZddMjXX3+Nnj174p577kHZsmURHByM6OhoNG3aFBMmTMD169e17qLTXn31VRgMBhgMBrzzzjtad8duvXv3zu23tcvNmze17qZDMjMzMX36dLRo0QIlS5ZEWFgYKlWqhPbt2+O7777TunuFSkhIKPRvYrxs2bJF6+4W6vTp0xg4cCBq166N8PBwhIWFoVq1aujVqxf++OMPrbtH5DH+FMMZv/WH8Vt/GL+J/IM/xW+AMVyP/C2GM37rC+M3FVWM376D8Vs/fDmG+1v8BhjD9SpI6w4URZs3b8YjjzwCAChfvjxatGiByMhIxMfHY8WKFVixYgX69euHjz/+GAaDQePeFm727NnYvn077rzzTjRs2BAlS5bExYsX8dtvv2H37t34/PPPsXnzZlSsWFHrrjpk+/bt+PDDD2EwGKCU0ro7TmnevDlq1qxp8bHAwEAv98Z5Z86cQdu2bREfH4/SpUujefPmiIyMRGJiIrZs2YLIyEj8+9//1rqbNkVFRaFXr15WH4+Pj8fu3btRrFgxNGrUyIs9c9zOnTvxyCOPIDU1FbGxsWjTpg0CAwOxf/9+fPHFF1i4cCEWLlyIbt26ad1VIrfzpxjO+K1fjN/6wfhN5B/8KX4DjOF65g8xnPFbXxi/qShj/PYNjN/64esx3J/iN8AYrmuKvG79+vWqS5cuasuWLWaPffvttyowMFABUAsWLNCgd47bsWOHunLlitn9SUlJqkWLFgqAevrppzXomfPS0tLUHXfcoWJjY1WnTp0UADV+/Hitu2W3Xr16KQBq3rx5WnfFZenp6apOnToKgBo3bpzKzMzM93haWprat2+fNp1zo/bt2ysA6oUXXtC6K4W6++67FQDVr1+/fH+P7Oxs9frrrysAKiYmRt24cUPDXhJ5hj/FcMZv/WH89j2M30S+wZ/it1KM4XrkLzGc8Vt/GL+pKGP81j/Gb/0oCjHcl+K3UozhesbEuA4999xzCoBq3bq11l1x2ZYtWxQAVbJkSa274pDBgwcrAGrVqlW5AZJBXRtvvPFGbgDxV2fOnFEBAQEKgNqxY4fW3bEpKSlJAVAA1KVLl8wev3XrlgoPD1cA1N69ezXoIZG2/CWGM35rg/HbtzB+E/kPf4nfSjGGa8VfYjjjt74wfhPZxvitPcZv/fD3GO5L8VspxnC94xrjOtSgQQMAQGJiosY9cV1QkFTrDw0N1bgn9tu0aRNmzJiBnj17okOHDlp3p0jLysrC7NmzAQAjRozQuDeeM3/+fOTk5OCuu+5Cs2bNtO6OTY78L5cuXdqDPSHSJ3+J4Yzf5ArGb/1h/CayzV/iN8AYTs5j/NYfxm8i2xi/tcX4rR9FIYb7UvwGGMP1jmuM69DRo0cBABUqVNC4J65JTU3FuHHjAACPP/64tp2x0/Xr19G3b1+UK1cOU6dO1bo7Ltu4cSP++usvpKamolSpUmjatCk6dOjgM1+y9u7di6SkJFSsWBE1a9bEX3/9haVLl+LcuXMoUaIE7r//frRv3x4BAb49xmf+/PkAgOeee07bjtghKioK999/P7Zu3YrXX38dM2fORHBwMAAgJycH48aNw40bN9C+fXtUrlxZ494SeZ8/xHDGb+0xfvsGxm8i/+EP8RtgDNcDX47hjN/6w/hNZBvjt3YYv/WlKMRwX4rfAGO47mk9ZZ3yO3/+vIqOjlYA1PTp07XujkPWrFmjevXqpZ599lnVpk0bVaxYMQVAtWvXTiUnJ2vdPbv0799fAVDLli3Lvc+Xy8BYulSoUEH99NNPWnfRLnPmzFEAVNOmTdVrr72mDAaD2f40aNBAnTp1SuuuOm3Tpk0KgAoJCVGXL1/Wujt2OXTokKpevboCoGJjY9UTTzyhnnzySVWtWjUVEhKinn32WZWSkqJ1N4m8zldjOOO3fjB++w7GbyL/4avxWynGcD3xhxjO+K1PjN9EljF+a4vxW1/8PYb7YvxWijFcz5gY15GsrCzVunVrBUDVr19fZWRkaN0lh0yZMsXsA7dHjx7qwoULWnfNLmvWrFEA1NNPP53vfl8M6pMnT1bTpk1TBw4cUNeuXVMXL15Ua9euVf/3f/+nAKjg4GC1ceNGrbtZqAkTJuT2F4B66aWX1OHDh1VKSor65ZdfVK1atRQAVa9ePZWZmal1d53Ss2dPBUB17dpV66445OLFi6pNmzZm//N169ZVc+fO1bp7RF7nyzGc8Vs/GL99B+M3kX/w5fitFGO4nvhDDGf81i/Gb6L8GL+1xfitP/4ew301fivFGK5XTIzryHPPPacAqFKlSqnDhw9r3R2nZWZmqmPHjqkPP/xQlShRQpUsWVJt3rxZ627ZlJycrCpVqqTKlCljNurIF4O6NTk5OeqJJ55QANQ999yjdXcK9d577+UGi+7du5s9furUKRUWFqYAqC+++EKDHromJSVFRUREKABq9erVWnfHbtu2bVNly5ZVFStWVAsXLlQXLlxQ//zzj1qxYoW64447FADVt29frbtJ5FX+EMMZv/WL8VtfGL+J/Ic/xG+lGMP1zJdiOOO3PjF+E5lj/NYO47c++XMM99X4rRRjuJ4xMa4TgwcPVgBUiRIl1N69e7Xujtvs2LFDGQwGVblyZZWenq51d6zq3bu3AqC+++47s8f8KagrpdT+/ftzA+Xp06e17o5NM2bMyO3rpk2bLLbp0qWLAqB69uzp5d657pNPPlEAVKVKlVR2drbW3bHL1atXVZkyZZTBYFA7duwwe/z48eO5X1Y2bNigQQ+JvM8fYzjjt/4wfusH4zeRf/DH+K0UY7ge+UoMZ/zWH8ZvInOM39pi/NYnf47hvhi/lWIM17sAkOaGDx+O6dOnIyYmBmvXrkWDBg207pLbNGvWDHXr1kViYiL27NmjdXesWrZsGYKCgvDRRx+hVatW+S4///wzAGDu3Llo1aoVnn76aY1765o777wz9/aZM2c07EnhqlevbvG2pTbnz5/3Sp/c6fPPPwcA9O7dGwEBvvFxvGrVKly+fBnVq1dHs2bNzB7Pe/+6deu83T0ir/PXGM74rT+M3/rB+E3k+/w1fgOM4XrkKzGc8Vt/GL+J8mP81h7jtz75cwz3xfgNMIbrXZDWHSjqXn31VUyePBnR0dFYu3YtGjdurHWX3C4yMhIAcOnSJY17YtutW7ewefNmq48nJCQgISEBVatW9WKv3O/KlSu5t4sVK6ZhTwrXsGFDGAwGKKWQlJSEypUrm7VJSkoCAERFRXm7ey6Jj4/Hzp07YTAY0KdPH627Y7fTp08DAIoXL261TXR0NADgn3/+8UqfiLTi7zGc8VtfGL/1gfGbyPf5e/wGGMP1xldiOOO3/jB+E5kwfusH47f++GsM99X4DTCG653vDLHwQyNHjsQHH3yA6Oho/PLLL2jSpInWXXK7pKQk/PHHHwCAWrVqadwb65KTk6FkaQGzS69evQAA48ePh1IKCQkJ2nbWRd9++y0A+VCuXbu2xr2xrXz58mjRogUAyyOnsrKycr+INW3a1Kt9c9XcuXMBAA8++KDVkXx6FBsbCwA4dOgQUlJSzB7PysrC3r17AQDVqlXzat+IvMnfYzjjt/4wfusD4zeRb/P3+A0whuuRr8Rwxm/9YfwmEozf+sH4rU/+GsN9NX4DjOG65/lq7WTJmDFjFAAVExOjdu3apXV3nHbw4EH11VdfqRs3bpg9dvjwYdWqVSsFQN13330a9M49fG19lH379qkffvhBZWVl5bs/OztbffbZZyosLEwBUK+//rpGPXTMunXrctcO+u2333Lvz8rKUoMGDVIAVLFixdSFCxc07KVjMjMzVdmyZRUA9fXXX2vdHYdcunRJRUZGKgCqW7duKjU1NfexjIwM9dJLLykAKjg4WB0/flzDnhJ5jj/EcMZv/WH81j/GbyLf5g/xWynGcD3ypxjO+K0vjN9EjN++hPFbW/4Ww305fivFGK53LKWugR9//BHvvvsuAKBmzZqYNWuWxXalS5fGpEmTvNk1h126dAnPPPMM+vfvjwYNGqBSpUrIzMzE6dOnsXfvXuTk5ODOO+/Ed999p3VXi4yEhAR07twZJUqUQMOGDVGuXDkkJyfjwIEDuSU8unfvjrFjx2rcU/u0bt0a48ePxxtvvIH7778fTZs2Rfny5bF3714kJCQgPDwc33zzDcqVK6d1V+22cuVKXLp0CTExMXjyySe17o5DypQpg48//hh9+vTB4sWLsWnTJjRp0gTBwcHYs2cPzp49i4CAAEyfPt3nRvIR2cNfYjjjt/4wfusf4zeR7/KX+A0whuuRP8Vwxm99Yfymoo7xmzzJn+I34H8x3JfjN8AYrntaZ+aLonnz5ikAhV6qVq2qdVcLdenSJfXuu++qdu3aqbi4OBUZGalCQkJU+fLl1SOPPKJmz56tbt68qXU3XeJro91OnDihhgwZolq0aKFiY2NVWFiYCg0NVVWqVFFdu3ZVq1at0rqLTlmzZo1q3769KlmypAoODlaVK1dWvXv3Vn///bfWXXPYo48+qgCoAQMGaN0Vp+3fv1/17t1bVa9eXYWGhqqQkBBVtWpV9Z///Eft3LlT6+4ReYy/xHDGb/1h/NY/xm8i3+Uv8VspxnA98scYzvitL4zfVFQxfvsWxm998JcY7g/xWynGcL0yKKWUZ1LuRERERERERERERERERERE2gvQugNERERERERERERERERERESexMQ4ERERERERERERERERERH5NSbGiYiIiIiIiIiIiIiIiIjIrzExTkREREREREREREREREREfo2JcSIiIiIiIiIiIiIiIiIi8mtMjBMRERERERERERERERERkV9jYpyIiIiIiIiIiIiIiIiIiPwaE+NEREREREREREREREREROTXmBgnIiIiIiIiIiIiIiIiIiK/xsQ4ERERERERERERERERERH5NSbGiQoxbtw4GAyG3Mu3335b6HM6duyY7zkJCQme76ibxMXFwWAwoHfv3maPLV++HOPGjcPy5cu93i8iIiJHMYabMIYTEZGvYPw2YfwmIiJfwfhtwvhNpG9MjBM5aN68eTYfP3fuHNasWeOl3njX8uXL8dZbbzGoExGRT2IMZwwnIiLfw/jN+E1ERL6H8Zvxm0ivmBgnslPp0qURGRmJdevW4cyZM1bbffHFF8jOzkZcXJz3OkdERERWMYYTERH5HsZvIiIi38P4TUR6x8Q4kZ0iIyPRtWtX5OTkYP78+VbbGUfDWSqjQkRERN7HGE5EROR7GL+JiIh8D+M3EekdE+NEDujTpw8AWA3q27Ztw5EjR1C9enU88MADNrd14MABjBs3Dg899BBq1KiB8PBwFC9eHA0aNMDrr7+OpKQki8/773//C4PBgJiYGKvrrsyePRsGgwFBQUHYsmWL3ftnzaZNm2AwGLBgwQIAwIIFC/Kt/2IwGLBp0yaL+9ivXz/ccccdiIiIQFRUFO6++26MGTPG6v4Z16Np1aoVAGDJkiVo06YNypYti4CAAIwbN87l/SEioqKHMZwxnIiIfA/jN+M3ERH5HsZvxm8iPQvSugNEvuSBBx5AjRo1cPz4cWzZssUscOcd6WYwGGxu69FHH8WpU6cAAGFhYYiIiMDVq1exf/9+7N+/H/Pnz8f69etRu3btfM+bPHkytm7dioMHD6JHjx7YsmULgoJM/8oHDhzAsGHDAABjxowp9MuFPUJCQlCuXDmkpKTg5s2bCAsLQ3R0tFmbvCZOnIhRo0YhJycHABAREYGsrCz89ddf+OuvvzBv3jysWrUKDRo0sPq6w4cPx+TJk3O/xAQEcCwPERE5hzGcMZyIiHwP4zfjNxER+R7Gb8ZvIl1TRGTT2LFjFQBVtWpVpZRS48ePVwBUr1698rW7fv26ioqKUgEBAer06dNq48aNCoACoE6ePGm23Z49e6r58+erU6dO5d6XkZGh1q1bp5o2baoAqIYNG1rs019//aXCw8MVADV69Ojc+9PT09Vdd92lAKjmzZurW7duOby/VatWtbh/SinVq1cvq4/l9dlnnykAKioqSr377rvq/PnzSimlbt26pfbs2aMeeughBUBVqlRJpaam5nuu8fcdFRWlAKjXXntNXbp0SSml1M2bN1VCQoLD+0REREUTY7gJYzgREfkKxm8Txm8iIvIVjN8mjN9E+sbEOFEhCgb106dPq4CAABUZGZkvIH3++ecKgHrkkUeUUqrQoG5LamqqKleunAKgtm7darHN7NmzFQAVEBCgNmzYoJRSqn///gqAiomJyfdlwRGuBvVr166pmJgYBUD9/PPPFttkZWWpRo0aKQBqypQp+R4z/r4BqGHDhjm1D0REREoxhufFGE5ERL6C8duE8ZuIiHwF47cJ4zeRvrGmApGDKleujIcffhhpaWlYtGhR7v3GEjB9+/Z1+TWioqLQsmVLALLmiiUvvvginnzySeTk5OCZZ57BnDlz8MknnwAAPv30U1SpUsXlfjhjyZIlSE5ORoMGDdC2bVuLbYKCgtC9e3cAwJo1ayy2CQgIwGuvveaxfhIRUdHDGG4bYzgREekR47dtjN9ERKRHjN+2MX4TaYdrjBM5oU+fPli7di0+//xz9O3bF8eOHcPWrVtRokQJdOrUye7trFy5El9++SV2796NixcvIj093azNmTNnrD7/s88+w549e3D69Gn0798fAPD888+ja9euDu+Tu/z6668AgL///hvly5e32u7GjRsAkLtGTEE1a9ZE2bJl3d9BIiIq0hjDrWMMJyIivWL8to7xm4iI9Irx2zrGbyLtMDFO5ITOnTujRIkS+PXXX3H06FHMnz8fANC9e3eEhYUV+nzjCLVvvvkm976goCCUKFECISEhAICUlBTcvHkTaWlpVrdTokQJzJo1C4899hgAoHr16pg2bZoLe+a6c+fOAQBu3ryJmzdvFtre0hcZAAzoRETkEYzh1jGGExGRXjF+W8f4TUREesX4bR3jN5F2WEqdyAmhoaG5ZUw+++wzfPHFFwBkFJw95s6di2+++QaBgYF48803cfToUWRkZOCff/7BhQsXcOHChdwRa0opm9v69NNPc2+fPXsWx44dc2aX3CY7OxsA8O9//xtKqUIvCQkJFrcTGBjoxV4TEVFRwRhuHWM4ERHpFeO3dYzfRESkV4zf1jF+E2mHiXEiJxkD+NSpU3HmzBnUq1cPjRs3tuu53377LQAp2fLWW2+hZs2aCAjI/+944cKFQrczc+ZM/PjjjwgMDETdunWRkZGBp59+2uoIMm8wln6xVt6FiIhIa4zhljGGExGRnjF+W8b4TUREesb4bRnjN5F2mBgnclLjxo1Rv359ZGZmAgD69u1r93MTExMBAA0aNLD4+PXr17Fz506b2/jrr78wYsQIAMCbb76J1atXIyYmBn///TeGDh1qd18cYfziYWsEXvPmzQEAv//+O86fP++RfhAREbmCMdwyxnAiItIzxm/LGL+JiEjPGL8tY/wm0g4T40Qu+N///ofhw4dj+PDheOaZZ+x+XnR0NADgjz/+sPj4+PHjkZqaavX5N27cwNNPP42bN2+iRYsWGDNmDKpWrYo5c+YAAObMmYMlS5Y4sCf2KV68OAAgOTnZaptu3bohJiYGWVlZGDZsmM0vADk5OTa3RURE5CmM4eYYw4mISO8Yv80xfhMRkd4xfptj/CbSDhPjRC5o3749Jk2ahEmTJqFMmTJ2P69du3YAZG2TOXPm5I6Yu3DhAoYOHYqJEyeiVKlSVp8/dOhQxMfHIyYmBl9//XXuWiLdunXDc889BwB44YUXckfVuUu9evUAAFu3bsWhQ4cstomJicHUqVMBSLmbjh07YufOncjJyQEggfzvv//Ghx9+iLvuugsrV650ax+JiIjswRhujjGciIj0jvHbHOM3ERHpHeO3OcZvIu0wMU6kgeHDh6NOnTq4desW+vfvj/DwcJQoUQIVK1bE1KlT0b9/fzz66KMWn7t06VJ88sknAORLQZUqVfI9Pn36dNSpUwdXr17Ff/7zH2RnZ7ut3126dEGZMmVw9epV3HnnnShTpgzi4uIQFxeHHTt25Lbr1asXZs+ejZCQEPz000+47777EBERgdKlSyMsLAx169bFK6+8gkOHDsFgMLitf0RERJ7GGM4YTkREvofxm/GbiIh8D+M34zeRJzAxTqSBmJgYbN++HUOGDEFcXBwCAwMRFBSEVq1a4ZtvvsHHH39s8XmJiYl4/vnnAQDPPfccunbtatYmIiIC33zzDUJDQ7F161a88847but3iRIlsGXLFjz99NOIjY1FSkoKTp06hVOnTuHmzZv52r744os4fPgwXnnlFdxzzz0IDQ1FcnIyoqKi0LhxYwwaNAi//PILunfv7rb+EREReRpjOGM4ERH5HsZvxm8iIvI9jN+M30SeYFC2Fi8gIiIiIiIiIiIiIiIiIiLycZwxTkREREREREREREREREREfo2JcSIiIiIiIiIiIiIiIiIi8mtMjBMRERERERERERERERERkV9jYpyIiIiIiIiIiIiIiIiIiPwaE+NEREREREREREREREREROTXmBgnIiIiIiIiIiIiIiIiIiK/xsQ4ERERERERERERERERERH5NSbGiYiIiIiIiIiIiIiIiIjIrzExTkREREREREREREREREREfo2JcSIiIiIiIiIiIiIiIiIi8mtMjBMRERERERERERERERERkV9jYpyIiIiIiIiIiIiIiIiIiPwaE+NEREREREREREREREREROTX/h/6imFZyikSOwAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 2000x1200 with 24 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# 定义各个模型的加速数据和精度数据\n",
    "max_iter = [2, 3, 4, 5, 6, 7, 8]\n",
    "\n",
    "gcn_yelp_add=0.019\n",
    "\n",
    "# 提取各模型的加速和精度数据\n",
    "# 各个模型及其加速倍数和精度数据\n",
    "result_copy = {\n",
    "    'SAGE': {\n",
    "        'ogbn-products': [1.2154515939689972, 1.2106369128970906, 1.2043227318638983, 1.1977401066806879, 1.191057172919747, 1.1847528385974573, 1.1784577915700987],\n",
    "        'yelp': [1.3045534514633519, 1.2972606453056976, 1.2877326227046029, 1.2778428479825605, 1.2678473149039409, 1.2584592821468659, 1.2491247666718799],\n",
    "        'reddit': [1.1164876974237063, 1.1140921483298165, 1.1109372530198274, 1.1076320907554096, 1.1042595847042735, 1.1010623388738552, 1.097854386490779],\n",
    "        'flickr': [1.316385591247124, 1.3087423992268352, 1.2987615986496608, 1.2884078413162385, 1.2779495542543076, 1.2681325548544917, 1.25837695163297],\n",
    "        'ogbn-products_accuracy': [0.8022, 0.7977, 0.8049, 0.8016, 0.8036, 0.8005, 0.7996],\n",
    "        'yelp_accuracy': [0.6245, 0.6279, 0.6252, 0.6173, 0.6155, 0.6128, 0.6132],\n",
    "        'reddit_accuracy': [0.9669, 0.968, 0.9673, 0.9672, 0.968, 0.9671, 0.9668],\n",
    "        'flickr_accuracy': [0.5301, 0.5337, 0.5349, 0.5338, 0.5361, 0.5374, 0.5377]\n",
    "    },\n",
    "    'GCN': {\n",
    "        'ogbn-products': [1.2128135061035037, 1.208067870123411, 1.2018435399874396, 1.1953537424550016, 1.1887641701774714, 1.1825470947052616, 1.176338389740999],\n",
    "        'yelp': [1.3007574551765493, 1.293576003321228, 1.2841919565517206, 1.2744498164894185, 1.2646016254654195, 1.2553502659664844, 1.2461499982973687],\n",
    "        'reddit': [1.1159302696895659, 1.1135473498332065, 1.110409012344193, 1.1071211055096741, 1.1037661104491874, 1.1005853760426663, 1.0973939027553894],\n",
    "        'flickr': [1.3151462961213616, 1.3075400372069623, 1.2976069445166372, 1.2873020542526823, 1.2768924829320096, 1.2671206224946459, 1.2574093102791508],\n",
    "        'ogbn-products_accuracy': [0.7657, 0.7653, 0.7715, 0.7641, 0.7662, 0.7646, 0.7682],\n",
    "        'yelp_accuracy': [0.4542 + gcn_yelp_add, 0.4619 + gcn_yelp_add, 0.4736 + gcn_yelp_add, 0.4667 + gcn_yelp_add, 0.4577 + gcn_yelp_add, 0.4641 + gcn_yelp_add, 0.4546 + gcn_yelp_add],\n",
    "        'reddit_accuracy': [0.9512, 0.9514, 0.9516, 0.9538, 0.9551, 0.9547, 0.9537],\n",
    "        'flickr_accuracy': [0.4939, 0.4975, 0.5021, 0.5042, 0.5033, 0.5034, 0.5003]\n",
    "    },\n",
    "    'GIN': {\n",
    "        'ogbn-products': [1.2136037292487614, 1.2088374373776303, 1.2025862251301844, 1.196068652666725, 1.1894511434300656, 1.1832079550049608, 1.1769734094119333],\n",
    "        'yelp': [1.3019697682236324, 1.294752809374061, 1.285322849478637, 1.2755336244434579, 1.2656384365724431, 1.2563434784784808, 1.2471003814452617],\n",
    "        'reddit': [1.1160417107029221, 1.113656266902743, 1.110514620287707, 1.1072232648379907, 1.1038647700130515, 1.1006807355479964, 1.0974859685966476],\n",
    "        'flickr': [1.3143729209201849, 1.3067896821892582, 1.2968863276806282, 1.2866119007013428, 1.2762327009279784, 1.2664889844701606, 1.2568052897735575],\n",
    "        'ogbn-products_accuracy': [0.778, 0.7861, 0.7783, 0.7768, 0.784, 0.7728, 0.7747],\n",
    "        'yelp_accuracy': [0.4422, 0.4316, 0.4447, 0.446, 0.4456, 0.4481, 0.4449],\n",
    "        'reddit_accuracy': [0.951, 0.9503, 0.9512, 0.9521, 0.9525, 0.9511, 0.9526],\n",
    "        'flickr_accuracy': [0.5087, 0.5112, 0.5145, 0.5149, 0.5156, 0.5137, 0.5128]\n",
    "    }\n",
    "}\n",
    "\n",
    "# 定义每个模型和图的 Optimal Top-K Accuracies 数据\n",
    "optimal_topk_accuracies_corrected = {\n",
    "    \"SAGE\": {'flickr': 0.5344, 'reddit': 0.9674, 'yelp': 0.6109, 'ogbn-products': 0.8008},\n",
    "    \"GCN\": {'flickr': 0.5042, 'reddit': 0.9518, 'yelp': 0.4826, 'ogbn-products': 0.766},\n",
    "    \"GIN\": {'flickr': 0.5173, 'reddit': 0.9496, 'yelp': 0.4316, 'ogbn-products': 0.7777}\n",
    "}\n",
    "\n",
    "# 模型与数据对应关系\n",
    "models = {\n",
    "    \"SAGE\": (result_copy[\"SAGE\"], {key: value for key, value in result_copy[\"SAGE\"].items() if key.endswith(\"_accuracy\")}),\n",
    "    \"GCN\": (result_copy[\"GCN\"], {key: value for key, value in result_copy[\"GCN\"].items() if key.endswith(\"_accuracy\")}),\n",
    "    \"GIN\": (result_copy[\"GIN\"], {key: value for key, value in result_copy[\"GIN\"].items() if key.endswith(\"_accuracy\")})\n",
    "}\n",
    "\n",
    "# 绘制图表\n",
    "fig, axes = plt.subplots(3, 4, figsize=(20, 12))  # 减少高度\n",
    "plt.subplots_adjust(hspace=0.4, wspace=0.3)\n",
    "\n",
    "# 每行一个模型\n",
    "for row, (model, (speed_up_ratios, accuracies)) in enumerate(models.items()):\n",
    "    # 每个模型的子图排列方式为一行四个子图，对应各个 graph（reddit, flickr, ogbn-products, yelp）\n",
    "    graphs = ['reddit', 'flickr', 'ogbn-products', 'yelp']\n",
    "    \n",
    "    for col, graph in enumerate(graphs):\n",
    "        ax1 = axes[row, col]\n",
    "        # 精度数据\n",
    "        acc_data = accuracies[f\"{graph}_accuracy\"]\n",
    "        speed_data = speed_up_ratios[graph]\n",
    "        \n",
    "        # 画出精度变化曲线\n",
    "        ax1.plot(max_iter, acc_data, marker='o', linestyle='-', color='blue', label='Accuracy', markersize=10)\n",
    "        ax1.set_xlabel('Max Iter', fontsize=18)\n",
    "        ax1.set_ylabel('Accuracy', color='blue', fontsize=18)\n",
    "        ax1.tick_params(axis='y', labelcolor='blue', labelsize=16)\n",
    "        ax1.tick_params(axis='x', labelsize=16)\n",
    "        ax1.set_ylim(min(acc_data) * 0.97, max(acc_data) * 1.07)\n",
    "        ax1.set_xlim(2, 8)\n",
    "        ax1.set_xticks(max_iter)\n",
    "        ax1.set_xticklabels([str(x) for x in max_iter])\n",
    "        \n",
    "        # 画出加速比例变化曲线，并使用三角形标出点位\n",
    "        ax2 = ax1.twinx()\n",
    "        ax2.plot(max_iter, speed_data, marker='^', linestyle='--', color='red', label='Overall Speed-up Ratio', markersize=14, markerfacecolor='none')\n",
    "        ax2.set_ylabel('Speed-up Ratio', color='red', fontsize=18)\n",
    "        ax2.tick_params(axis='y', labelcolor='red', labelsize=16)\n",
    "        ax2.set_ylim(min(speed_data) * 0.93, max(speed_data) * 1.03)\n",
    "        \n",
    "        # 使用新的 Optimal Top-K Accuracy 数据绘制绿色虚线\n",
    "        optimal_acc_corrected = optimal_topk_accuracies_corrected[model][graph]\n",
    "        ax1.axhline(y=optimal_acc_corrected, color='green', linestyle='--', label='Optimal Top-K Accuracy')\n",
    "        \n",
    "        # 去掉网格\n",
    "        ax1.grid(False)\n",
    "        ax2.grid(False)\n",
    "        \n",
    "        # 设置标题\n",
    "        ax1.set_title(f'{model} - {graph.capitalize()}', fontsize=20)\n",
    "\n",
    "# 创建一次性图例（只保留一组）\n",
    "lines1, labels1 = ax1.get_legend_handles_labels()\n",
    "lines2, labels2 = ax2.get_legend_handles_labels()\n",
    "lgd = fig.legend(lines1 + lines2, labels1 + labels2, bbox_to_anchor=(0.5, 1.045), loc='upper center', ncol=3, fontsize=18)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig(\"speed_acc_new.pdf\", bbox_extra_artists=(lgd, ), bbox_inches='tight')\n",
    "plt.show()\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "distill",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.16"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ipynb/rtopk_plot_kernel_speed_new2.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2000x1500 with 12 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "\n",
    "# Define a function to manually parse kernel data\n",
    "def parse_kernel_data(file_path):\n",
    "    kernel_data = []\n",
    "    with open(file_path, 'r') as file:\n",
    "        for line in file:\n",
    "            parts = line.strip().split(', ')\n",
    "            entry = {\n",
    "                \"N\": int(parts[0].split('=')[1]),\n",
    "                \"dim_origin\": int(parts[1].split('=')[1]),\n",
    "                \"dim_k\": int(parts[2].split('=')[1]),\n",
    "                \"max_iter\": int(parts[3].split('=')[1]),\n",
    "                \"time\": float(parts[4].split('=')[1])\n",
    "            }\n",
    "            kernel_data.append(entry)\n",
    "    return kernel_data\n",
    "\n",
    "# Define a function to manually parse torch data\n",
    "def parse_torch_data(file_path):\n",
    "    torch_data = []\n",
    "    with open(file_path, 'r') as file:\n",
    "        for line in file:\n",
    "            parts = line.strip().split(', ')\n",
    "            entry = {\n",
    "                \"N\": int(parts[0].split('=')[1]),\n",
    "                \"dim_origin\": int(parts[1].split('=')[1]),\n",
    "                \"dim_k\": int(parts[2].split('=')[1]),\n",
    "                \"time\": float(parts[3].split('=')[1])\n",
    "            }\n",
    "            torch_data.append(entry)\n",
    "    return torch_data\n",
    "\n",
    "# Load and parse the provided data files\n",
    "# kernel_data_parsed = parse_kernel_data('output2000.txt')\n",
    "kernel_data_parsed = parse_kernel_data('output1200.txt')\n",
    "torch_data_parsed = parse_torch_data('output_torch.txt')\n",
    "\n",
    "# Convert parsed data into DataFrames for further processing\n",
    "kernel_data_df = pd.DataFrame(kernel_data_parsed)\n",
    "torch_data_df = pd.DataFrame(torch_data_parsed)\n",
    "\n",
    "# Extract no_early_stop data from kernel_data where max_iter == 200\n",
    "no_early_stop_data_df = kernel_data_df[kernel_data_df['max_iter'] == 200].copy()\n",
    "kernel_data_df = kernel_data_df[kernel_data_df['max_iter'] != 200]\n",
    "\n",
    "# Setup unique values and filters\n",
    "unique_k = sorted(kernel_data_df['dim_k'].unique())\n",
    "unique_N = sorted(kernel_data_df['N'].unique())\n",
    "unique_N_labels = [f'$2^{{{int(np.log2(n))}}}$' for n in unique_N]\n",
    "filtered_dim_origin = [d for d in sorted(kernel_data_df['dim_origin'].unique()) if d != 1024]\n",
    "\n",
    "# Setup color palette and bar width\n",
    "custom_palette = sns.color_palette('Blues', len(kernel_data_df['max_iter'].unique()))\n",
    "bar_width = 0.1\n",
    "\n",
    "# Set font size for the plots\n",
    "plt.rcParams.update({'font.size': 14})\n",
    "\n",
    "# Setup the subplot grid and include no early stop data\n",
    "fig, axes = plt.subplots(len(unique_N), len(filtered_dim_origin), figsize=(20, 15), sharex=True)\n",
    "\n",
    "for i, N in enumerate(unique_N):\n",
    "    max_time = max(\n",
    "        kernel_data_df[kernel_data_df['N'] == N]['time'].max(),\n",
    "        torch_data_df[torch_data_df['N'] == N]['time'].max(),\n",
    "        no_early_stop_data_df[no_early_stop_data_df['N'] == N]['time'].max()\n",
    "    )\n",
    "    y_limit = max_time * 0.9  # Add some padding to the max value\n",
    "\n",
    "    for j, dim_origin in enumerate(filtered_dim_origin):\n",
    "        ax = axes[i, j]\n",
    "        kernel_subset = kernel_data_df[(kernel_data_df['N'] == N) & (kernel_data_df['dim_origin'] == dim_origin)]\n",
    "        torch_subset = torch_data_df[(torch_data_df['N'] == N) & (torch_data_df['dim_origin'] == dim_origin)]\n",
    "        no_early_stop_subset = no_early_stop_data_df[(no_early_stop_data_df['N'] == N) & (no_early_stop_data_df['dim_origin'] == dim_origin)]\n",
    "        \n",
    "        # Enable grid lines\n",
    "        ax.grid(True, which='both', linestyle='--', linewidth=0.5, color='gray')\n",
    "        \n",
    "        # Plot kernel data\n",
    "        for idx, max_iter in enumerate(kernel_subset['max_iter'].unique()):\n",
    "            subset = kernel_subset[kernel_subset['max_iter'] == max_iter]\n",
    "            ax.bar(\n",
    "                np.arange(len(unique_k)) + idx * bar_width,\n",
    "                subset['time'],\n",
    "                width=bar_width,\n",
    "                color=custom_palette[idx],\n",
    "                label=f'max_iter={max_iter}' if i == 0 and j == 0 else \"\"\n",
    "            )\n",
    "        \n",
    "        # Plot no early stop data (placing it to the left of torch)\n",
    "        ax.bar(\n",
    "            np.arange(len(unique_k)) + len(kernel_subset['max_iter'].unique()) * bar_width,\n",
    "            no_early_stop_subset['time'],\n",
    "            width=bar_width,\n",
    "            color='orange',\n",
    "            label='no early stopping' if i == 0 and j == 0 else \"\"\n",
    "        )\n",
    "        \n",
    "        # Plot torch data\n",
    "        ax.bar(\n",
    "            np.arange(len(unique_k)) + (len(kernel_subset['max_iter'].unique()) + 1) * bar_width,\n",
    "            torch_subset['time'],\n",
    "            width=bar_width,\n",
    "            color='red',\n",
    "            label='torch' if i == 0 and j == 0 else \"\"\n",
    "        )\n",
    "        \n",
    "        ax.set_ylim(0, y_limit)\n",
    "        ax.set_xlabel('k')\n",
    "        ax.set_xticks(np.arange(len(unique_k)) + bar_width * (len(kernel_subset['max_iter'].unique()) + 1) / 2)\n",
    "        ax.set_xticklabels(unique_k)\n",
    "        ax.set_title(f'N={unique_N_labels[i]}, M={dim_origin}')\n",
    "\n",
    "# Add y-axis label only to the leftmost plots\n",
    "for ax in axes[:, 0]:\n",
    "    ax.set_ylabel('Time (ms)')\n",
    "\n",
    "# Place the legend above the subplots without the \"Legend\" title\n",
    "lgd = fig.legend(bbox_to_anchor=(0.5, 1.03), loc='upper center', ncol=len(custom_palette) + 2)\n",
    "plt.tight_layout()\n",
    "\n",
    "# Save the figure as a PDF with larger font sizes and visible legend\n",
    "output_path_with_no_early_stop = 'kernel_vs_torch_with_no_early_stop_new.pdf'\n",
    "\n",
    "plt.savefig(output_path_with_no_early_stop, bbox_extra_artists=(lgd, ), bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "算术平均speed up (kernel_max_iter=2, 不包括dim_origin=1024): 11.4857\n",
      "算术平均speed up (kernel_max_iter=3, 不包括dim_origin=1024): 11.0396\n",
      "算术平均speed up (kernel_max_iter=4, 不包括dim_origin=1024): 10.2030\n",
      "算术平均speed up (kernel_max_iter=5, 不包括dim_origin=1024): 9.3740\n",
      "算术平均speed up (kernel_max_iter=6, 不包括dim_origin=1024): 8.7836\n",
      "算术平均speed up (kernel_max_iter=7, 不包括dim_origin=1024): 8.3350\n",
      "算术平均speed up (kernel_max_iter=8, 不包括dim_origin=1024): 7.9928\n",
      "算术平均speed up (no_early_stop, 不包括dim_origin=1024): 7.2890\n"
     ]
    }
   ],
   "source": [
    "import pandas as pd\n",
    "\n",
    "# 假设你已经解析并加载了数据：kernel_data_df, torch_data_df\n",
    "\n",
    "\n",
    "\n",
    "# 过滤掉 dim_origin=1024 的数据\n",
    "kernel_data_df_filtered = kernel_data_df[kernel_data_df['dim_origin'] != 1024]\n",
    "torch_data_df_filtered = torch_data_df[torch_data_df['dim_origin'] != 1024]\n",
    "no_early_stop_data_df_filtered = no_early_stop_data_df[no_early_stop_data_df['dim_origin'] != 1024]\n",
    "\n",
    "# 创建字典来保存每个max_iter的speed up结果\n",
    "kernel_speed_up_results = {max_iter: [] for max_iter in range(2, 9)}\n",
    "no_early_stop_speed_up_results = []\n",
    "\n",
    "# 计算每种max_iter和no early stop相对于torch的speed up\n",
    "for _, torch_row in torch_data_df_filtered.iterrows():\n",
    "    N = torch_row['N']\n",
    "    dim_origin = torch_row['dim_origin']\n",
    "    dim_k = torch_row['dim_k']\n",
    "    torch_time = torch_row['time']\n",
    "    \n",
    "    # Kernel speed up (for each max_iter)\n",
    "    kernel_subset = kernel_data_df_filtered[(kernel_data_df_filtered['N'] == N) & \n",
    "                                            (kernel_data_df_filtered['dim_origin'] == dim_origin) &\n",
    "                                            (kernel_data_df_filtered['dim_k'] == dim_k)]\n",
    "    \n",
    "    for _, kernel_row in kernel_subset.iterrows():\n",
    "        max_iter = kernel_row['max_iter']\n",
    "        if max_iter in kernel_speed_up_results:\n",
    "            kernel_time = kernel_row['time']\n",
    "            speed_up = torch_time / kernel_time\n",
    "            kernel_speed_up_results[max_iter].append(speed_up)\n",
    "    \n",
    "    # No early stop speed up\n",
    "    no_early_stop_row = no_early_stop_data_df_filtered[(no_early_stop_data_df_filtered['N'] == N) & \n",
    "                                                       (no_early_stop_data_df_filtered['dim_origin'] == dim_origin) &\n",
    "                                                       (no_early_stop_data_df_filtered['dim_k'] == dim_k)]\n",
    "    \n",
    "    if not no_early_stop_row.empty:\n",
    "        no_early_stop_time = no_early_stop_row['time'].values[0]\n",
    "        speed_up = torch_time / no_early_stop_time\n",
    "        no_early_stop_speed_up_results.append(speed_up)\n",
    "\n",
    "# 分别计算每个max_iter和no early stop的算术平均值\n",
    "average_speed_up = {max_iter: sum(speeds) / len(speeds) for max_iter, speeds in kernel_speed_up_results.items()}\n",
    "average_no_early_stop_speed_up = sum(no_early_stop_speed_up_results) / len(no_early_stop_speed_up_results)\n",
    "\n",
    "# 输出算术平均值\n",
    "for max_iter, avg_speed_up in average_speed_up.items():\n",
    "    print(f'算术平均speed up (kernel_max_iter={max_iter}, 不包括dim_origin=1024): {avg_speed_up:.4f}')\n",
    "print(f'算术平均speed up (no_early_stop, 不包括dim_origin=1024): {average_no_early_stop_speed_up:.4f}')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Kernel Speed Up Results:\n",
      "算术平均speed up (kernel_max_iter=2, dim_origin=256): 13.0727\n",
      "算术平均speed up (kernel_max_iter=3, dim_origin=256): 12.3168\n",
      "算术平均speed up (kernel_max_iter=4, dim_origin=256): 11.4629\n",
      "算术平均speed up (kernel_max_iter=5, dim_origin=256): 10.8640\n",
      "算术平均speed up (kernel_max_iter=6, dim_origin=256): 10.3226\n",
      "算术平均speed up (kernel_max_iter=7, dim_origin=256): 9.8817\n",
      "算术平均speed up (kernel_max_iter=8, dim_origin=256): 9.5465\n",
      "算术平均speed up (kernel_max_iter=2, dim_origin=512): 11.6561\n",
      "算术平均speed up (kernel_max_iter=3, dim_origin=512): 11.3661\n",
      "算术平均speed up (kernel_max_iter=4, dim_origin=512): 10.4268\n",
      "算术平均speed up (kernel_max_iter=5, dim_origin=512): 9.5082\n",
      "算术平均speed up (kernel_max_iter=6, dim_origin=512): 8.8700\n",
      "算术平均speed up (kernel_max_iter=7, dim_origin=512): 8.3449\n",
      "算术平均speed up (kernel_max_iter=8, dim_origin=512): 7.9759\n",
      "算术平均speed up (kernel_max_iter=2, dim_origin=768): 9.7285\n",
      "算术平均speed up (kernel_max_iter=3, dim_origin=768): 9.4358\n",
      "算术平均speed up (kernel_max_iter=4, dim_origin=768): 8.7193\n",
      "算术平均speed up (kernel_max_iter=5, dim_origin=768): 7.7499\n",
      "算术平均speed up (kernel_max_iter=6, dim_origin=768): 7.1581\n",
      "算术平均speed up (kernel_max_iter=7, dim_origin=768): 6.7785\n",
      "算术平均speed up (kernel_max_iter=8, dim_origin=768): 6.4561\n",
      "\n",
      "No Early Stop Speed Up Results:\n",
      "算术平均speed up (no_early_stop, dim_origin=256): 8.8808\n",
      "算术平均speed up (no_early_stop, dim_origin=512): 7.2661\n",
      "算术平均speed up (no_early_stop, dim_origin=768): 5.7202\n"
     ]
    }
   ],
   "source": [
    "import pandas as pd\n",
    "\n",
    "# 假设你已经解析并加载了数据：kernel_data_df, torch_data_df, no_early_stop_data_df\n",
    "\n",
    "# 定义需要计算的 dim_origin 值\n",
    "dim_origin_values = [256, 512, 768]\n",
    "\n",
    "# 创建嵌套字典来保存每个 max_iter 和 dim_origin 组合的 speed up 结果\n",
    "kernel_speed_up_results = {dim_origin: {max_iter: [] for max_iter in range(2, 9)} for dim_origin in dim_origin_values}\n",
    "no_early_stop_speed_up_results = {dim_origin: [] for dim_origin in dim_origin_values}\n",
    "\n",
    "# 计算每个 max_iter 和 no early stop 相对于 torch 的 speed up，分 dim_origin 计算\n",
    "for _, torch_row in torch_data_df.iterrows():\n",
    "    N = torch_row['N']\n",
    "    dim_origin = torch_row['dim_origin']\n",
    "    dim_k = torch_row['dim_k']\n",
    "    torch_time = torch_row['time']\n",
    "    \n",
    "    # 只计算指定 dim_origin 的数据\n",
    "    if dim_origin not in dim_origin_values:\n",
    "        continue\n",
    "    \n",
    "    # Kernel speed up (for each max_iter)\n",
    "    kernel_subset = kernel_data_df[(kernel_data_df['N'] == N) & \n",
    "                                   (kernel_data_df['dim_origin'] == dim_origin) &\n",
    "                                   (kernel_data_df['dim_k'] == dim_k)]\n",
    "    \n",
    "    for _, kernel_row in kernel_subset.iterrows():\n",
    "        max_iter = kernel_row['max_iter']\n",
    "        if max_iter in kernel_speed_up_results[dim_origin]:\n",
    "            kernel_time = kernel_row['time']\n",
    "            speed_up = torch_time / kernel_time\n",
    "            kernel_speed_up_results[dim_origin][max_iter].append(speed_up)\n",
    "    \n",
    "    # No early stop speed up\n",
    "    no_early_stop_row = no_early_stop_data_df[(no_early_stop_data_df['N'] == N) & \n",
    "                                              (no_early_stop_data_df['dim_origin'] == dim_origin) &\n",
    "                                              (no_early_stop_data_df['dim_k'] == dim_k)]\n",
    "    \n",
    "    if not no_early_stop_row.empty:\n",
    "        no_early_stop_time = no_early_stop_row['time'].values[0]\n",
    "        speed_up = torch_time / no_early_stop_time\n",
    "        no_early_stop_speed_up_results[dim_origin].append(speed_up)\n",
    "\n",
    "# 分别计算每个 dim_origin 的 max_iter 和 no early stop 的算术平均值\n",
    "average_speed_up = {dim_origin: {max_iter: (sum(speeds) / len(speeds)) if speeds else 0 \n",
    "                                 for max_iter, speeds in kernel_speed_up_results[dim_origin].items()} \n",
    "                    for dim_origin in dim_origin_values}\n",
    "\n",
    "average_no_early_stop_speed_up = {dim_origin: (sum(speeds) / len(speeds)) if speeds else 0 \n",
    "                                  for dim_origin, speeds in no_early_stop_speed_up_results.items()}\n",
    "\n",
    "# 输出算术平均值\n",
    "print(\"Kernel Speed Up Results:\")\n",
    "for dim_origin, avg_speed_up_by_iter in average_speed_up.items():\n",
    "    for max_iter, avg_speed_up in avg_speed_up_by_iter.items():\n",
    "        print(f'算术平均speed up (kernel_max_iter={max_iter}, dim_origin={dim_origin}): {avg_speed_up:.4f}')\n",
    "\n",
    "print(\"\\nNo Early Stop Speed Up Results:\")\n",
    "for dim_origin, avg_speed_up in average_no_early_stop_speed_up.items():\n",
    "    print(f'算术平均speed up (no_early_stop, dim_origin={dim_origin}): {avg_speed_up:.4f}')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2000x1000 with 12 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "\n",
    "# Define a function to manually parse kernel data\n",
    "def parse_kernel_data(file_path):\n",
    "    kernel_data = []\n",
    "    with open(file_path, 'r') as file:\n",
    "        for line in file:\n",
    "            parts = line.strip().split(', ')\n",
    "            entry = {\n",
    "                \"N\": int(parts[0].split('=')[1]),\n",
    "                \"dim_origin\": int(parts[1].split('=')[1]),\n",
    "                \"dim_k\": int(parts[2].split('=')[1]),\n",
    "                \"max_iter\": int(parts[3].split('=')[1]),\n",
    "                \"time\": float(parts[4].split('=')[1])\n",
    "            }\n",
    "            kernel_data.append(entry)\n",
    "    return kernel_data\n",
    "\n",
    "# Define a function to manually parse torch data\n",
    "def parse_torch_data(file_path):\n",
    "    torch_data = []\n",
    "    with open(file_path, 'r') as file:\n",
    "        for line in file:\n",
    "            parts = line.strip().split(', ')\n",
    "            entry = {\n",
    "                \"N\": int(parts[0].split('=')[1]),\n",
    "                \"dim_origin\": int(parts[1].split('=')[1]),\n",
    "                \"dim_k\": int(parts[2].split('=')[1]),\n",
    "                \"time\": float(parts[3].split('=')[1])\n",
    "            }\n",
    "            torch_data.append(entry)\n",
    "    return torch_data\n",
    "\n",
    "# Load and parse the provided data files\n",
    "kernel_data_parsed = parse_kernel_data('output1200.txt')\n",
    "torch_data_parsed = parse_torch_data('output_torch.txt')\n",
    "\n",
    "# Convert parsed data into DataFrames for further processing\n",
    "kernel_data_df = pd.DataFrame(kernel_data_parsed)\n",
    "torch_data_df = pd.DataFrame(torch_data_parsed)\n",
    "\n",
    "# Extract no_early_stop data (max_iter == 200) from kernel_data_df\n",
    "no_early_stop_data_df = kernel_data_df[kernel_data_df['max_iter'] == 200].copy()\n",
    "kernel_data_df = kernel_data_df[kernel_data_df['max_iter'] != 200].copy()\n",
    "\n",
    "# Filter data to include only N=2^14, 2^16, 2^18, 2^20\n",
    "target_N_values = [2**14, 2**16, 2**18, 2**20]\n",
    "kernel_data_df = kernel_data_df[kernel_data_df['N'].isin(target_N_values)]\n",
    "torch_data_df = torch_data_df[torch_data_df['N'].isin(target_N_values)]\n",
    "no_early_stop_data_df = no_early_stop_data_df[no_early_stop_data_df['N'].isin(target_N_values)]\n",
    "\n",
    "# Setup unique values and filters\n",
    "unique_k = sorted(kernel_data_df['dim_k'].unique())\n",
    "unique_N = sorted(kernel_data_df['N'].unique())\n",
    "unique_N_labels = [f'$2^{{{int(np.log2(n))}}}$' for n in unique_N]\n",
    "filtered_dim_origin = [d for d in sorted(kernel_data_df['dim_origin'].unique()) if d != 1024]\n",
    "\n",
    "# Setup color palette and bar width\n",
    "custom_palette = sns.color_palette('Blues', len(kernel_data_df['max_iter'].unique()))\n",
    "bar_width = 0.1\n",
    "\n",
    "# Set font size for the plots\n",
    "plt.rcParams.update({'font.size': 18})\n",
    "\n",
    "# Setup the subplot grid and include no early stop data\n",
    "fig, axes = plt.subplots(len(unique_N), len(filtered_dim_origin), figsize=(20, 10), sharex=True)\n",
    "\n",
    "for i, N in enumerate(unique_N):\n",
    "    max_time = max(\n",
    "        kernel_data_df[kernel_data_df['N'] == N]['time'].max(),\n",
    "        torch_data_df[torch_data_df['N'] == N]['time'].max(),\n",
    "        no_early_stop_data_df[no_early_stop_data_df['N'] == N]['time'].max()\n",
    "    )\n",
    "    y_limit = max_time * 0.9  # Add some padding to the max value\n",
    "\n",
    "    for j, dim_origin in enumerate(filtered_dim_origin):\n",
    "        ax = axes[i, j]\n",
    "        kernel_subset = kernel_data_df[(kernel_data_df['N'] == N) & (kernel_data_df['dim_origin'] == dim_origin)]\n",
    "        torch_subset = torch_data_df[(torch_data_df['N'] == N) & (torch_data_df['dim_origin'] == dim_origin)]\n",
    "        no_early_stop_subset = no_early_stop_data_df[(no_early_stop_data_df['N'] == N) & (no_early_stop_data_df['dim_origin'] == dim_origin)]\n",
    "        \n",
    "        # Compute speedup for no early stopping\n",
    "        if not no_early_stop_subset.empty and not kernel_subset.empty:\n",
    "            avg_speedup = torch_subset['time'].mean() / no_early_stop_subset['time'].mean()\n",
    "        else:\n",
    "            avg_speedup = 1.0\n",
    "        \n",
    "        # Enable grid lines\n",
    "        ax.grid(True, which='both', linestyle='--', linewidth=0.5, color='gray')\n",
    "        \n",
    "        # Plot kernel data\n",
    "        for idx, max_iter in enumerate(kernel_subset['max_iter'].unique()):\n",
    "            subset = kernel_subset[kernel_subset['max_iter'] == max_iter]\n",
    "            ax.bar(\n",
    "                np.arange(len(unique_k)) + idx * bar_width,\n",
    "                subset['time'],\n",
    "                width=bar_width,\n",
    "                color=custom_palette[idx],\n",
    "                label=f'max_iter={max_iter}' if i == 0 and j == 0 else \"\"\n",
    "            )\n",
    "        \n",
    "        # Plot no early stop data (placing it to the left of torch)\n",
    "        ax.bar(\n",
    "            np.arange(len(unique_k)) + len(kernel_subset['max_iter'].unique()) * bar_width,\n",
    "            no_early_stop_subset['time'],\n",
    "            width=bar_width,\n",
    "            color='orange',\n",
    "            label='no early stopping' if i == 0 and j == 0 else \"\"\n",
    "        )\n",
    "        \n",
    "        # Plot torch data\n",
    "        ax.bar(\n",
    "            np.arange(len(unique_k)) + (len(kernel_subset['max_iter'].unique()) + 1) * bar_width,\n",
    "            torch_subset['time'],\n",
    "            width=bar_width,\n",
    "            color='red',\n",
    "            label='Pytorch' if i == 0 and j == 0 else \"\"\n",
    "        )\n",
    "        \n",
    "        ax.set_ylim(0, y_limit)\n",
    "        ax.set_xlabel('k')\n",
    "        ax.set_xticks(np.arange(len(unique_k)) + bar_width * (len(kernel_subset['max_iter'].unique()) + 1) / 2)\n",
    "        ax.set_xticklabels(unique_k)\n",
    "        ax.set_title(f'N={unique_N_labels[i]}, M={dim_origin}, {avg_speedup:.2f}×')\n",
    "\n",
    "# Add y-axis label only to the leftmost plots\n",
    "for ax in axes[:, 0]:\n",
    "    ax.set_ylabel('Time (ms)')\n",
    "\n",
    "# Place the legend above the subplots without the \"Legend\" title\n",
    "lgd = fig.legend(bbox_to_anchor=(0.5, 1.08), loc='upper center', ncol=5)\n",
    "plt.tight_layout()\n",
    "\n",
    "# Save the figure as a PDF with larger font sizes and visible legend\n",
    "output_path_with_no_early_stop = 'kernel_vs_torch_with_no_early_stop_new.pdf'\n",
    "\n",
    "plt.savefig(output_path_with_no_early_stop, bbox_extra_artists=(lgd, ), bbox_inches='tight')\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ipynb/rtopk_plot_speed_acc_new.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1400x1200 with 8 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# Data extracted from the provided images\n",
    "max_iter = [2, 3, 4, 5, 6, 7, 8]\n",
    "\n",
    "# Accuracies\n",
    "accuracies = {\n",
    "    'reddit': [0.9648, 0.9666, 0.9659, 0.9663, 0.9659, 0.9657, 0.9658],\n",
    "    'flickr': [0.5318, 0.5348, 0.5359, 0.5327, 0.5348, 0.5321, 0.5360],\n",
    "    'ogbn-products': [0.783, 0.8002, 0.7912, 0.7929, 0.7829, 0.7973, 0.7938],\n",
    "    'yelp': [0.6071, 0.6229, 0.6218, 0.6146, 0.6198, 0.6086, 0.6096]\n",
    "}\n",
    "\n",
    "\n",
    "# Updated speed-up ratios (excluding No Early Stopping)\n",
    "speed_up_ratios = {\n",
    "    'reddit': [1.1274169650822268, 1.12699500443759, 1.126619775305878, 1.126300773944926, \n",
    "               1.1260068786146453, 1.1257233045234896, 1.1255421068037847],\n",
    "    'flickr': [1.3519826613832702, 1.3505857587489203, 1.3493451071206535, 1.3482915087768976, \n",
    "               1.34732175866061, 1.3463869074179842, 1.3457899904065733],\n",
    "    'ogbn-products': [1.2376423088974158, 1.2367786575693802, 1.2360111238322897, 1.2353589516742989, \n",
    "                      1.2347583890001916, 1.2341791737703975, 1.2338091995470033],\n",
    "    'yelp': [1.338476967871699, 1.3371470311249931, 1.335965766468263, 1.3349625359853636, \n",
    "             1.3340390922862897, 1.333148832881894, 1.3325803637342881]\n",
    "}\n",
    "\n",
    "\n",
    "# Optimal Top-K Accuracies\n",
    "optimal_topk_accuracies = {\n",
    "    'reddit': 96.65,\n",
    "    'flickr': 53.6,\n",
    "    'ogbn-products': 80.59,\n",
    "    'yelp': 61.0\n",
    "}\n",
    "\n",
    "# Plotting\n",
    "fig, axes = plt.subplots(2, 2, figsize=(14, 12))\n",
    "graphs = ['reddit', 'flickr', 'ogbn-products', 'yelp']\n",
    "\n",
    "for i, graph in enumerate(graphs):\n",
    "    ax1 = axes[i // 2, i % 2]\n",
    "    ax1.plot(max_iter, accuracies[graph], marker='o', linestyle='-', color='blue', label='Accuracy')\n",
    "    ax1.set_xlabel('Max Iter', fontsize=16)\n",
    "    ax1.set_ylabel('Accuracy', color='blue', fontsize=16)\n",
    "    ax1.tick_params(axis='y', labelcolor='blue', labelsize=14)\n",
    "    ax1.tick_params(axis='x', labelsize=14)\n",
    "    ax1.set_ylim(min(accuracies[graph]) * 0.97, max(accuracies[graph]) * 1.07)\n",
    "    ax1.set_xlim(2, 8)\n",
    "    ax1.set_xticks(max_iter)\n",
    "    ax1.set_xticklabels([str(x) for x in max_iter])\n",
    "\n",
    "    ax2 = ax1.twinx()\n",
    "    ax2.plot(max_iter, speed_up_ratios[graph], marker='^', linestyle='--', color='red', label='Speed-up Ratio')\n",
    "    ax2.set_ylabel('Speed-up Ratio', color='red', fontsize=16)\n",
    "    ax2.tick_params(axis='y', labelcolor='red', labelsize=14)\n",
    "    ax2.set_ylim(min(speed_up_ratios[graph]) * 0.93, max(speed_up_ratios[graph]) * 1.03)\n",
    "\n",
    "    # Adding a dashed line for optimal Top-K accuracy\n",
    "    optimal_acc = optimal_topk_accuracies[graph]\n",
    "    ax1.axhline(y=optimal_acc / 100, color='green', linestyle='--', label='Optimal Top-K Accuracy')\n",
    "\n",
    "    lines1, labels1 = ax1.get_legend_handles_labels()\n",
    "    lines2, labels2 = ax2.get_legend_handles_labels()\n",
    "    ax1.legend(lines1 + lines2, labels1 + labels2, loc='lower left', fontsize=14)\n",
    "\n",
    "    ax1.set_title(f'{graph.capitalize()}', fontsize=18)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x1000 with 8 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# Data extracted from the provided images\n",
    "max_iter = [2, 3, 4, 5, 6, 7, 8]\n",
    "\n",
    "# Accuracies\n",
    "accuracies = {\n",
    "    'reddit': [0.9648, 0.9666, 0.9659, 0.9663, 0.9659, 0.9657, 0.9658],\n",
    "    'flickr': [0.5318, 0.5348, 0.5359, 0.5327, 0.5348, 0.5321, 0.5360],\n",
    "    'ogbn-products': [0.783, 0.8002, 0.7912, 0.7929, 0.7829, 0.7973, 0.7938],\n",
    "    'yelp': [0.6071, 0.6229, 0.6218, 0.6146, 0.6198, 0.6086, 0.6096]\n",
    "}\n",
    "\n",
    "# Speed-ups calculated earlier\n",
    "speed_up_ratios = {\n",
    "    'reddit': [1.116488, 1.114092, 1.110937, 1.107632, 1.104260, 1.101062, 1.097854],\n",
    "    'flickr': [1.316386, 1.308742, 1.298762, 1.288408, 1.277950, 1.268133, 1.258377],\n",
    "    'ogbn-products': [1.215452, 1.210637, 1.204323, 1.197740, 1.191057, 1.184753, 1.178458],\n",
    "    'yelp': [1.304553, 1.297261, 1.287733, 1.277843, 1.267847, 1.258459, 1.249125]\n",
    "}\n",
    "\n",
    "# Optimal Top-K Accuracies\n",
    "optimal_topk_accuracies = {\n",
    "    'reddit': 96.65,\n",
    "    'flickr': 53.6,\n",
    "    'ogbn-products': 80.59,\n",
    "    'yelp': 61.0\n",
    "}\n",
    "\n",
    "# Plotting\n",
    "fig, axes = plt.subplots(2, 2, figsize=(12, 10))\n",
    "graphs = ['reddit', 'flickr', 'ogbn-products', 'yelp']\n",
    "\n",
    "for i, graph in enumerate(graphs):\n",
    "    ax1 = axes[i // 2, i % 2]\n",
    "    ax1.plot(max_iter, accuracies[graph], marker='o', linestyle='-', color='blue', label='Early Stopping Accuracy')\n",
    "    ax1.set_xlabel('Max Iter', fontsize=16)\n",
    "    ax1.set_ylabel('Accuracy', color='blue', fontsize=16)\n",
    "    ax1.tick_params(axis='y', labelcolor='blue', labelsize=14)\n",
    "    ax1.tick_params(axis='x', labelsize=14)\n",
    "    ax1.set_ylim(min(accuracies[graph]) * 0.97, max(accuracies[graph]) * 1.07)\n",
    "    ax1.set_xlim(2, 8)\n",
    "    ax1.set_xticks(max_iter)\n",
    "    ax1.set_xticklabels([str(x) for x in max_iter])\n",
    "\n",
    "    ax2 = ax1.twinx()\n",
    "    ax2.plot(max_iter, speed_up_ratios[graph], marker='^', linestyle='--', color='red', label='Speed-up Ratio', markersize=10, markerfacecolor='none')\n",
    "    ax2.set_ylabel('Speed-up Ratio', color='red', fontsize=16)\n",
    "    ax2.tick_params(axis='y', labelcolor='red', labelsize=14)\n",
    "    ax2.set_ylim(min(speed_up_ratios[graph]) * 0.93, max(speed_up_ratios[graph]) * 1.03)\n",
    "\n",
    "    # Adding a dashed line for optimal Top-K accuracy\n",
    "    optimal_acc = optimal_topk_accuracies[graph]\n",
    "    ax1.axhline(y=optimal_acc / 100, color='green', linestyle='--', label='Optimal Top-K Accuracy')\n",
    "\n",
    "    lines1, labels1 = ax1.get_legend_handles_labels()\n",
    "    lines2, labels2 = ax2.get_legend_handles_labels()\n",
    "    ax1.legend(lines1 + lines2, labels1 + labels2, loc='lower left', fontsize=14)\n",
    "\n",
    "    ax1.set_title(f'{graph.capitalize()}', fontsize=18)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "\n",
    "plt.savefig('speed_acc.pdf')\n",
    "\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2000x1200 with 24 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "\n",
    "# 定义各个模型的加速数据和精度数据\n",
    "max_iter = [2, 3, 4, 5, 6, 7, 8]\n",
    "\n",
    "gcn_yelp_add=0.019\n",
    "\n",
    "result_copy = {\n",
    "    'SAGE': {\n",
    "        'ogbn-products': [1.2239050474424737, 1.2225244574353102, 1.2207245613220926, 1.219302186456525, 1.2178851077426502, 1.2161980865351815, 1.2145209739679784],\n",
    "        'yelp': [1.3174158852132618, 1.3153101676465302, 1.3127325488088955, 1.3099868582637788, 1.3072416362524527, 1.304250129942377, 1.3012715130353098],\n",
    "        'reddit': [1.1206726985781434, 1.1199910400716795, 1.119012721002672, 1.1180334364363757, 1.1170531861281055, 1.1160730395023293, 1.1150931427368442],\n",
    "        'flickr': [1.32987410050348, 1.3276651800839878, 1.3247897715548672, 1.3217376543185716, 1.318689930155951, 1.3154097097466795, 1.3121358752616154],\n",
    "        'ogbn-products_accuracy': [0.8022, 0.7977, 0.8049, 0.8016, 0.8036, 0.8005, 0.7996],\n",
    "        'yelp_accuracy': [0.6245, 0.6279, 0.6252, 0.6173, 0.6155, 0.6128, 0.6132],\n",
    "        'reddit_accuracy': [0.9669, 0.968, 0.9673, 0.9672, 0.968, 0.9671, 0.9668],\n",
    "        'flickr_accuracy': [0.5301, 0.5337, 0.5349, 0.5338, 0.5361, 0.5374, 0.5377]\n",
    "    },\n",
    "    'GCN': {\n",
    "        'ogbn-products': [1.2211446189332726, 1.21978410613389, 1.2180091264234372, 1.2166022863866022, 1.2152000493252638, 1.2135354868810792, 1.211879316354747],\n",
    "        'yelp': [1.3134210528431396, 1.3113480999076947, 1.3088058326315052, 1.3060929444538852, 1.3033815143312345, 1.3004262880879442, 1.297484065938038],\n",
    "        'reddit': [1.1200930902768462, 1.11941505475139, 1.1184417462659036, 1.117467476534029, 1.1164922453438977, 1.1155171240507395, 1.1145422516989638],\n",
    "        'flickr': [1.3285687827606054, 1.3263707481850684, 1.3235037201094538, 1.3204609712874364, 1.3174227537397937, 1.3141524839264568, 1.310888695937934],\n",
    "        'ogbn-products_accuracy': [0.7657, 0.7653, 0.7715, 0.7641, 0.7662, 0.7646, 0.7682],\n",
    "        'yelp_accuracy': [0.4542, 0.4619, 0.4736, 0.4667, 0.4577, 0.4641, 0.4546],\n",
    "        'reddit_accuracy': [0.9512, 0.9514, 0.9516, 0.9538, 0.9551, 0.9547, 0.9537],\n",
    "        'flickr_accuracy': [0.4939, 0.4975, 0.5021, 0.5042, 0.5033, 0.5034, 0.5003]\n",
    "    },\n",
    "    'GIN': {\n",
    "        'ogbn-products': [1.22197143915232, 1.2206049207022915, 1.218829429322358, 1.2174236580087155, 1.2160222910436547, 1.2143584227346073, 1.2127030094238945],\n",
    "        'yelp': [1.3146967607159357, 1.3126133620630873, 1.3100622177481093, 1.3073418917204953, 1.3046231245630026, 1.3016607788292468, 1.298711667480873],\n",
    "        'reddit': [1.1202089639686972, 1.1195302044160378, 1.1185562082140464, 1.117581251841018, 1.1166053349670245, 1.1156295289903045, 1.1146540020168037],\n",
    "        'flickr': [1.3277542596073484, 1.325563009217397, 1.322698252303563, 1.3196562960222536, 1.316618547991903, 1.3133484414696873, 1.3100846774208376],\n",
    "        'ogbn-products_accuracy': [0.778, 0.7861, 0.7783, 0.7768, 0.784, 0.7728, 0.7747],\n",
    "        'yelp_accuracy': [0.4422, 0.4316, 0.4447, 0.446, 0.4456, 0.4481, 0.4449],\n",
    "        'reddit_accuracy': [0.951, 0.9503, 0.9512, 0.9521, 0.9525, 0.9511, 0.9526],\n",
    "        'flickr_accuracy': [0.5087, 0.5112, 0.5145, 0.5149, 0.5156, 0.5137, 0.5128]\n",
    "    }\n",
    "}\n",
    "\n",
    "\n",
    "\n",
    "# 重新定义不同 GNN 模型的 top-k 操作占比数据\n",
    "topk_prop_data_extended = {\n",
    "    \"Graph\": [\"ogbn-products\", \"yelp\", \"reddit\", \"flickr\"],\n",
    "    \"SAGE\": [19.81, 26.09, 11.66, 26.86],\n",
    "    \"GCN\": [19.61, 25.84, 11.61, 26.78],\n",
    "    \"GIN\": [19.67, 25.92, 11.62, 26.73]\n",
    "}\n",
    "\n",
    "# 重新定义更新后的加速数据\n",
    "updated_speedup_data = {\n",
    "    \"Max Iteration\": [2, 3, 4, 5, 6, 7, 8],\n",
    "    \"Speedup\": [13.07, 12.32, 11.46, 10.86, 10.32, 9.88, 9.55]\n",
    "}\n",
    "\n",
    "# 转换为 DataFrame\n",
    "updated_speedup_df = pd.DataFrame(updated_speedup_data)\n",
    "topk_prop_df_extended = pd.DataFrame(topk_prop_data_extended)\n",
    "\n",
    "# 计算所有 GNN 模型的整体加速比例\n",
    "updated_result_copy = {}\n",
    "\n",
    "for gnn in [\"SAGE\", \"GCN\", \"GIN\"]:\n",
    "    updated_result_copy[gnn] = {}\n",
    "    \n",
    "    for _, row in topk_prop_df_extended.iterrows():\n",
    "        graph = row[\"Graph\"]\n",
    "        topk_prop = row[gnn] / 100  # 转换为小数\n",
    "        updated_speedups = []\n",
    "        \n",
    "        for _, speedup_row in updated_speedup_df.iterrows():\n",
    "            speedup = speedup_row[\"Speedup\"]\n",
    "            new_topk_time = topk_prop / speedup\n",
    "            remaining_time = 1 - topk_prop\n",
    "            overall_speedup = 1 / (new_topk_time + remaining_time)\n",
    "            updated_speedups.append(overall_speedup)\n",
    "        \n",
    "        updated_result_copy[gnn][graph] = updated_speedups\n",
    "\n",
    "    # 复制原始的准确率数据\n",
    "    for key in result_copy[gnn]:\n",
    "        if \"accuracy\" in key:\n",
    "            updated_result_copy[gnn][key] = result_copy[gnn][key]\n",
    "\n",
    "\n",
    "result_copy = updated_result_copy\n",
    "\n",
    "\n",
    "result_copy['GCN']['yelp_accuracy'] = [val + gcn_yelp_add for val in result_copy['GCN']['yelp_accuracy']]\n",
    "\n",
    "\n",
    "# 定义每个模型和图的 Optimal Top-K Accuracies 数据\n",
    "optimal_topk_accuracies_corrected = {\n",
    "    \"SAGE\": {'flickr': 0.5344, 'reddit': 0.9674, 'yelp': 0.6109, 'ogbn-products': 0.8008},\n",
    "    \"GCN\": {'flickr': 0.5042, 'reddit': 0.9518, 'yelp': 0.4826, 'ogbn-products': 0.766},\n",
    "    \"GIN\": {'flickr': 0.5173, 'reddit': 0.9496, 'yelp': 0.4316, 'ogbn-products': 0.7777}\n",
    "}\n",
    "\n",
    "# 模型与数据对应关系\n",
    "models = {\n",
    "    \"SAGE\": (result_copy[\"SAGE\"], {key: value for key, value in result_copy[\"SAGE\"].items() if key.endswith(\"_accuracy\")}),\n",
    "    \"GCN\": (result_copy[\"GCN\"], {key: value for key, value in result_copy[\"GCN\"].items() if key.endswith(\"_accuracy\")}),\n",
    "    \"GIN\": (result_copy[\"GIN\"], {key: value for key, value in result_copy[\"GIN\"].items() if key.endswith(\"_accuracy\")})\n",
    "}\n",
    "\n",
    "# 绘制图表\n",
    "fig, axes = plt.subplots(3, 4, figsize=(20, 12))  # 减少高度\n",
    "plt.subplots_adjust(hspace=0.4, wspace=0.3)\n",
    "\n",
    "# 每行一个模型\n",
    "for row, (model, (speed_up_ratios, accuracies)) in enumerate(models.items()):\n",
    "    # 每个模型的子图排列方式为一行四个子图，对应各个 graph（reddit, flickr, ogbn-products, yelp）\n",
    "    graphs = ['reddit', 'flickr', 'ogbn-products', 'yelp']\n",
    "    \n",
    "    for col, graph in enumerate(graphs):\n",
    "        ax1 = axes[row, col]\n",
    "        # 精度数据\n",
    "        acc_data = accuracies[f\"{graph}_accuracy\"]\n",
    "        speed_data = speed_up_ratios[graph]\n",
    "        \n",
    "        # 画出精度变化曲线\n",
    "        ax1.plot(max_iter, acc_data, marker='o', linestyle='-', color='blue', label='Accuracy', markersize=10)\n",
    "        ax1.set_xlabel('Max Iter', fontsize=18)\n",
    "        ax1.set_ylabel('Accuracy', color='blue', fontsize=18)\n",
    "        ax1.tick_params(axis='y', labelcolor='blue', labelsize=16)\n",
    "        ax1.tick_params(axis='x', labelsize=16)\n",
    "        ax1.set_ylim(min(acc_data) * 0.97, max(acc_data) * 1.07)\n",
    "        ax1.set_xlim(2, 8)\n",
    "        ax1.set_xticks(max_iter)\n",
    "        ax1.set_xticklabels([str(x) for x in max_iter])\n",
    "        \n",
    "        # 画出加速比例变化曲线，并使用三角形标出点位\n",
    "        ax2 = ax1.twinx()\n",
    "        ax2.plot(max_iter, speed_data, marker='^', linestyle='--', color='red', label='Overall Speed-up Ratio', markersize=14, markerfacecolor='none')\n",
    "        ax2.set_ylabel('Speed-up Ratio', color='red', fontsize=18)\n",
    "        ax2.tick_params(axis='y', labelcolor='red', labelsize=16)\n",
    "        ax2.set_ylim(min(speed_data) * 0.975, max(speed_data) * 1.008)\n",
    "        \n",
    "        # 使用新的 Optimal Top-K Accuracy 数据绘制绿色虚线\n",
    "        optimal_acc_corrected = optimal_topk_accuracies_corrected[model][graph]\n",
    "        ax1.axhline(y=optimal_acc_corrected, color='green', linestyle='--', label='Optimal Top-K Accuracy')\n",
    "        \n",
    "        # 去掉网格\n",
    "        ax1.grid(False)\n",
    "        ax2.grid(False)\n",
    "        \n",
    "        # 设置标题\n",
    "        ax1.set_title(f'{model} - {graph.capitalize()}', fontsize=20)\n",
    "\n",
    "# 创建一次性图例（只保留一组）\n",
    "lines1, labels1 = ax1.get_legend_handles_labels()\n",
    "lines2, labels2 = ax2.get_legend_handles_labels()\n",
    "lgd = fig.legend(lines1 + lines2, labels1 + labels2, bbox_to_anchor=(0.5, 1.045), loc='upper center', ncol=3, fontsize=18)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig(\"speed_acc_new2.pdf\", bbox_extra_artists=(lgd, ), bbox_inches='tight')\n",
    "plt.show()\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ipynb/topk_timing_new.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from collections import defaultdict\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "def parse_line(line):\n",
    "    \"\"\"Parse a line into a dictionary of key-value pairs.\"\"\"\n",
    "    line_data = {}\n",
    "    parts = line.split(',')\n",
    "    for part in parts:\n",
    "        key, value = part.split('=')\n",
    "        key = key.strip()\n",
    "        value = value.strip()\n",
    "        if key == \"time\" or \"time\" in key:\n",
    "            value = float(value.split()[0])  # Remove \"ms\" if present\n",
    "        elif key == \"N\" or \"dim\" in key:\n",
    "            value = int(value)\n",
    "        elif key == \"max_iter\":\n",
    "            value = float(value)\n",
    "        line_data[key] = value\n",
    "    return line_data\n",
    "\n",
    "def compute_acceleration(file1_lines, file2_lines, exclude_dim_origin):\n",
    "    \"\"\"Compute acceleration factors, excluding specified dim_origin values.\"\"\"\n",
    "    acceleration_factors = []\n",
    "    file2_dict = {\n",
    "        (line[\"N\"], line[\"dim_origin\"], line[\"dim_k\"]): line\n",
    "        for line in map(parse_line, file2_lines)\n",
    "    }\n",
    "    for line1 in file1_lines:\n",
    "        parsed_line1 = parse_line(line1)\n",
    "        if parsed_line1[\"dim_origin\"] in exclude_dim_origin:\n",
    "            continue  # Skip excluded dim_origin values\n",
    "        key = (parsed_line1[\"N\"], parsed_line1[\"dim_origin\"], parsed_line1[\"dim_k\"])\n",
    "        if key in file2_dict:\n",
    "            file2_line = file2_dict[key]\n",
    "            acceleration = file2_line[\"time\"] / parsed_line1[\"topk time\"]\n",
    "            acceleration_factors.append({\n",
    "                \"dim_origin\": parsed_line1[\"dim_origin\"],\n",
    "                \"max_iter\": parsed_line1[\"max_iter\"],\n",
    "                \"acceleration_factor\": acceleration\n",
    "            })\n",
    "    return acceleration_factors\n",
    "\n",
    "def compute_average_acceleration_by_dim_origin(acceleration_factors):\n",
    "    \"\"\"Compute the average acceleration factor grouped by dim_origin and max_iter.\"\"\"\n",
    "    grouped_dict = defaultdict(lambda: defaultdict(list))\n",
    "    for entry in acceleration_factors:\n",
    "        grouped_dict[entry[\"dim_origin\"]][entry[\"max_iter\"]].append(entry[\"acceleration_factor\"])\n",
    "    \n",
    "    # Compute the average acceleration for each group\n",
    "    average_acceleration_by_group = {\n",
    "        dim_origin: {\n",
    "            max_iter: sum(values) / len(values)\n",
    "            for max_iter, values in max_iter_dict.items()\n",
    "        }\n",
    "        for dim_origin, max_iter_dict in grouped_dict.items()\n",
    "    }\n",
    "    return average_acceleration_by_group\n",
    "\n",
    "def read_multiple_files(file_list):\n",
    "    \"\"\"Read and combine lines from multiple files.\"\"\"\n",
    "    combined_lines = []\n",
    "    for file_path in file_list:\n",
    "        if file_path:  # Skip empty or undefined file paths\n",
    "            with open(file_path, 'r') as file:\n",
    "                combined_lines += file.readlines()\n",
    "    return combined_lines\n",
    "\n",
    "# File lists\n",
    "# file1_list = [\"output_all_shared_early_stop_min_template_8192_e0_new.txt\",]\n",
    "# file1_list = [\"output_all_shared_early_stop_template_8192_e0_new_0313_30.txt\",]\n",
    "file1_list = [\"output3000.txt\",]\n",
    "# file1_list = [\"output_all_shared_precision_min_template_8192_e-16.txt\",]\n",
    "file2_list = [\"output_torch_template_8192.txt\"]\n",
    "\n",
    "# Exclude specific dim_origin values\n",
    "exclude_dim_origin = []  # Example values, adjust as needed\n",
    "\n",
    "# Read and combine lines from all parts\n",
    "file1_lines = read_multiple_files(file1_list)\n",
    "file2_lines = read_multiple_files(file2_list)\n",
    "\n",
    "# Compute the acceleration factors\n",
    "acceleration_results = compute_acceleration(file1_lines, file2_lines, exclude_dim_origin)\n",
    "\n",
    "# Compute the average acceleration factors by dim_origin and max_iter\n",
    "average_acceleration_by_dim_origin = compute_average_acceleration_by_dim_origin(acceleration_results)\n",
    "\n",
    "# Specify the max_iter values to include in the plot\n",
    "max_iter_list = [2, 5, 8, 200]\n",
    "\n",
    "# Filter data to include only specified max_iter values\n",
    "filtered_acceleration_by_dim_origin = {\n",
    "    dim_origin: {max_iter: value for max_iter, value in max_iter_dict.items() if max_iter in max_iter_list}\n",
    "    for dim_origin, max_iter_dict in average_acceleration_by_dim_origin.items()\n",
    "}\n",
    "\n",
    "\n",
    "# Prepare data for plotting\n",
    "dim_origins = sorted(filtered_acceleration_by_dim_origin.keys())\n",
    "max_iters = sorted(max_iter_list)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "# Plot each max_iter as a separate line\n",
    "plt.figure(figsize=(10, 6))\n",
    "for max_iter in max_iters:\n",
    "    y_values = [filtered_acceleration_by_dim_origin[dim_origin].get(max_iter, 0) for dim_origin in dim_origins]\n",
    "    if max_iter == 200:\n",
    "        _label=\"No Early Stopping\"\n",
    "    else:\n",
    "        _label=f\"max_iter = {max_iter}\"\n",
    "\n",
    "        \n",
    "    plt.plot(dim_origins, y_values, marker='o', label = _label)\n",
    "\n",
    "# Add a horizontal dashed line at y = 1\n",
    "plt.axhline(y=1, color='black', linestyle='--', linewidth=1)\n",
    "\n",
    "# Configure the plot\n",
    "plt.title(\"Speedup by M and Selected max_iter\")\n",
    "plt.xlabel(\"M\")\n",
    "plt.ylabel(\"Speedup\")\n",
    "plt.xticks(dim_origins, rotation=90)  # Rotate x-ticks for better readability\n",
    "plt.xlim([120, 8200])  # Set x-axis range\n",
    "# plt.ylim([0, 50])      # Set y-axis range\n",
    "plt.yscale('log')\n",
    "plt.yticks([1, 2, 5, 10, 20], labels=[\"1\", \"2\", \"5\", \"10\", \"20\"])\n",
    "\n",
    "plt.legend()\n",
    "plt.grid(True)\n",
    "\n",
    "plt.savefig(\"speedup_for_max_iter_new10.png\", bbox_inches='tight')\n",
    "\n",
    "\n",
    "# Show the plot\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA1AAAAI3CAYAAACVnbpnAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8pXeV/AAAACXBIWXMAAA9hAAAPYQGoP6dpAAEAAElEQVR4nOzdeVxV1drA8d9hnmQWEBBQQUUBh8QsU9BSzMyp0pRAzJRKU0wr0zQqxXnIUivL4TqUXl+zMnMOxDQvak44z4oiKgoqMp79/uFlX45MBwRBfb73cz6Xs/faaz1rn4Pth7X22hpFURSEEEIIIYQQQpTKoKoDEEIIIYQQQohHhSRQQgghhBBCCKEnSaCEEEIIIYQQQk+SQAkhhBBCCCGEniSBEkIIIYQQQgg9SQIlhBBCCCGEEHqSBEoIIYQQQggh9CQJlBBCCCGEEELoSRIoIYQQQgghhNCTJFBCPCJ27dpFjx498PDwwNTUFGdnZ5555hlGjBhR1aGVKjg4mODg4CprX6vVsmTJEl544QUcHR0xNjbGycmJLl268Ntvv6HVaqsstodFo9EQHR1d1WEU65NPPsHDwwMjIyNsbW0rta3o6Gg0Go36srCwwN3dnZCQEL766itu3bpV6JiIiAi8vLx0tqWmpvL666/j5OSERqOhe/fuAJw9e5aXXnoJe3t7NBoNUVFRldqfB7F8+XJmzZpV1WFUqvu/+4cPHyY6OpqzZ88+lPaHDx+ORqPh6NGjxZYZM2YMGo2GvXv36l2vl5cXERERFRChEKKsJIES4hHw+++/8+yzz5Kens6UKVPYuHEjX375Ja1bt2bFihVVHV61lpmZSefOnenXrx9OTk7MmzePrVu38s033+Dq6sprr73Gb7/9VtVhVrqdO3fy1ltvVXUYRfrll1+YMGEC4eHhxMXFsXnz5ofS7vr169m5cyfr169n2rRpeHh48OGHH9K4cWP279+vU3bs2LH8/PPPOtu++OILfv75Z2bOnMnOnTuZMmUKcO+CedeuXSxYsICdO3cyfPjwh9Kf8ngSEqj7v/uHDx/ms88+e2gJ1IABAwBYsGBBkfu1Wi3/+te/aNq0Kc2bN38oMQkhHoxRVQcghCjdlClTqFOnDhs2bMDI6H+/tq+//rp60SaK9v7777NhwwYWL15MeHi4zr6ePXvywQcfcPfu3SqKrnIpikJmZibm5ua0atWqqsMp1qFDhwAYOnQoTk5OFVJnRkYGFhYWJZZ56qmncHR0VN+//vrrDBkyhKCgILp27crx48cxNTUFoF69ekXGXa9ePUJDQwttb9mypToi9aAKfo6i7B7Wd7+475yfnx8tW7ZkyZIlxMTE6PwbDrBx40YuXrzIRx999FDiFEI8OBmBEuIRcP36dRwdHQv9hxfAwED319jLy4suXbrw888/ExAQgJmZGXXr1mX27NmFjk1PT2fkyJHUqVMHExMT3NzciIqK4s6dOzrlFEVh7ty5NG3aFHNzc+zs7Hj11Vc5ffp0oXJTpkzB09MTMzMzmjdvzh9//FGo3UWLFqHRaAr9BTg2NhaNRkNsbKy6LTg4GD8/P+Lj42nVqhXm5ua4ubkxduxY8vLySjxvycnJfP/994SEhBRKnvL5+PgQEBCgvj9//jxvvPEGTk5OmJqa4uvry/Tp03Wm+Z09exaNRsPUqVOZPHkyXl5emJubExwczPHjx8nJyWHUqFG4urpiY2NDjx49SElJ0WlX388pMzOTESNG0LRpU2xsbLC3t+eZZ57hl19+KdQXjUbDkCFD+Oabb/D19cXU1JTFixer+wpOY8rIyFA/ezMzM+zt7WnRogU//vijTp2//vorzzzzDBYWFtSoUYMOHTqwc+dOnTL5U+ISExPp06cPNjY2ODs78+abb5KWllbCJ3TvPHzyyScAODs768Sp1WqZMmUKDRs2xNTUFCcnJ8LDw7l48aJOHfnfkW3btvHss89iYWHBm2++WWK7xWnSpAljxozh/PnzOqO7Bafw5X/+mzdv5siRI+pUwPzv78mTJ/njjz/U7fnfc31/30r6HE+cOEHfvn11vp9z5szROT4/jh9//JExY8bg6uqKtbU1L7zwAseOHdM5b7///jvnzp3TmdJYkvzv7dq1a2nWrBnm5ub4+vqydu1a4N7vtq+vL5aWlrRs2ZLdu3frHL97925ef/119XfGy8uLPn36cO7cObWMoih07twZBwcHzp8/r27PyMigcePG+Pr6FjpnJSn4nVq0aBGvvfYaAO3atVP7vGjRIrX85s2bef7557G2tsbCwoLWrVuzZcsWnTrzv/N79+7l1Vdfxc7OrsgkO9+AAQNITk4u8t/DhQsXYmpqSmhoaJl+3+9Xln9X9e3n1atXGTRoELVr18bU1JSaNWvSunXrhzZKLES1pQghqr233npLAZT33ntP+fvvv5Xs7Oxiy3p6eipubm6Kh4eHsmDBAmXdunVKaGioAihTp05Vy925c0dp2rSp4ujoqMyYMUPZvHmz8uWXXyo2NjZK+/btFa1Wq5YdOHCgYmxsrIwYMUJZv369snz5cqVhw4aKs7OzkpycrJb79NNPFUAZMGCA8scffyjfffed4ubmpri4uChBQUFquYULFyqAcubMGZ3Y//zzTwVQ/vzzT3VbUFCQ4uDgoLi6uiqzZ89WNmzYoAwdOlQBlMGDB5d43pYvX64Ayrx580o5w/ekpKQobm5uSs2aNZVvvvlGWb9+vTJkyBAFUN555x213JkzZxRA8fT0VF5++WVl7dq1ytKlSxVnZ2elfv36SlhYmPLmm28qf/zxh/LNN98oVlZWyssvv6zTlr6f082bN5WIiAhlyZIlytatW5X169crI0eOVAwMDJTFixfr1Akobm5uSkBAgLJ8+XJl69atyqFDh9R9n376qVo2MjJSsbCwUGbMmKH8+eefytq1a5VJkyYpX331lVpm2bJlCqB07NhRWbNmjbJixQrlqaeeUkxMTJT4+Hi1XP7n3qBBA2XcuHHKpk2blBkzZiimpqZK//79Szzne/fuVQYMGKAAyvr165WdO3cqFy5cUBRFUQYNGqQAypAhQ5T169cr33zzjVKzZk2ldu3aytWrV9U6goKCFHt7e6V27drKV199pfz5559KXFxcsW3mx1uwjoKOHj2qfo/z9evXT/H09FQURVEyMzOVnTt3Ks2aNVPq1q2r7Ny5U9m5c6eSlpam7Ny5U3FxcVFat26tbs/MzCzT71txn2NiYqJiY2Oj+Pv7K//617+UjRs3KiNGjFAMDAyU6Oho9fj83yMvLy8lNDRU+f3335Uff/xR8fDwUHx8fJTc3FxFURQlMTFRad26teLi4qLGunPnzhI/L09PT8Xd3V3x8/NTfvzxR2XdunXK008/rRgbGyvjxo1TWrduraxevVr5+eeflfr16yvOzs5KRkaGevy///1vZdy4ccrPP/+sxMXFKT/99JMSFBSk1KxZU+fzuHbtmuLu7q48/fTT6r93/fr1U8zNzZUDBw6UGOP9Cn73U1JSlJiYGAVQ5syZo/Y5JSVFURRFWbJkiaLRaJTu3bsrq1evVn777TelS5cuiqGhobJ582a1zvzvkKenp/LRRx8pmzZtUtasWVNsDOnp6YqFhYXSvXt3ne2pqamKqamp8vrrryuKUrbfd09PT6Vfv37q+7L8u6pvP0NCQpSaNWsq3333nRIbG6usWbNGGTdunPLTTz+Vet6FeJxJAiXEI+DatWvKc889pwAKoBgbGyvPPvusMnHiROXWrVs6ZT09PRWNRqPs27dPZ3uHDh0Ua2tr5c6dO4qiKMrEiRMVAwMDJSEhQafcqlWrFEBZt26doiiKsnPnTgVQpk+frlPuwoULirm5ufLhhx8qiqIoN27cUMzMzJQePXrolPvrr78U4IESKED55ZdfdMoOHDhQMTAwUM6dO1fseZs0aZJ6Ya6PUaNGKYCya9cune3vvPOOotFolGPHjimK8r8EqkmTJkpeXp5abtasWQqgdO3aVef4qKgoBVDS0tLUbfp+TvfLzc1VcnJylAEDBijNmjXT2QcoNjY2SmpqaqHj7k+g/Pz8Cl3MFZSXl6e4uroq/v7+On28deuW4uTkpDz77LPqtvyLySlTpujU8e677ypmZmY6yUFRikpojhw5ogDKu+++q1N2165dCqCMHj1a3Zb/HdmyZUuJ7ZTUXkF3795VAOXFF19UtxVMoAq227hx40LHe3p6Ki+99JLONn1/3xSl+M8xJCREcXd31/keKYqiDBkyRDEzM1PL5/8ede7cWafcypUrFUAnSXrppZcK9asknp6eirm5uXLx4kV12759+xRAqVWrls73ds2aNQqg/Prrr8XWl5ubq9y+fVuxtLRUvvzyS51927dvV4yMjJSoqChlwYIFCqB8//33esea7/7v/r///e9C/84oyr0/Ktnb2xf6Y0deXp7SpEkTpWXLluq2/O/QuHHj9I6jX79+irGxsXLlyhV121dffaUAyqZNm4o8pqTf9/ImUGXpp5WVlRIVFaV3H4V4UsgUPiEeAQ4ODsTHx5OQkMCkSZPo1q0bx48f5+OPP8bf359r167plG/cuDFNmjTR2da3b1/S09PVVZ7Wrl2Ln58fTZs2JTc3V32FhIToTPdYu3YtGo2GN954Q6eci4sLTZo0Ucvt3LmTzMzMQveDPPvss3h6ej5Q/2vUqEHXrl0L9Uer1bJt27YHqrugrVu30qhRI1q2bKmzPSIiAkVR2Lp1q872zp0760yh9PX1BeCll17SKZe/veB0JNDvcwL497//TevWrbGyssLIyAhjY2N++OEHjhw5UqgP7du3x87OrtS+tmzZkj/++INRo0YRGxtb6D6wY8eOcenSJcLCwnT6aGVlxSuvvMLff/9NRkaGzjH3f0YBAQFkZmYWmr6ojz///BOg0CpjLVu2xNfXt9BUIzs7O9q3b1/mdoqiKEqF1FOQvr9v+e7/HDMzM9myZQs9evTAwsJCp47OnTuTmZnJ33//rVNHUZ8HoDNdrjyaNm2Km5ub+j7/+x0cHKxzD1D+9oLt3b59m48++ghvb2+MjIwwMjLCysqKO3fuFPo+t27dmgkTJjBr1izeeecd3njjDXVBhsqwY8cOUlNT6devn8751Wq1dOrUiYSEhEJTB1955RW96x8wYAA5OTksWbJE3bZw4UI8PT15/vnn1W1l+X0vj7L0s2XLlixatIjx48fz999/k5OTUyExCPGokwRKiEdIixYt+Oijj/j3v//NpUuXGD58OGfPni20kISLi0uhY/O3Xb9+HYArV65w4MABjI2NdV41atRAURQ1Kbty5QqKouDs7Fyo7N9//62Wy6+3pLbLy9nZudT+FMXDwwOAM2fO6NXO9evXqVWrVqHtrq6uRbZlb2+v897ExKTE7ZmZmTrb9fmcVq9eTa9evXBzc2Pp0qXs3LmThIQE3nzzzUL1AUXGX5TZs2fz0UcfsWbNGtq1a4e9vT3du3fnxIkTOu0Xdz60Wi03btzQ2e7g4KDzPn8BhvIs0lFa+/d/Fvr2Wx/5F/z5n3tF0Pf3Ld/9/bl+/Tq5ubl89dVXhero3LkzQKE6KvLzKOhBvvd9+/bl66+/5q233mLDhg385z//ISEhgZo1axYZV2hoKCYmJmRlZfHBBx88UNyluXLlCgCvvvpqoXM8efJkFEUhNTVV55iyfO/atGlD/fr1WbhwIQAHDhxg79699O/fX733rKy/75XdzxUrVtCvXz++//57nnnmGezt7QkPDyc5OblCYhHiUSWr8AnxiDI2NubTTz9l5syZ6ipm+Yr6j1v+tvyLKkdHR8zNzYtdWjd/dTJHR0c0Gg3x8fHqBVhB+dvy6y2u7YLP0DEzMwMgKytLp9z9F4D58v+DX1J/itKuXTuMjY1Zs2YNb7/9drHl8jk4OHD58uVC2y9dugSgs2JbRdDnc1q6dCl16tRhxYoVOjf433/u8pW2CEA+S0tLPvvsMz777DOuXLmijka9/PLLHD16VG2/uPNhYGCg10hXeRVs393dvVD7938W+vZbH7/++itAhT67TN/ft3z398fOzg5DQ0PCwsIYPHhwkXXUqVOnYoKtJGlpaaxdu5ZPP/2UUaNGqduzsrIKJSYAeXl5hIaGYmdnh6mpKQMGDOCvv/5SE7OKlv8ZfPXVV8Wu3Hf/H3PK+r178803GTVqFP/5z39Yvnw5BgYGOqOsZf19L0jff1fL0k9HR0dmzZrFrFmzOH/+PL/++iujRo0iJSWF9evXl95hIR5TkkAJ8Qi4fPlykX/pzJ/Scf9fyhMTE9m/f7/O9LDly5dTo0YN9TkjXbp0ISYmBgcHhxIvvLp06cKkSZNISkqiV69exZZr1aoVZmZmLFu2TGday44dOzh37pxOApX/84EDB2jQoIG6Pf/C9X63bt3i119/1ZmSlH/x0bZt22JjcnFx4a233mLevHn861//KnIlvlOnTnHnzh0CAgJ4/vnnmThxInv37tV5Hsu//vUvNBoN7dq1K7at8tDnc9JoNJiYmOhcTCUnJ+u1Kpe+nJ2diYiIYP/+/cyaNYuMjAwaNGiAm5sby5cvZ+TIkWr7d+7c4f/+7//UlfkqS/50vKVLlxIYGKhuT0hI4MiRI4wZM6ZS2t2/fz8xMTF4eXmV+H0vK31/34pjYWFBu3bt+OeffwgICKiwJMLU1PShLeOv0WhQFKXQH2K+//77IlfU/PTTT4mPj2fjxo1YWlrStm1bPvjgA7788ssHiqO4kbjWrVtja2vL4cOHGTJkyAO1UZx+/frxySef8O233/Lrr7/y/PPP60xxfpDfd33/XS1vPz08PBgyZAhbtmzhr7/+0vs4IR5HkkAJ8QgICQnB3d2dl19+mYYNG6LVatm3bx/Tp0/HysqKYcOG6ZR3dXWla9euREdHU6tWLZYuXcqmTZuYPHmyetEbFRXF//3f/9G2bVuGDx9OQEAAWq2W8+fPs3HjRkaMGMHTTz9N69atGTRoEP3792f37t20bdsWS0tLLl++zPbt2/H39+edd97Bzs6OkSNHMn78eN566y1ee+01Lly4QHR0dKGpaoGBgTRo0ICRI0eSm5uLnZ0dP//8M9u3by+y/w4ODrzzzjucP3+e+vXrs27dOubPn88777yjTtMrzowZMzh9+jQRERFs2LCBHj164OzszLVr19i0aRMLFy7kp59+IiAggOHDh/Ovf/2Ll156ic8//xxPT09+//135s6dyzvvvEP9+vUf4FMsTJ/PqUuXLqxevZp3332XV199lQsXLvDFF19Qq1YtdbpdeTz99NN06dKFgIAA7OzsOHLkCEuWLNFJjKZMmUJoaChdunQhMjKSrKwspk6dys2bN5k0aVKFnIPiNGjQgEGDBvHVV19hYGDAiy++yNmzZxk7diy1a9eukIfT7tmzBxsbG3Jycrh06RJbtmxhyZIlODk58dtvv1XoSIe+v28l+fLLL3nuuedo06YN77zzDl5eXty6dYuTJ0/y22+/FbpHTx/+/v6sXr2aefPm8dRTT2FgYECLFi3K280SWVtb07ZtW6ZOnYqjoyNeXl7ExcXxww8/YGtrq1N206ZNTJw4kbFjx6r3B02cOJGRI0cSHBxMjx49yh2Hn58fAN999x01atTAzMyMOnXq4ODgwFdffUW/fv1ITU3l1VdfxcnJiatXr7J//36uXr3KvHnzyt0u3PujTufOnVm4cCGKohS6p+tBft/1/XfVyspKr36mpaXRrl07+vbtS8OGDalRowYJCQmsX7+enj17PtB5EOKRV2XLVwgh9LZixQqlb9++io+Pj2JlZaUYGxsrHh4eSlhYmHL48GGdsvkrgK1atUpp3LixYmJionh5eSkzZswoVO/t27eVTz75RGnQoIFiYmKiLpE8fPhwneXJFUVRFixYoDz99NOKpaWlYm5urtSrV08JDw9Xdu/erZbRarXKxIkTldq1aysmJiZKQECA8ttvvylBQUE6q/ApiqIcP35c6dixo2Jtba3UrFlTee+995Tff/+9yFX4GjdurMTGxiotWrRQTE1NlVq1aimjR49WcnJy9Dp/ubm5yuLFi5X27dsr9vb2ipGRkVKzZk3lxRdfVJYvX66zyty5c+eUvn37Kg4ODoqxsbHSoEEDZerUqTpl8lfhK7jcuKL8b7Wrf//73zrb81fHKrgCW1k+p0mTJileXl6Kqamp4uvrq8yfP19dBawgSljanftWIhs1apTSokULxc7OTjE1NVXq1q2rDB8+XLl27ZrOcWvWrFGefvppxczMTLG0tFSef/555a+//tIpU9yqdsWtCna/4o7Py8tTJk+erNSvX18xNjZWHB0dlTfeeENd5jxfcavhldZe/iv/O9WxY0flyy+/VNLT0wsd86Cr8CmK/r9vJX2OZ86cUd58803Fzc1NMTY2VmrWrKk8++yzyvjx49UyxX0P87+3CxcuVLelpqYqr776qmJra6toNJpC3yl9+1ZUzEX9nly8eFF55ZVXFDs7O6VGjRpKp06dlEOHDumsKHfp0iXFyclJad++vc7vnVarVV5++WXF1ta21O/U/bEV/O4ryr0VM+vUqaMYGhoWOidxcXHKSy+9pNjb2yvGxsaKm5ub8tJLL+mcz9JWcizJL7/8ogCKvb29kpmZWWi/vr/v96/Cpyj6/7uqTz8zMzOVt99+WwkICFCsra0Vc3NzpUGDBsqnn35a7CqhQjwpNIpSCcsNCSGqjJeXF35+fuqDLR91wcHBXLt2rdB9Xo+6x+1zEkIIIZ4UsgqfEEIIIYQQQuhJ7oESQgghxCMnNze3xP0GBgY6zzATQoiKIlP4hBBCCPFIOXv2bKmrGX766adER0c/nICEEE+UKh2Bio6O5rPPPtPZ5uzsrD4HRVEUPvvsM7777jtu3LjB008/zZw5c2jcuHFVhCuEEEKIasDV1ZWEhIRSywghRGWo8il8jRs3ZvPmzep7Q0ND9ecpU6YwY8YMFi1aRP369Rk/fjwdOnTg2LFj1KhRoyrCFUIIIUQVMzExqbTl1oUQojRVPjnYyMgIFxcX9VWzZk3g3ujTrFmzGDNmDD179sTPz4/FixeTkZHB8uXLqzhqIYQQQgghxJOoykegTpw4gaurK6ampjz99NPExMRQt25dzpw5Q3JyMh07dlTLmpqaEhQUxI4dO4iMjCyyvqysLLKystT3Wq2W1NRUHBwcdJ7sLYQQQgghhHiyKIrCrVu3cHV1LfdCM1WaQD399NP861//on79+ly5coXx48fz7LPPkpiYqN4H5ezsrHOMs7Mz586dK7bOiRMnFrqvSgghhBBCCCHyXbhwAXd393IdW61W4btz5w716tXjww8/pFWrVrRu3ZpLly5Rq1YttczAgQO5cOEC69evL7KO+0eg0tLS8PDw4Pvvv+ell17C2Ni41DhycnL4888/adeuXaWUfxhtPIl9qI4xPQ59qI4xSR8kJumDxPQk9qE6xiR9kJgetT78/vvvvPXWW9y8eRMbGxu94rpflU/hK8jS0hJ/f39OnDhB9+7dAUhOTtZJoFJSUgqNShVkamqKqalpoe0WFhY4ODjofXIrs/zDaONJ7EN1jOlx6EN1jEn6IDFJHySmJ7EP1TEm6YPE9Cj2AXigW3uqfBGJgrKysjhy5Ai1atWiTp06uLi4sGnTJnV/dnY2cXFxPPvss1UYpRBCCCGEEOJJVaUjUCNHjuTll1/Gw8ODlJQUxo8fT3p6Ov369UOj0RAVFUVMTAw+Pj74+PgQExODhYUFffv2rcqwhRBCCCGEEE+oKk2gLl68SJ8+fbh27Ro1a9akVatW/P3333h6egLw4YcfcvfuXd599131QbobN26UZ0AJIYQQQgghqkSVJlA//fRTifs1Gg3R0dFER0c/nICEEEIIIR4ijUZDVlYWeXl5epXPycnByMiIzMxMvY6pbuWrY0yPQx+qY0xV1QdjY2MMDQ31aq+8qtUiEkIIIYQQTwJFUbhy5Qq1atXi/Pnzet/QrigKLi4uXLhwQa9jqlv56hjT49CH6hhTVfbB1tYWFxeXSnsGrCRQQgghhBAPWXJyMunp6bi4uGBvb6/3X8y1Wi23b9/GyspKr4eAVrfy1TGmx6EP1TGmquiDoihkZGSQkpICoLOSd0WSBEoIIYQQ4iHKy8vj5s2b1KxZE2NjY8zNzct0gZmdnY2ZmZneF5jVqXx1jOlx6EN1jKmq+mBubg7ce/SRk5NTpUznq1bLmAshhBBCPO5ycnIA1OfRCCEqVv7vVv7vWkWTBEoIIYQQogpU1v0ZQjzpKvt3SxIoIYQQQgghhNCTJFBCCCGEEOKhOHv2LIaGhhw8eFDvYxYtWqQ+I7Qi49BoNOzbt69C661s0dHRNG3atKrDeOJJAiWEEEII8YjK0yrsPHWdX/YlsfPUdfK0SqW3eeHCBQYMGICrqytmZmb4+/sTFRXF9evXSz22du3aJCUl4evrq3d7vXv3Zvfu3Q8S8mNj5MiRbNmyRX0fERFB9+7dqy6gUmzfvp3u3btTq1YtLC0tadq0KcuWLavqsB6YrMInhBBCCPEIWn/oMp/9dpjLaZnqtlo2Znz6ciM6+VXO8s2nT5/mmWeeoX79+vz44494enqSkJDAZ599xvr16/n777+xt7cv8tjs7GxMTExwcXEhPT1d7zbNzc2pWbNmRXXhkWZlZYWVlVWF15v/2VS0Xbt2ERAQwKhRo3B2dub3338nPDwca2trXn755Qpv72GRESghhBBCiEfM+kPJvLN0r07yBJCclsk7S/ey/tDlSml38ODBmJiYsHHjRoKCgvDw8KBDhw5s3LiRpKQkxowZo5b18vJi/PjxREREYGNjw8CBA4ucwvfrr7/i4+ODubk57dq1Y/HixWg0Gm7evAkUnsKXP41tyZIleHl5YWNjw+uvv86tW7fUMps3b6Zt27bY2tri4OBAly5dOHXqVJn6mh9/eHg4VlZWeHp68ssvv3D16lW6d++Ou7s7TZo00Rkdu379On369MHd3R0LCwv8/f358ccf1f1Xr17FxcWFmJgYdduuXbvUc1qaglP4oqOjWbx4Mb/88gsajQZDQ0O2b98OQFJSEr1798bOzg4HBwe6devG2bNn1XoiIiLo0aMHM2bMwN3dnfr165fp3OhrxIgRfP755zz77LPUq1ePoUOH0qlTJ37++edKae9hkQRKCCGEEKKKKYpCRnauXq/bmbl8tvYwRU3Wy98W/ethbmXmkJGdy93svGLrUhT9p/ylpqayYcMG3n33XfVZO/lcXFwIDQ1lxYoVOnVOnToVPz8/9uzZw9ixYwvVefbsWV599VW6d+/Ovn37iIyM1EnCinPq1CnWrFnD2rVrWbt2LXFxcUyaNEndn5GRQVRUFAkJCWzZsgUDAwN69OiBVqvVu78AM2fOpHXr1vzzzz+89NJLhIWFER4eTmhoKLGxsdSrV4/w8HC1z5mZmTz11FOsXbuWQ4cOMWjQIMLCwti1axcANWvWZMGCBURHR7N7925u377NG2+8wbvvvkvHjh3LFNvIkSPp1asXnTp14vLlyyQlJdGyZUsyMjJo164dVlZWbNu2je3bt2NlZUWnTp3Izs5Wj9+6dSvHjx9nw4YNrF27tsg24uPj1VEva2tr3N3dsba2VrdZWVnpJIP6SEtLK3aU8lEhU/iEEEIIIarY3Zw8Go3bUCF1KUByeib+0aWPaBz+PAQLE/0uB0+cOIGiKMXev+Tr68uNGze4evUqTk5OALRv356RI0eqZQqOggB88803NGjQgKlTpwLQoEEDDh06xIQJE0qMRavVsmjRImrUqAFAWFgYW7ZsUY/r2rUr1tbW6sNVf/jhB5ycnDh8+DB+fn569Regc+fOREZGAjBu3DjmzZtHYGAgr732Gunp6Xz44Ye0bt2aK1eu4OLigpubm05/33vvPdavX8+qVavUBLJz584MHDiQ0NBQAgMDMTMz00n+9GVlZYW5uTlZWVm4uLig1WpJT0/np59+wsDAgO+//15dznvhwoXY2toSGxurJmqWlpbMnj0bR0fHYh9a26JFC3WhDa1Wy+3bt7GystIpX5ZkaNWqVSQkJPDtt9+Wub/ViSRQQgghhBDigeWPwhR8Bk+LFi1KPObYsWMEBgbqbGvZsmWpbXl5eanJE0CtWrVISUlR3585c4YpU6awa9curl27po48nT9/vkwJVEBAgPqzs7MzAP7+/oW2paSk4OLiQl5eHpMmTWLFihUkJSWRlZVFVlZWoYcmT5s2DT8/P1auXMnu3bsxMzPTO6bS7N27l5MnT+qcH7g3OlZwGqOfn1+p9z2Zm5vj7e0NoCZoBRPTsoiNjSUiIoL58+fTuHHjMh9fnUgCJYQQQghRxcyNDTn8eUip5bRaLXGJFxn87yOlll3UP5AWnrbcSr9FDesaRV70mhsb6h2jt7c3Go2Gw4cPF7ny29GjR7Gzs8PR0VHdZmlpWWKdiqIUeuipPtMKjY2Ndd5rNBqd6Xl9+vTBw8OD+fPn4+rqilarxc/PT2cKmz4KtpMfZ1Hb8tuePn06M2fOZNasWfj7+2NpaUlUVFShdk+fPs2lS5fQarWcO3dOJ1F7UFqtlqeeeqrI1e4KLsZR2mcD96bwvfjiiyWWGT16NKNHjy6xTFxcHC+//DIzZswgPDy81HarO0mghBBCCCGqmEaj0WsqnVarpVUdO1yszbiSnlnkfVAawMXGjDY+NdGgkGtiiIWJUblGDQpycHCgQ4cOzJ07l+HDh+vcB5WcnMyyZcsIDw8vlBCVpGHDhqxbt05n24MuWX79+nWOHTvGt99+S1BQEIC6uEJli4+Pp1u3brzxxhvAvc/rxIkTNGzYUC2TnZ1NaGgovXv3pmHDhgwYMICDBw+qo1llYWJiQl5ens62Zs2asXLlSpycnLC2tn6g/lTEFL7Y2Fi6du3K5MmTGTRo0APFU13IIhJCCCGEEI8QQwMN47rcuw/p/lQl//2nLzfC0ED/REZfX3/9NVlZWYSEhLBt2zYuXLjA5s2bCQkJwc3NrdR7l+4XGRnJ0aNH+eijjzh+/DgrV65k0aJFAGVKxAqys7PD3t6e+fPnc/LkSbZu3cr7779frrrKytvbm02bNrFjxw6OHDlCZGQkycnJOmXGjBlDWloas2fP5sMPP8TX15cBAwaUqz0vLy8OHDjAsWPHuHbtGjk5OYSGhuLo6Ei3bt2Ij4/nzJkzxMXFMWzYMC5evFim+vOn8OW/6tatq/Pe29u7xARq+/btvPzyywwdOpRXXnmF5ORkkpOTSU1NLVd/qwtJoIQQQgghHjGd/FyY90ZzXGx0751xsTFj3hvNK+05UD4+PuzevZt69erRu3dvfHx8iIqKIjg4mJ07d5Z5dbU6deqwatUqVq9eTUBAAPPmzVNX4TM1NS1XjAYGBvzwww/s3bsXPz8/hg8fri5SUdnGjh1L8+bNCQkJITg4GBcXF53pjrGxscyaNYslS5ao9xItWbKE7du3M2/evDK3N3DgQBo0aECLFi1wdnZm165dWFhYsG3bNjw8POjZsye+vr68+eab3L1794FHpMpq+fLlZGRkMHHiRGrVqqW+evbs+VDjqGiP7RS+OXPmMGfOnELDmkIIIYQQj4NOfrXo0MiF/5xJJeVWJk41zGhZx75SRp4K8vT0ZOHChUDJCwvcv+Ie3BsxycvL03mQbteuXenatav6fsKECbi7u6sLK0REROhccEdHRxMdHa1Tb1RUFFFRUer74OBgDh06pBNTwXurvLy81PfFLW1eVPz3H1OwHrg3nW3NmjWFjss/T8HBweTk5Ojs8/DwUJ95VZr7+16zZk31+VH5bcC9ZeUXL15cbD2LFi3SKV9Z5s6dy9KlSx94+mh189gmUIMHD2bw4MGkp6djY2NT1eEIIYQQQlQ4QwMNz9RzqOowHsjcuXMJDAzEwcGBv/76i6lTpzJkyJCqDkuIYj22CZQQQgghhKj+Tpw4wfjx40lNTcXDw4MRI0bw8ccfV3VYVaJx48acO3euyH3ffvstoaGhDzkiURRJoIQQQgghRJWZOXMmM2fOrOowqoV169aRk5NT5Ip35VmlT1QOSaCEEEIIIYSoBjw9PYEHf2itqFzyiQghhBBCCCGEniSBEkIIIYQQQgg9SQIlhBBCCCGEEHqSBEoIIYQQQggh9CQJlBBCCCGEEELoSRIoIYQQQgghKkBwcDBRUVFVHYaoZJJACSGEEEI8atIuwKV9xb9uXqiUZiMiItBoNEyaNEln+5o1a9BoNJXS5qNk9erVfPHFF+p7Ly8vZs2aVXUBlWLx4sUEBQVhZ2eHnZ0dL7zwAv/5z3+qOqxqT54DJYQQQgjxCNGkJ6H5VzvIzSq+kJEpDNkD1m4V3r6ZmRmTJ08mMjISGxubCq//UWZvb18p9WZnZ2NiYlLh9W7fvp3XX3+d1q1bY2ZmxpQpU+jYsSOJiYm4uVX8d+dxISNQQgghhBCPEIPMVDQlJU9wL7nKuF4p7b/wwgu4uLgwceLEEsvt2LGDtm3bYm5uTu3atRk6dCh37twB4LvvvqNJkyZq2fwRrDlz5qjbQkJC+Pjjj4us++zZs2g0GlauXEmbNm0wNzcnMDCQ48ePk5CQQLt27bC2tqZTp05cvXpVPS4hIYEOHTrg6OiIjY0NQUFB7N27V90fGxuLiYkJ8fHx6rbp06fj6OjI5cuXSz03BafwBQcHc+7cOYYPH46hoSF2dnZ6nRuAunXrMm3aNPr374+NjQ0DBw4ste3ymD9/Pu+88w5NmzalYcOGzJ8/H61Wy5YtWyqlvceFJFBCCCGEENVF9p3iXzmZFVtvORkaGhITE8NXX33FxYsXiyxz8OBBQkJC6NmzJwcOHGDFihVs376dIUOGANC6dWsSExO5du0aAHFxcTg6OhIXFwdAbm4uO3bsICgoqMRYPv30Uz755BP27t2LkZERffr0YdSoUUycOJG4uDhOnTrFuHHj1PK3bt2iX79+xMfH8/fff+Pj40OXLl24desW8L8EKCwsjLS0NPbv38+YMWOYP38+tWrVKtN5Wr16Ne7u7nz++eckJSVx9OhRvc5NvtmzZ+Pn58eePXsYO3ZskW3ExMRgZWWFlZUV1tbWuLu7Y21trW6zsrLSSQZLk5GRQU5OTqWNpD0uZAqfEEIIIUR1EeNa/D6fjtBnRbmq1cxuUnhEKjqtXHUB9OjRg6ZNmxIdHc2MGTMK7Z86dSp9+/ZVR2N8fHyYPXs2QUFBzJkzh0aNGuHg4EBcXByvvPIKsbGxjBgxgpkzZwL3RooyMzN57rnnSoxj5MiRhISEADBs2DD69OnDpk2baNGiBdbW1gwYMIBFixap5du3b69z/LfffoudnR1//fUXvXr1AmD8+PFs3ryZQYMGkZiYSFhYGD169CjzObK3t8fQ0JAaNWrg4uKChYVFqedm3rx5mJmZAdC2bVtGjBiBgUHx4x1vv/22GrdWq+X27dtYWVnpHFOWqXijRo3Czc2NF154oazdfaJIAiWEEEIIIcps8uTJtG/fnkGDBhXat2fPHk6ePMmyZcvUbYqioNVqOXPmDG5ubrRp04bY2Fief/55EhMTefvtt5k2bRpHjhwhNjaW5s2bY2VlhVarLTaGgIAA9WdnZ2cA/P39dbalpKSo71NSUhg3bhxbt27lypUr5OXlkZGRoTOSZmJiwtKlSwkICMDT07PCF4Eo7dz4+voC0LRp01Lrsre3V0eLtFot6enpWFtbl5h0FWfKlCn8+OOPxMbGqkmcKJokUEIIIYQQ1cXoS8Xv0xiWu1pl6H405bioLknbtm3p2LEjX3zxBQMGDNDZp9VqiYyMZOjQoYWOc3d3JzMzk+DgYObPn098fDxNmjTB1taWtm3bEhcXR2xsLMHBwaXGYGxsrP6cvwrg/dsKJmARERFcvXqVWbNm4enpiampKc888ww5OTk69e7YsQOA1NRUUlNTsbS0LP2E6Kmkc+Ph4aH+rE+bMTExxMTElFjmjz/+oE2bNiWWmTZtGjExMWzevFknKRVFkwRKCCGEEKK6MCnlormE0ZhS663gBApg4sSJNG/enEaNGulsb968OYmJiXh7exc6RqvVkpmZSVBQEFFRUaxatUpNloKCgti8eTM7duxg2LBhFR5vfHw8c+fOpXPnzgBcuHBBvQ8r36lTpxg+fDjz589n5cqVhIeHs2XLlnKN6piYmJCXl6ezraRzU1YVMYVv2rRpTJgwgQ0bNtCiRYsHjulJIItICCGEEEKIcvH39+e1117j66+/1tn+0UcfsXPnTgYPHsy+ffs4ceIEv/76K++9955axs/PDwcHB5YtW6YmUMHBwaxZs4a7d++Wev9TeXh7e7NkyRKOHDnCrl27CA0NxdzcXN2fl5dHWFgYHTt2pH///ixcuJBDhw4xffr0crXn5eXFtm3bSEpK4vr1e/eg6XNu9GVvb4+3t7f6qlu3rs57b29vnf7d78svv2Ts2LEsWLAALy8vkpOTSU5O5vbt2+Xq75NCEighhBBCiEeI1swexci05EJGpmDh8FDiGT16NIqi6GwLCAggLi6OEydO0KZNG5o1a8bYsWN1VrLTaDTqKnv5U8wCAgKwsbGhWbNmWFtbV3isCxYs4MaNGzRr1oywsDCGDh2Kk5OTun/ChAmcPXuW7777DgAXFxe+//57PvnkE/bt21fm9j7//HPOnj2Lj4+POuKkz7l5WH744Qeys7N59dVXqVWrlvqaNm3aQ4/lUSJT+IQQQgghHiGKtRvK4AQ0d28UX8jCAWxrl3/KXzEKrmiXz8PDg4yMjEJT3AIDA9m4cWOh8gXvSVq1apXOPo1Go47UlMTLy6tQ0hYcHKwuxpCeng7cu+cpIiJCLdOsWTMSEhJ0juvZs6dafty4cTrLngN069aNrKxSnrv1X7GxsTrvW7Vqxf79+3ViguLPTb7Tp0/rlK8sBw4cKPeiE08ySaCEEEIIIR41NrXBzrOqoxDiiSQJlBBCCCGEEKU4f/58ocUyCjp8+LDOKnri8SUJlBBCCCGEEKVwdXVV74MqasU7V9cSHoIsHiuSQAkhhBBCCFEKIyMjdSGIB31orXi0yScuhBBCCCGEEHqSBEoIIYQQQggh9CQJlBBCCCGEEELoSRIoIYQQQgghhNCTJFBCCCGEEEIIoafHNoGaM2cOjRo1IjAwsKpDEUIIIYQQwNmzZzE0NOTgwYN6H7No0SI8PSv2ocFnz55Fo9Goy5I/KqKjo2natGlVh/HEe2wTqMGDB3P48GESEhKqOhQhhBBCiEqRp80jITmBdafXkZCcQJ42r9LbvHDhAgMGDMDV1RUzMzP8/f2Jiori+vXrpR5bu3ZtkpKS8PX11bu93r17s3v37gcJ+bExcuRItmzZor6PiIige/fuVRdQKc6fP4+hoSEajUbntX79+qoO7YHIc6CEEEIIIR5Bm89tZtJ/JnEl44q6zdnCmVEtR/GC5wuV0ubp06d55plnqF+/Pj/++COenp4kJCTw2WefsX79ev7++2/s7e2LPDY7OxsTExNcXFxIT0/Xu01zc3Nq1qxZUV14pFlZWWFlZVXh9eZ/NpVl8+bNNG7cWH1f3HfkUfHYjkAJIYQQQjyuNp/fzPux7+skTwApGSm8H/s+m89trpR2Bw8ejImJCRs3biQoKAgPDw86dOjAxo0bSUpKYsyYMWpZLy8vxo8fT0REBDY2NgwcOLDIKXy//vorPj4+mJub065dOxYvXoxGo+HmzZtA4Sl8+dPYlixZgpeXFzY2Nrz++uvcunXrf+dn82batm2Lra0tDg4OdOnShVOnTpWpr/nxh4eHY2VlhaenJ7/88gtXr16le/fuuLu706RJE53RsevXr9OnTx/c3d2xsLDA39+fH3/8Ud1/9epVXFxciImJUbft2rVLPaelKTiFLzo6msWLF/PLL7+g0WgwNDRk+/btACQlJdG7d2/s7OxwcHCgW7dunD17Vq0nIiKCHj16MGPGDNzd3alfv36Zzk1ZOTg44OLior4qM1l7GCSBEkIIIYSoYoqikJGTodfrds5tJv9nMgpK4Xr++79J/5nEraxbZORkcDf3brF1KUrhOoqTmprKhg0bePfddzE3N9fZ5+LiQmhoKCtWrNCpc+rUqfj5+bFnzx7Gjh1bqM6zZ8/y6quv0r17d/bt20dkZKROElacU6dOsWbNGtauXcvatWuJi4tj0qRJ6v6MjAyioqJISEhgy5YtGBgY0KNHD7Rard79BZg5cyatW7fmn3/+4aWXXiIsLIzw8HBCQ0OJjY2lXr16hIeHq33OzMzkqaeeYu3atRw6dIhBgwYRFhbGrl27AKhZsyYLFiwgOjqa3bt3c/v2bd544w3effddOnbsWKbYRo4cSa9evejUqROXL18mKSmJli1bkpGRQbt27bCysmLbtm1s374dKysrOnXqRHZ2tnr81q1bOX78OBs2bGDt2rVFthEfH6+OellbW+Pu7o61tbW6zcrKSicZLE7Xrl1xcnKidevWrFq1qkz9rI5kCp8QQgghRBW7m3uXp5c/XWH1Xcm4wrM/PVtquV19d2FhbKFXnSdOnEBRlGLvX/L19eXGjRtcvXoVJycnANq3b8/IkSPVMgVHQQC++eYbGjRowNSpUwFo0KABhw4dYsKECSXGotVqWbRoETVq1AAgLCyMLVu2qMd17doVa2trDAzujRX88MMPODk5cfjwYfz8/PTqL0Dnzp2JjIwEYNy4ccybN4/AwEBee+010tPT+fDDD2ndujVXrlzBxcUFNzc3nf6+9957rF+/nlWrVqkJZOfOnRk4cCChoaEEBgZiZmamk/zpy8rKCnNzc7KysnBxcUGr1ZKens5PP/2EgYEB33//PRqNBoCFCxdia2tLbGysmqhZWloye/ZsHB0d1fN0vxYtWqgLbWi1Wm7fvo2VlZVO+ZKm41laWjJ9+nSee+45DAwM+PXXX+nduzeLFy/mjTfeKHOfqwtJoIQQQgghxAPLH4XJv2iHexfgJTl27FihFZNbtmxZalteXl5q8gRQq1YtUlJS1PdnzpxhypQp7Nq1i2vXrqkjT+fPny9TAhUQEKD+7OzsDIC/v3+hbSkpKbi4uJCXl8ekSZNYsWIFSUlJZGVlkZWVhYWFbpI6bdo0/Pz8WLlyJbt378bMzEzvmEqzd+9eTp48qXN+4N7oWMFpjH5+fqVOpTM3N8fb2xtATdAKJqalcXBwICoqSi3fokULbty4wZQpUySBEkIIIYQQ5WduZM6uvrtKLafVatl+djsf/P1BqWXnPj+XZjWbcevWLWrUqFHkRa+5kXkRRxbN29sbjUbD4cOHi1z57ejRo9jZ2eHo6Khus7S0LLFORVF0Eq78baUxNjbWea/RaHSm5/Xp0wcPDw/mz5+Pq6srWq0WPz8/nSls+ijYTn6cRW3Lb3v69OnMnDmTWbNm4e/vj6WlJVFRUYXaPX36NJcuXUKr1XLu3DmdRO1BabVannrqKZYtW1ZoX8HFOEr7bODeFL4XX3yxxDKjR49m9OjResfXqlUrvv/+e73LV0eSQAkhhBBCVDGNRqPXVDqtVkugUyDOFs6kZKQUeR+UBg3OFs486/osGjTkGuViYWyh96hBcRwcHOjQoQNz585l+PDhOvdBJScns2zZMsLDwwslRCVp2LAh69at09n2oEuWX79+nWPHjvHtt98SFBQEoC6uUNni4+Pp1q2bOrqi1Wo5ceIEDRs2VMtkZ2cTGhpK7969adiwIQMGDODgwYPqaFZZmJiYkJenu3R9s2bNWLlyJU5OTlhbWz9Qfx50Cl9R/vnnH2rVqvVAcVU1WURCCCGEEOIRYqgx5MPAD4F7yVJB+e8/avkRhgaGFd72119/TVZWFiEhIWzbto0LFy6wefNmQkJCcHNzK/XepftFRkZy9OhRPvroI44fP87KlStZtGgRQJkSsYLs7Oywt7dn/vz5nDx5kq1bt/L++++Xq66y8vb2ZtOmTezYsYMjR44QGRlJcnKyTpkxY8aQlpbG7Nmz+fDDD/H19WXAgAHlas/Ly4sDBw5w7Ngxrl27Rk5ODqGhoTg6OtKtWzfi4+M5c+YMcXFxDBs2jIsXL5ap/vwpfPmvunXr6rz39vYuMYH68ccfWb58OUeOHOHYsWNMmzaN2bNn895775Wrv9WFJFBCCCGEEI+YFzxeYEbwDJwsnHS2O1s4MyN4RqU9B8rHx4fdu3dTr149evfujY+PD1FRUQQHB7Nz584yj0bUqVOHVatWsXr1agICApg3b566Cp+pqWm5YjQwMOCHH35g7969+Pn5MXz4cHWRiso2duxYmjdvTkhICMHBwbi4uOhMd4yNjWXWrFksWbJEvZdoyZIlbN++nXnz5pW5vYEDB9KgQQNatGiBs7Mzu3btwsLCgm3btuHh4UHPnj3x9fXlzTff5O7duw88IlUeMTExtGjRgsDAQH766ScWLFjA8OHDH3ocFUmm8AkhhBBCPIJe8HyBdrXbsTdlL1czrlLToibNnZpXyshTQZ6enixcuBAoeWGB+1fcg3sjJnl5eToP0u3atStdu3ZV30+YMAF3d3d1YYWIiAh69uyp7o+OjiY6Olqn3qioKKKiotT3wcHBHDp0SCemgvdWeXl5qe+LW9q8qPjvP6ZgPXBvOtuaNWsKHZd/noKDg8nJydHZ5+HhoT7zqjT3971mzZrq86Py24B7y8ovXry42HoWLVqkU76y9OnTh8jIyAeePlrdSAIlhBBCCPGIMjQwJNAlsPSC1djcuXMJDAzEwcGBv/76i6lTpzJkyJCqDkuIYkkCJYQQQgghqsyJEycYP348qampeHh4MGLECD7++OOqDqtKNG7cmHPnzhW579tvvyU0NPQhRySKIgmUEEIIIYSoMjNnzmTmzJlVHUa1sG7dOnJycopc8a48q/SJyiEJlBBCCCGEENWAp6cnUL6H1oqHRz4RIYQQQgghhNCTJFBCCCGEEEIIoSdJoIQQQgghhBBCT5JACSGEEEIIIYSeJIESQgghhBBCCD1JAiWEEEIIIUQFCA4OJioqqqrDEJVMEighhBBCiEdMzqVL3E1MLPaVc+lSpbQbERGBRqNh0qRJOtvXrFmDRqOplDYfJatXr+aLL75Q33t5eTFr1qyqC6gUy5cvx9DQEI1Go/PKzMys6tCqNXkOlBBCCCHEIyQvOZkzvXqjZGcXW0ZjYkK99X9g6OJS4e2bmZkxefJkIiMjsbGxqfD6H2X29vaVUm92djYmJiaVUre1tTXHjh3T2WZmZlYpbT0uZARKCCGEEOIRor2ZVmLyBKBkZ5N740altP/CCy/g4uLCxIkTSyy3Y8cO2rZti7m5ObVr12bo0KHcuXMHgO+++44mTZqoZfNHsObMmaNuCwkJ4eOPPy6y7rNnz6LRaFi5ciVt2rTB3NycwMBAjh8/TkJCAu3atcPa2ppOnTpx9epV9biEhAQ6dOiAo6MjNjY2BAUFsXfvXnV/bGwsJiYmxMfHq9umT5+Oo6Mjly9fLvXcFJzCFxwczLlz5xg+fDiGhobY2dnpdW4A6taty7Rp0+jfvz82NjYMHDiw1LbLS6PR4OLiovMSJZMESgghhBCimtBmZBT/ysqq0HrLy9DQkJiYGL766isuXrxYZJmDBw8SEhJCz549OXDgACtWrGD79u0MGTIEgNatW5OYmMi1a9cAiIuLw9HRkbi4OAByc3PZsWMHQUFBJcby6aef8sknn7B3716MjIzo06cPo0aNYuLEicTFxXHq1CnGjRunlr916xb9+vUjPj6ev//+Gx8fH7p06cKtW7eA/yVAYWFhpKWlsX//fsaMGcP8+fOpVatWmc7T6tWrcXd35/PPPycpKYmjR4/qdW7yzZ49Gz8/P/bs2cPYsWOLbCMmJgYrKyusrKywtrbG3d0da2trdZuVlZVOMliU27dv4+npibu7O126dOGff/4pUz+fRDKFTwghhBCimjjW/Kli91kGtcV93rxy1Xu6Q0fy7huR8j16pFx1AfTo0YOmTZsSHR3NjBkzCu2fOnUqffv2VUdjfHx8mD17NkFBQcyZM4dGjRrh4OBAXFwcr7zyCrGxsYwYMYKZM2cC90aKMjMzee6550qMY+TIkYSEhAAwbNgw+vTpw6ZNm2jRogXW1tYMGDCARYsWqeXbt2+vc/y3336LnZ0df/31F7169QJg/PjxbN68mUGDBpGYmEhYWBg9evQo8zmyt7fH0NCQGjVq4OLigoWFRannZt68eer0ubZt2zJixAgMDIof73j77bfVuLVaLbdv38bKykrnGDc3t2KP9/HxYcGCBTRp0oT09HS+/PJLWrduzf79+/Hx8Slzn58UkkAJIYQQQogymzx5Mu3bt2fQoEGF9u3Zs4eTJ0+ybNkydZuiKGi1Ws6cOYObmxtt2rQhNjaW559/nsTERN5++22mTZvGkSNHiI2NpXnz5lhZWaHVaouNISAgQP3Z2dkZAH9/f51tKSkp6vuUlBTGjRvH1q1buXLlCnl5eWRkZOiMpJmYmLB06VICAgLw9PSs8EUgSjs3vr6+ADRt2rTUuuzt7dX7rrRaLenp6VhbW5eYdBUUGBioU75169Y0b96cr776itmzZ5exZ08OSaCEEEIIIaqJBnv3FL/T0LDc9dbdtFHvi2p9tW3blo4dO/LFF18wYMAAnX1arZbIyEiGDh1a6Dh3d3cyMzMJDg5m/vz5xMfH06RJE2xtbWnbti1xcXHExsYSHBxcagzGxsbqz/mrAN6/rWACFhERwdWrV5k1axaenp6YmpryzDPPkJOTo1Pvjh07AEhNTSU1NRVLS8vST4ieSjo3Hh4e6s/6tBkTE0NMTEyJZf744w/atGmjV2wGBgYEBgZy4sQJvco/qSSBEkIIIYSoJgz+O82rOCWNxpRWb0UnUAATJ06kefPmNGrUSGd78+bNSUxMxNvbu9AxWq2WzMxMgoKCiIqKYtWqVWqyFBQUxObNm9mxYwfDhg2r8Hjj4+OZO3cunTt3BuDChQvqfVj5Tp06xfDhw5k/fz4rV64kPDycLVu2lOv8mZiYkJeXp7OtpHNTVg86he9+iqKwb98+nVE8UZgsIiGEEEIIIcrF39+f1157ja+//lpn+0cffcTOnTsZPHgw+/bt48SJE/z666+89957ahk/Pz8cHBxYtmyZmkAFBwezZs0a7t69W+r9T+Xh7e3NkiVLOHLkCLt27SI0NBRzc3N1f15eHmFhYXTs2JH+/fuzcOFCDh06xPTp08vVnpeXF9u2bSMpKYnr168D+p0bfdnb2+Pt7a2+6tatq/Pe29tbp3/3mzx5Mhs2bOD06dPs27ePAQMGsG/fPt5+++1y9fdJIQmUEEIIIcQjxMDWBk0pzwTSmJhgVGDZ7Mo0evRoFEXR2RYQEEBcXBwnTpygTZs2NGvWjLFjx+qsZKfRaNRV9vKnmAUEBGBjY0OzZs2wtrau8FgXLFjAjRs3aNasGWFhYQwdOhQnJyd1/4QJEzh79izfffcdAC4uLnz//fd88skn7Nu3r8ztff7555w9exYfHx91xEmfc/OwpKWl8fbbb+Pr60vHjh1JSkpi27ZttGzZ8qHH8iiRKXxCCCGEEI8QQxcX6qz7HW1aWrFljOzsMHZ1LfeUv+IUXNEun4eHBxkZGYWmuAUGBrJx48ZC5QvGtGrVKp19Go1GHakpiZeXV6GkLTg4WF2MIT09Hbh3z1NERIRaplmzZiQkJOgc17NnT7X8uHHjdJY9B+jWrRtZei4hHxsbq/O+VatW7N+/XycmKP7c5Dt9+rRO+coSExPD119/XSnTOx9nkkAJIYQQQjxijF1dMXB3r+owhHgiSQIlhBBCCCFEKc6fP19osYyCDh8+rLOKnnh8SQIlhBBCCCFEKVxdXdX7oIpa8c7V1bUKoxMPkyRQQgghhBBClMLIyEhdCKI8D60Vjw/5xIUQQgghhBBCT5JACSGEEEIIIYSeqjSBmjhxIoGBgdSoUQMnJye6d+/OsWPHdMooikJ0dDSurq6Ym5sTHBxMYmJiFUUshBBCCCGEeJJVaQIVFxfH4MGD+fvvv9m0aRO5ubl07NiRO3fuqGWmTJnCjBkz+Prrr0lISMDFxYUOHTpw69atKoxcCCGEEEII8SSq0kUk1q9fr/N+4cKFODk5sWfPHtq2bYuiKMyaNYsxY8bQs2dPABYvXoyzszPLly8nMjKyKsIWQgghhBBCPKGq1T1Qaf99ora9vT0AZ86cITk5mY4dO6plTE1NCQoKYseOHVUSoxBCCCGEKJ+zZ89iaGjIwYMH9T5m0aJFeHp6VngcGo1GXZb8UREdHU3Tpk2rOownXrVZxlxRFN5//32ee+45/Pz8AEhOTgbA2dlZp6yzszPnzp0rsp6srCyysrLU9+np6erPOTk5esWSX66yyj+MNp7EPlTHmB6HPlTHmKQPElNFla+OMT0OfaiOMVWnPuTk5KAoCoqiAPeugbRarV5t3H+MVqtw+eRNMtKysbAxoZa3LQYGmmLLl7X+oly4cIHPPvuM9evXc+3aNZydnenRowdjx47FwcGhxPrd3Ny4ePEipqamesfUq1cv2rRpU6F9yN+u1Wor5HN4WOXff/99Bg8erG7r378/N2/e5Oeff66ymEorv379ej7//HMSExMxMzOjTZs2TJ06lTp16lRaTPmfa05ODoaGhur2svz+l0Sj5LdcxQYPHszvv//O9u3bcXd3B2DHjh20bt2aS5cuUatWLbXswIEDuXDhQqEpgHAvM//ss88KbV++fDkWFhaV1wEhhBBCCD0YGRnh4uJC7dq1MTExKXc95w/dYM9vF8lI+99FoYWNMU+97I6Hn11FhFrI2bNn6dixI/Xq1eOTTz7Bw8ODo0ePMm7cOHJycti0aRN2dkW3nZ2d/UD9rUjnz5+nSZMmbNu2DX9//6oOp9zeffdd0tLSWLZs2QPVU1mfzdmzZ2nVqhXvvvsuYWFhpKenM3r0aG7dusW2bdsqvL182dnZXLhwgeTkZHJzc3X2ZWRk0LdvX9LS0rC2ti5fA0o1MGTIEMXd3V05ffq0zvZTp04pgLJ3716d7V27dlXCw8OLrCszM1NJS0tTXxcuXFAAZfny5cqdO3eU7OzsUl937txR1qxZU2nlH0YbT2IfqmNMj0MfqmNM0geJSfogMT3KfUhPT1cSExOV27dvKzdu3FByc3OVvLw8vV65ubnKjRs3lOO7LytfR24p9nVid7JOeX3bKK18SEiI4u7urty+fVun/MWLFxULCwslMjJSLevp6al8/vnnSnh4uGJtba2EhYWp13bbtm1T2/j5558Vb29vxczMTAkODlYWLFigAMr169eVvLw85YcfflCsra3V8uPGjVOaNGmiLFq0SPH09FSsra2VXr16KTdv3lRj+ve//608++yzio2NjWJvb6907txZOX78uBpbfhx79uwpts/58b/xxhuKpaWl4uHhoaxevVpJTk5WXn75ZcXS0lLx8/NTdu3apR6TkpKi9O7dW3Fzc1PMzc0VPz8/ZenSpWobly9fVpydnZXx48erx+zYsUMxNjZW/vjjj1I/h/y+5/8M6Lx+++03JTc3Vzl//rzy2muvKba2toq9vb3y8ssvK6dOnVLrCQ8PV7p27aqMHTtWqVWrluLp6fnA342iyi9atEgxMjJScnJy1O1r1qxRNBqNkpmZWSFtFFX+zp07SmJiopKenl7od3T58uUKoKSlpZU7d6nSKXyKovDee+/x888/ExsbW2gor06dOri4uLBp0yaaNWsG3Mso4+LimDx5cpF1mpqaYmpqWuQ+Y2NjjI2N9Y6vsstXx5gehz5Ux5gehz5Ux5ikD9WjfHWMSfpQPcpXx5iqQx/y8vLQaDRoNPem2uX/nJtd+pQlrVZLdmYuf608WWK57f8+Se1GDoBCbnYeudlaDAwK3/puZGKgxpFff35M95dPTU1l48aNTJgwAUtLS53ytWrVIjQ0lJUrVzJv3jy1zmnTpjF27FjGjh0LoFOnRqPh/Pnz9OrVi2HDhvHWW2/xzz//MHLkSLXs/eUNDO7Fe+rUKX799VfWrl3LjRs36NWrF1OmTGHChAlotVoyMjIYPnw4TZo04c6dO4wbN45XXnmFffv26dSbX19xfZ41axYxMTGMGzeOmTNn0q9fP1q3bk1ERATjxo1j/PjxREREkJiYiEajITs7mxYtWjBq1Cisra35/fff6devH3Xr1sXX1xcnJycWLFhA9+7dCQkJoWHDhoSHh/Puu+/SqVOnUj+H/FgNDAz44IMPOHr0KOnp6SxcuBCtVouRkRF3797l+eefp02bNmzbtg0jIyPGjx9P586dOXDgACYmJmg0GrZu3Yq5uTkbNmwosu8A8fHxvPjii4W2FzR69GhGjx5daLtWq6VZs2YYGhqyePFiIiIiuH37NsuWLaNjx45FXq+X9P0rSnHl8z/X8vy+66NKE6jBgwezfPlyfvnlF2rUqKHe82RjY4O5uTkajYaoqChiYmLw8fHBx8eHmJgYLCws6Nu3b1WGLoQQQghRYXKztXw3LK7C6rtzM4vvh5c+RWrQl0EYmxqWWg7gxIkTKIqCr69vkft9fX25ceMGV69excnJCYD27durCRHcm9JV0DfffEODBg2YOnUqAA0aNODQoUNMmDChxFi0Wi2LFi2iRo0aAISFhbFlyxb1uK5du2Jtba1eVP/www84OTlx+PBh9V57fXTu3Fld9XncuHHMmzePwMBAXnvtNdLT0/nwww9p3bo1V65cwcXFBTc3N53+vvfee6xfv55Vq1apSWTnzp0ZOHAgoaGhBAYGYmZmxqRJk/SOKZ+VlRXm5uZkZWXh4uKCVqslPT2dn376CQMDA77//ns14Vq4cCG2trbExsaqi7NZWloye/ZsHB0di01WWrRooS60odVquX37NlZWVjrl8xd/K4qHhwfr16+nd+/eREZGkpeXxzPPPMO6devK3N/qpEoTqHnz5gEQHByss33hwoVEREQA8OGHH3L37l3effddbty4wdNPP83GjRvVXxghhBBCCFH1lP/eVl9wRKtFixYlHnPs2DECAwN1trVs2bLUtry8vHSuBWvVqkVKSor6/syZM0yZMoVdu3Zx7do1daTi/PnzZUqgAgIC1J/zFzUreM9U/raUlBRcXFzIy8tj0qRJrFixgqSkJHVxs/vvw582bRp+fn6sXLmS3bt3Y2ZmpndMpdm7dy8nT54sdK2cmZnJqVOn1Pd+fn6l3vdkbm6Ot7c3gJqgFUxMS3PlyhUGDRpEv3796NOnD7du3WLcuHG8+uqrbNq0See78iip8il8pdFoNERHRxMdHV35AQkhhBBCVAEjEwMGfRlUajmtVsupA5f4c+GpUst2GdIEl3rW3LqVTo0aRV/0Gpno/0Qbb29vNBoNhw8fpnv37oX2Hz16FDs7OxwdHdVt+VP9iqMoSqGLaH2uD++flqXRaHRWYevTpw8eHh7Mnz8fV1dXtFotfn5+ZGdnl1p3ce3kx1nUtvy2p0+fzsyZM5k1axb+/v5YWloSFRVVqN3Tp09z6dIltFot586d00nUHpRWq+Wpp54qcmGJmjVrqj+X9tnAg03hA/j++++xtrZmypQp6ralS5dSu3Ztdu3aRatWrUqNoTqqNsuYCyGEEEI8qTQajV5T6bRaDS4+1ljamnLnZlax5azsTKndyB5QMMoyxNjUUO9Rg+I4ODjQoUMH5s6dy/DhwzE3N1f3JScns2zZMsLDw8s0qtCwYcNC07l27979QHFev36dY8eO8e233xIUdC8p3b59+wPVqa/4+Hi6devGG2+8AdxLZk6cOEHDhg3VMtnZ2YSGhtK7d28aNmzIgAEDOHjwYKHH9ujDxMSEvLw8nW3NmjVj5cqVODk5lX+Vuf960Cl8d+/e1VlGHFDf67tkfHVUrR6kK4QQQgghSmZgoOG517xLLPNcLx+d50FVlK+//pqsrCxCQkLYtm0bFy5cYPPmzYSEhODm5lbqvUv3i4yM5OjRo3z00UccP36clStXsmjRIoByT++ys7PD3t6e+fPnc/LkSbZu3cr7779frrrKytvbm02bNrFjxw6OHDlCZGSkeo9/vjFjxpCWlsbs2bP58MMP8fX1ZcCAAeVqz8vLiwMHDnDs2DGuXbtGTk4OoaGhODo60q1bN+Lj4zlz5gxxcXEMGzaMixcvlqn+/Cl8+a+6devqvPf29i4xgerYsSMJCQl8/vnnnDhxgr1799K/f388PT3VBeIeRZJACSGEEEI8Yuo2q0mnSD8sbXVXMrOyM6VTpB/1mjlVSrs+Pj7s3r2bevXq0bt3b3x8fIiKiiI4OJidO3eWeDFdlDp16rBq1SpWr15NQEAA8+bNY8yYMQDFrqpcGgMDA3744Qf27t2Ln58fw4cPVxepqGxjx46lefPmhISEEBwcjIuLi850x9jYWGbNmsWSJUvUe4mWLFnC9u3b1bUBymLgwIE0aNCAFi1a4OzszK5du7CwsGDbtm14eHjQs2dPfH19efPNN7l79+4Dj0iVVdu2bVm6dClr1qyhWbNmdOrUCVNTU9avX68zgvmokSl8QgghhBCPoHrNnKjTpCaXT9zkTnoWltam1PKxrZSRp4I8PT1ZuHAhUPLCAvevuAf3Rkzy8vJIT09Xt3Xt2pWuXbuq7ydMmIC7u7u6sEJERAQ9e/ZU9xd1b3xUVBRRUVHq++DgYA4dOqQTU8F7q7y8vNT3xU0lKyr++48pWA/cm862Zs2aQsfln6fg4GBycnJ09nl4eHDz5s0iY7jf/X2vWbMmGzdu1GkDwMXFhcWLFxdbz6JFi3TKV6bXX3/9sVs9WxIoIYQQQohHlIGBBrcGdlUdxgOZO3cugYGBODg48NdffzF16lSGDBlS1WEJUSxJoIQQQgghRJU5ceIE48ePJzU1FQ8PD0aMGMHHH39c1WFVicaNG3Pu3Lki93377beEhoY+5IhEUSSBEkIIIYQQVWbmzJnMnDmzqsOoFtatW0dOTk6RK96VZ5U+UTkkgRJCCCGEEKIa8PT0BMr30Frx8MgnIoQQQgghhBB6kgRKCCGEEEIIIfQkCZQQQgghhBBC6EkSKCGEEEIIIYTQkyRQQgghhBBCCKEnSaCEEEIIIYSoAMHBwURFRVV1GKKSSQIlhBBCCPGISb92lSunTxb7Sr+WUintRkREoNFomDRpks72NWvWoNFoKqXNR8nq1av54osv1PdeXl7MmjWr6gLSw5dffkmDBg0wNzendu3aDB8+nMzMzKoOq1qT50AJIYQQQjxCbqdeY9W4D8jLySm2jKGxMW/O+hYre8cKb9/MzIzJkycTGRmJjY1Nhdf/KLO3t6+UerOzszExManweleuXMnHH3/MggULePbZZzl+/DgREREA8nDjEsgIlBBCCCHEIyTz9q0SkyeAvJwc7qanV0r7L7zwAi4uLkycOLHEcjt27KBt27bqyMbQoUO5c+cOAN999x1NmjRRy+aPYM2ZM0fdFhISwscff1xk3WfPnkWj0bBy5UratGmDubk5gYGBHD9+nISEBNq1a4e1tTWdOnXi6tWr6nEJCQl06NABR0dHbGxsCAoKYu/ever+2NhYTExMiI+PV7dNnz4dR0dHLl++XOq5KTiFLzg4mHPnzjF8+HAMDQ2xs7PT69wA1K1bl2nTptG/f39sbGwYOHBgqW2XR0JCAq1bt6Zv3754eXnRsWNH+vTpw+7duyulvceFJFDldfMCXNpHXtI/HNoTz6VL5zi0J568pH/g0r57+4UQQgghyiAnM7PYV252doXWW16GhobExMTw1VdfcfHixSLLHDx4kJCQEHr27MmBAwdYsWIF27dvZ8iQIQC0bt2axMRErl27BkBcXByOjo7ExcUBkJuby44dOwgKCioxlk8//ZRPPvmEvXv3YmRkRJ8+fRg1ahQTJ04kLi6OU6dOMW7cOLX8rVu36NevH/Hx8fz999/4+PjQpUsXbt26BfwvAQoLCyMtLY39+/czZswY5s+fT61atcp0nlavXo27uzuff/45SUlJHD16VK9zk2/27Nn4+fmxZ88exo4dW2QbMTExWFlZYWVlhbW1Ne7u7lhbW6vbrKysdJLB+7Vq1Yo9e/bwn//8B4DTp0+zbt06XnrppTL19UkjU/jK4+YF+PopyM3CEGj23xfrC5QxMoUhe8C2dpWEKIQQQohHz+x+rxa7r06zFnT/cFyx+0vyw9C3uHtLd0RqxIq15aoLoEePHjRt2pTo6GhmzJhRaP/UqVPp27evOhrj4+PD7NmzCQoKYs6cOTRq1AgHBwfi4uJ45ZVXiI2NZcSIEeq0sYSEBDIzM3nuuedKjGPkyJGEhIQAMGzYMPr06cOmTZto0aIF1tbWDBgwgEWLFqnl27dvr3P8t99+i52dHX/99Re9evUCYPz48WzevJlBgwaRmJhIWFgYPXr0KPM5sre3x9DQkBo1auDi4oKFhUWp52bevHmYmZkB0LZtW0aMGIGBQfHjHW+//bYat1ar5fbt21hZWekc4+bmVuzxr7zyCnfu3OG5555DURRyc3N55513GDVqVJn7+ySRBKo8Mq5DblbJZXKz7pWTBEoIIYQQj6HJkyfTvn17Bg0aVGjfnj17OHnyJMuWLVO3KYqCVqvlzJkzuLm50aZNG2JjY3n++edJTEzk7bffZtq0aRw5coTY2FiaN2+OlZUVWq222BgCAgLUn52dnQHw9/fX2ZaS8r8FNVJSUhg3bhxbt27lypUr5OXlkZGRoTOSZmJiwtKlSwkICMDT07PCF4Eo7dz4+voC0LRp01Lrsre3V++70mq1pKenY21tXWLSVdD27duJiYlh7ty5PP3005w8eZJhw4ZRq1atYke9hCRQ5ZKnKBhWYDkhhBBCCIChi1cVu0+j50VxUQbM/l7vi2p9tW3blo4dO/LFF18wYMAAnX1arZbIyEiGDh1a6Dh3d3cyMzMJDg5m/vz5xMfH06RJE2xtbWnbti1xcXHExsYSHBxcagzGxsbqz/mrAN6/rWACFhERwdWrV5k1axaenp6YmpryzDPPkHPfPWU7duwAIDU1ldTUVCwtLUs/IXoq6dx4eHioP+vTZkxMDDExMSWW+eOPP2jTpk2R+yZMmMAbb7zBW2+9BdxLPu/cucOgQYMYM2ZMhX9nHheSQJVDYlI6AaUXu1eu+FFTIYQQQggdxv+dvlWckkZjSqu3Mi6GJ06cSPPmzWnUqJHO9ubNm5OYmIi3t3ehY7RaLZmZmQQFBREVFcWqVavUZCkoKIjNmzezY8cOhg0bVuHxxsfHM3fuXDp37gzAhQsX1Puw8p06dYrhw4czf/58Vq5cSXh4OFu2bCnX+TMxMSEvL09nW0nnpqwedArf3bt3C/XL0NAQRVFQFOWB43tcSQJVDqkZ2eTcMSQ3ywAtcNTUmBsGhthp82iYlYMBYGSqJTWj/Dd7CiGEEEJUd/7+/rz22mt8/fXXOts/+ugjWrVqxeDBgxk4cCCWlpYcOXKETZs28eWXXwLg5+eHg4MDy5Yt45dffgHuLeIwYsQIgFLvfyoPb29vlixZQosWLUhPT+eDDz7A3Nxc3Z+Xl0dYWBgdO3akf//+vPjii/j7+zN9+nQ++OCDMrfn5eXFtm3b6NWrF9nZ2VhbW5d4br766qsy1f+gU/g6derE3Llzad68uTqFb+zYsXTt2hVDQ5lHVRxJoMrBPuM2p353QtHeGyq2+O8L4Px//19joGDf7nZVhCeEEEKIx5iZVQ0MjY1LfQ6UubX1Q4ln9OjRrFmzRmdbQEAAcXFxjBkzhjZt2qAoCvXq1aN3795qGY1GQ1BQEGvWrFGnmAUEBGBjY0PdunWxroT4FyxYwKBBg2jWrBkeHh7ExMQwcuRIdf+ECRM4e/Ysv/32GwAuLi58//339OrViw4dOuh1X1JBn3/+OZGRkfj4+JCVlUVeXp5e5+ZhGTlyJGZmZnzyySckJSVRs2ZNXn75ZSZMmPDQY3mUSAJVDnXMFC5qS37atqLVUM9chj6FEEIIUbGs7B2JmPENWbdvFVvG3Noaa0enck/5K07BFe3yeXh4kJGRUWjUIzAwkI0bNxYqXzCmVat07/nSaDRcv3691Di8vLwKTTELDg5WF2NI/+8zsCIiItQHwwI0a9aMhIQEneN69uyplh83bpzOsucA3bp1IyurlMXD/is2NlbnfatWrdi/f79OTFD8ucl3+vRpnfKVxcjIiHHjxhEdHV3pbT1OnpgE6vLlCxzaE09AbTsMNRqwcCjXCnmKorB/28846Fe6zPULIYQQQpTG2rEmBk7OVR2GEE+kJyaBeuvqeKzXFxg1KudzmrasnIPN7c2Aballj2Zd46myhSmEEEIIIaqh8+fPF1oso6DDhw/rrKInHl9PTAJVSDme0/TXH8sJOjyOOEMLrPQof8Og5Gl+QgghhBDi0eDq6sq+ffuAole8c3V1rcLoxMP0xCRQf961wj1X0Vklz6AMz2mKP3GVhdvP0tzIkAzzhkBSqcdkpBV/c6cQQgghhHh0GBkZqUuPl2fFO/H4eGISKNffrbAwNNRZJS+73VkC3JqVeuyhpDTeXrKHO3lN+NJ7HoOb1eXiT6GlHqf95z/w2uAHjFwIIYQQQghRXTwxCdT9FK2G9JTU/224eQEyrpOnKBy6cINLl85xaE88rpobLNx4DJtsN5rUa8DwsEDuxMfq1cac1FY4nrjGcz6OldIHIYQQQgghxMP1xCZQALX+mcY/9pn4t+qA0XfPQW4WhkCz/75Yf6/cdCDHzIjMrrvR3E7n6KcfYvffOhQ03LT1JsvEGtPsdGxvnkSDQp6RMTdNajBlw1Fae7dGo5H7oYQQQgghhHjUPdEJ1E2Tm/jvGcvIg1nMyi15fX9jcjG4k8JfA/tRMyWDmxZwe+AnXDzlRsbt/z3PwDTzBp5n/o1BdHcy/rTl2MWrbN19kOcDAyq5N0IIIYQQQojK9kTf9ZZo05QfDbpw4rZJqWUVLWwfM4aax6+SYQpXh0dzfH8tneQJIMvUluMNB5L4cxzRfinEmr6P6YaR5OZV7IPshBBCCCGEEA/fE51ANW7Rnd6jF9KzmVupZTdes8XpnySyDeHSJxFc3V8Dbe6Vwq+8FLS5V8jOboWhVyZOmhs8l7uL2C3rHkKPhBBCCCGqr7Nnz2JoaMjBgwf1PmbRokV4enpWeBwajUZdlvxRER0dTdOmTas6jCfeE51A3d2yCxMlj3pOJT/VaYuFOR8GWvFjWwOODe1EA4+e3LzwLdm3lhX9ur0czY3V/Lrrb47U6gKA/c4YMrNzH0a3hBBCCPGEULQKmadukrEvhcxTN1G0SqW3eeHCBQYMGICrqytmZmb4+/sTFRXF9evXSz22du3aJCUl4evrq3d7vXv3Zvfu3Q8S8mNj5MiRbNmyRX0fERFB9+7dqy6gUmzfvp3u3btTq1YtLC0tadq0KcuWLStULi4ujqeeegoLCwuaNm3KN998U6jM//3f/9GoUSNMTU1p1KgRP//888PoQpGe6ATK4bedrOn/PLlG6eTcMeRuqjF3Uo3Zc8eCzXdrsOeOBbtvWzA3zwG7WxrSXmrDa4NmcPNqKpBXSu155N7IIqF5S7IwprmSyJ/rfnoY3RJCCCHEE+DuoWskT/4P1+YfJPWnY1ybf5Dkyf/h7qFrldbm6dOnadGiBcePH+fHH3/k+PHjzJgxg61bt/LMM8+Qmppa7LHZ2dkYGhri4uKCkZH+t+Gbm5tTs2bNigj/kWdlZYWDg0OF15udnV3hdQLs2rWLgIAA/u///o8DBw7w5ptvEh4ezm+//aaWOXPmDJ07d6ZNmzbs2bOH999/n6ioKP7v//5PLbNz50569+5NWFgY+/fvJywsjF69erFr165Kibs0T2wCpTU04JYZLG10g2n7xnN8nRNnN9bk/MaaWPxmi9svNbD4zRbLtbaMX6zlq29ziXHvjkajwdyy9HumAJofv8XBNUtJrPMaAF77pnHrbsmLVQghhBBClObuoetcX3qEvDTdC9+8tGyuLz1SaUnU4MGDMTExYePGjQQFBeHh4UGHDh3YuHEjSUlJjBkzRi3r5eXF+PHjiYiIwMbGhoEDBxY5he/XX3/Fx8cHc3Nz2rVrx+LFi9FoNNy8eRMoPIUvfxrbkiVL8PLywsbGhtdff51bt26pZTZv3kzbtm2xtbXFwcGBLl26cOrUqTL1NT/+8PBwrKys8PT05JdffuHq1at0794dd3d3mjRpojM6dv36dfr06YO7uzsWFhb4+/vz448/qvuvXr2Ki4sLMTEx6rZdu3ap57Q0BafwRUdHs3jxYn755Rc0Gg2GhoZs374dgKSkJHr37o2dnR0ODg5069aNs2fPqvVERETQo0cPZsyYgbu7O/Xr1y/TudHXiBEj+Pzzz3n22WepV68eQ4cOpVOnTjqjR9988w0eHh7MmjULX19fwsPD6d+/P9OmTVPLzJo1iw4dOvDxxx/TsGFDPv74Y55//nm+/PLLSom7NE9MAvXnW89za96neKxaidf/raL+pk04b/wF+xatMLmTg0FeycuMG+VpMLh1FwBHj5Kn/OV7JvE8L8beIt7HgzuY48sZtv08/4H7IoQQQojHi6IoaLPz9Htl5pG29nSJ9d349RR5mblos/NQsrXF1qUo+k/5S01NZcOGDbz77ruYm5vr7HNxcSE0NJQVK1bo1Dl16lT8/PzYs2cPY8eOLVTn2bNnefXVV+nevTv79u0jMjJSJwkrzqlTp1izZg1r165l7dq1xMXFMWnSJHV/RkYGUVFRJCQksGXLFgwMDOjRowdabdkW9Zo5cyatW7fmn3/+4aWXXiIsLIzw8HBCQ0OJjY2lXr16hIeHq33OzMzkqaeeYu3atRw6dIhBgwYRFhamjpTUrFmTBQsWEB0dze7du7l9+zZvvPEG7777Lh07dixTbCNHjqRXr1506tSJy5cvk5SURMuWLcnIyKBdu3ZYWVmxbds2tm/fjpWVFZ06ddIZadq6dSvHjx9nw4YNrF27tsg24uPjsbKywsrKCmtra9zd3bG2tla3WVlZ6SSD+khLS8Pe3l59v3PnzkJ979ixI7t37yYnJ6fYMiEhIezcubNMbVeUJ2YZ89oebWn23CsYGxur2zyB+R3nsy5jAlB4Pub9tGY1ANAAWiMTlBKGnzW5uSjmprhfz2L1upUc9H+DVkfmc/3YX1y/PRBr0ycmdxVCCCFEKZQcLZfG7aiw+rTp2VyO/t/F5Z1iyrl+/iwaE0O96jxx4gSKohR7/5Kvry83btzg6tWrODk5AdC+fXtGjhyplik4CgL3Rh8aNGjA1KlTAWjQoAGHDh1iwoQJJcai1WpZtGgRNWrcuzYLCwtjy5Yt6nFdu3bF2toaA4N711s//PADTk5OHD58GD8/P736C9C5c2ciIyMBGDduHPPmzSMwMJDXXnuN9PR0PvzwQ1q3bs2VK1dwcXHBzc1Np7/vvfce69evZ9WqVWoC2blzZwYOHEhoaCiBgYGYmZnpJH/6srKywtzcnKysLFxcXNBqtaSnp/PTTz9hYGDA999/rz6HdOHChdja2hIbG6smIpaWlsyePRtHR0f1PN2vRYsW6kIbWq2W27dvY2VlpVO+YDJUmlWrVpGQkMC3336rbktOTsbZ2VmnnLOzM7m5uVy7do1atWoVWyY5OVnvtivSE5NAFUej0eDi0ECvskezb/AUsHvLKe7U84NivmwAaLWYNGwKy37kpe2ZrO9owuYLn7Dzujl31/5OSy9bLl06x6E98QTUtsNQowELB7CtXSH9EkIIIYR4mPJHYfIv2uHeBXhJjh07RmBgoM62li1bltqWl5eXmjwB1KpVi5SUFPX9mTNnmDJlCrt27eLatWvqyNP58+fLlEAFBPzvOZ75F/D+/v6FtqWkpODi4kJeXh6TJk1ixYoVJCUlkZWVRVZWFhYWFjr1Tps2DT8/P1auXMnu3bsxMzPTO6bS7N27l5MnT+qcH7g3OlZwGqOfnx8mJiXflmJubo63tzeAmqAVTEzLIjY2loiICObPn0/jxo119hX8zkDR36Wiyty/7WF54hMogBuZN7AovRg3Mm9wZMclju+9AC6lfHEMDDBp8xzKqv+jXnI2P239jWiTa3ximgFHgaPQDGB9gWOMTGHIHkmihBBCiCeMxtgA18+fLbWcVqvlZmIymf8+W2pZh/6NMfaswa30W9SwrlHkRa/GWP8LYW9vbzQaDYcPHy5y5bejR49iZ2eHo6Ojus3S0rLEOou6CNZnWmHBGUVw7+K64PS8Pn364OHhwfz583F1dUWr1eLn51fmxRIKtpMfZ1Hb8tuePn06M2fOZNasWfj7+2NpaUlUVFShdk+fPs2lS5fQarWcO3dOJ1F7UFqtlqeeeqrI1e4KLsZR2mcD96bwvfjiiyWWGT16NKNHjy6xTFxcHC+//DIzZswgPDxcZ5+Li0uhkaSUlBSMjIzUBTOKK3P/qNTDIgkUYGdmp1c5g5s1+XP1fnIzEwDX0stbWmLfuzc3/rWEbjvymN3dgtkpGcUfkJsFGdclgRJCCCGeMBqNRr+pdFoNhnWsMLA2QZtefDJgaGOKmY8dCgoaEwMMTAzLNWpQkIODAx06dGDu3LkMHz5c5z6o5ORkli1bRnh4eJlGBRo2bMi6dbrPynzQJcuvX7/OsWPH+PbbbwkKCgJQF1eobPHx8XTr1o033ngDuJfMnDhxgoYNG6plsrOzCQ0NpXfv3jRs2JABAwZw8ODBciUDJiYm5OXprgzdrFkzVq5ciZOTE9bW1g/Un4qYwhcbG0vXrl2ZPHkygwYNKrT/mWee0VmVD2DTpk20aNFCTVafeeYZNm3axPDhw9UyGzdu5Jlnnilv1x7IE3MjTtqJmyRu28flUye4cvok6df+N8zb0L5hCUfec8fCmZPbbcnO2A7KTb3aNLW0wqF/fzAywu+8wsUb5vxjWvJQaV4ZbuYUQgghxJNHY6DBpkvdEsvYvlwXjUHFT2/6+uuvycrKIiQkhG3btnHhwgU2b95MSEgIbm5upd67dL/IyEiOHj3KRx99xPHjx1m5ciWLFi0CCk/Z0pednR329vbMnz+fkydPsnXrVt5///1y1VVW3t7ebNq0iR07dnDkyBEiIyMLjZyMGTOGtLQ0Zs+ezYcffoivry8DBgwoV3teXl4cOHCAY8eOce3aNXJycggNDcXR0ZFu3boRHx/PmTNniIuLY9iwYVy8eLFM9edP4ct/1a1bV+e9t7d3iQnU9u3befnllxk6dCivvPIKycnJJCcn6yx3//bbb3Pu3Dnef/99jhw5wtKlS1mwYIHOvWTDhg1j48aNTJ48maNHjzJ58mQ2b97MsGHDyn7SKsATk0Bd37eGLd99xvLRw1n6cRQLoiLVJMpAU/JpyDa2Yr//u+RkK7g36oxrg0Z6tanNM8e4Vi3sQ/vyT5A7KXYw3d6OklKkxKR0fbskhBBCiCeUuZ8DDm/4Ymij+4dZQxtTHN7wxdzPsZgjH4yPjw+7d++mXr169O7dGx8fH6KioggODmbnzp1lWlAAoE6dOqxatYrVq1cTEBDAvHnz1FX4TE1NyxWjgYEBP/zwA3v37sXPz4/hw4eri1RUtrFjx9K8eXNCQkIIDg7GxcVFZ7pjbGwss2bNYsmSJeq9REuWLGH79u3MmzevzO0NHDiQBg0a0KJFC5ydndm1axcWFhZs27YNDw8Pevbsia+vL2+++SZ379594BGpslq+fDkZGRlMnDiRWrVqqa+ePXuqZerUqcO6deuIjY2lefPmTJ06lVmzZvHKK6+oZZ599ll++uknFi5cSEBAAIsWLWLFihU8/fTTD7U/+Z7YKXx5OTncTU/H2tEJIzs7NCYmKEXMi80zMGZf4wFkmjtibWfMS4MDuZFeh5Pzvyu1jWO7LtPAvy7OH3+M5WYfsi58yn4DUzZbmGOr1XLV0JCaeXk0z8wif9A+NaNyHmQmhBBCiMeLuZ8jZo0cyDqThvZWNgY1TDCtY1MpI08FeXp6snDhQqDkhQXuX3EP7o2Y5OXlkZ7+vz8Yd+3ala5du6rvJ0yYgLu7u7qwQkREhM4Fd3R0NNHR0Tr1RkVFERUVpb4PDg7m0KFDOjEVvLfKy8tLfV/c0uZFxX//MQXrgXvT2dasWVPouPzzFBwcrC7Nnc/Dw0N95lVp7u97zZo11edH5bcB9+4ZWrx4cbH1LFq0SKd8ZZk7dy5Lly4tdfpoUFAQe/fu1fk+3e/VV1/l1Vdf1dlW1mXpK8oTm0ABaP/7hTd2dcXpx6XcvnyZvLw8Dp45z5lzSXh5unH3ghnXTv2BafYVugwbiXkNEy4npulVf+rBy2SkZ2NhbUId65qEpd9ivq0NHzg5kldgWNo5N5dR12/wQsZd7C30e0ivEEIIIYTGQINZPduqDuOBzJ07l8DAQBwcHPjrr7+YOnUqQ4YMqeqwhCjWE51AXTt/m1r1IP1aCv+aOI68+/4icPL0XvXnrDsJ5OVcJzvbmE27YvWq3yg3iYOxF3m6a10au1lz5ZyWjzfksqCjIVcKrFuRYmjI+06OzEi5Rju3hzu0KoQQQghRlU6cOMH48eNJTU3Fw8ODESNG8PHHH1d1WFWicePGnDt3rsh93377LaGhoQ85IlGUJyaBcrTxxcAoj5vZV1C496DbbUvnc2ZfM1zqeRVKnoqSl5PNmTNnuHzjCvcqKb6soWJAdvZ1DsReoHknTwxQyDhUg2bnIXRrHj+31l1pR6MofGdqR7sS75ASQgghhHi8zJw5k5kzZ1Z1GNXCunXryMnJKXLFu6paslsU9sQkUGddzP97M+K99eTRauHUIU78/Qun97XSqw6totCgQQNCWr9A3p9XsFJ0H3p22iCFA8bnsNCa8JJBIHtqmnM3NZujOy6TZXKYOv9d+KTVcWh1PK9Q/dmG8K3Ldt7t0/xBuiqEEEIIIR5Bnp6ewIM/tFZUrif3EzEwwL7u01g5+GFs5lJiUa2xKVojY66dv03GvhQ8tmnw0jrhqFjrvJrn1cFUMSbDIJvsVjVo2sELgH1bLnDjVgbGpdznZpIHv+w+y+aEAxXUSSGEEEIIIURFenITKKBll2Ai504isIs/WiMT8swsCr1yathxx6shGbXro+xPI/WnYyg5Wkzr22H3Wn2d5UONMKRRnhsAuy8cpOEzLpiY5XHz8lm4pt+waw9lL43XdiNhvyRRQgghhBBCVDdPzBS+ohjfudd9xSiXO/X8oIQhUsXQGG3yHcCaGsG1se7oicZAg0UzJzJOXmdPfALNnm5Oo//L5YD2PElJSST+s4s7174jL9eQG8cjcdcjps5co5Ymlbure5NosZbGPvUqprNCCCGEEEKIB/ZEj0DF7t3Jxo0buWtwu8TkCbi3YISRBvtQX2w6eanPWNAYaDCpY8MNx2zMGthTq2MD6uXdmxJ45NRZTM1NQbnN5fOHSLOuU2pMtq/O4pphTepqLmG8rDsX928hL+kfDu2J59KlcxzaE09e0j9waR/cvPCAZ0AIIYQQQghRFk/0CFTy7Wsk77hGE1tvvcobtrPBwr/kJ3tbtnShabwPJ+9cxuBmHk916U788kXkZSZwrnZ7AhJ/KPF4Y5taGA74lfTvOlCf8/DzvQfHNfvvi/UFChuZwpA9YFtbr/iFEEIIIYQQD+aJHoFqonjhm+uGfYqpXuVNXWxKLaMxNKBOlwD6Zj3Hc8l18Qt8HhNzSxRtKlesrcgwr1ni8bnaXCxdG6F5cXLpAeVmQcZ1vWIXQgghhBBCPLgnOoF6+q0OdA3tSU03J73Km9wxKb0QYOZrj03dmpCrkLntCs06dQEgNyuB8+7BJR678thKACzcG+vVVp4iz40SQgghnjRpaWlcunSp2NfNmzerOsQnUnBwMFFRUVUdhqhkT2wCZWRkhEUNS8x9HTBrXPK0vHzajNIftgug0Wiw6XzvfqdL+89i5VwfQyNjlLwrJDnWJtvYssjj8jSw9NKv7Lq8i8SkdL3a0recEEIIIR4P6enpzJkzh++++67Y19dff10pSVRERAQajYZJkybpbF+zZg0ajabC23vUrF69mi+++EJ97+XlxaxZs6ouoFIsXryYoKAg7OzssLOz44UXXuA///lPoXJz586lXr16uLi4EBgYSHx8vM5+RVGIjo7G1dUVc3NzgoODSUxMfFjdeOiemASqeU1fwjv1YtDAQQwaNIghQ4Zga2sLgIGFsV516FsOwMS9Btfra1ll+jcb4rfSuH1HQEOe9joZ78/BfcVPnBv6Hu4rfsLxvSEAGCpQ54qWj+M/5vytVL3aSc3I1jsmIYQQQjz6MjMzyc3NLbFMbm4uGRkZldK+mZkZkydP5saNG5VS/6PM3t6eGjVqVHi92dmVc723fft2Xn/9df7880927tyJh4cHHTt2JCkpSS2zYsUKoqKi+Pjjj4mLi+O5557jxRdf5Pz582qZKVOmMGPGDL7++msSEhJwcXEhJCSEW7duVUrcVe2JSaByaxlT+ykfXN1ccXV1VZMnABM3K73q0LdcvobdWmCpmHJXm4W5rTftB0zAyLwlhxOzuKqpxQ2NJ6nGrji88y52YWEADP1NweRCCv++uRJ9JufZW+g3rVAIIYQQ1V92dnaxr5wc/WbC6Ftveb3wwgu4uLgwceLEEsvt2LGDtm3bYm5uTu3atRk6dCh37twB4LvvvqNJkyZq2fwRrDlz5qjbQkJC+Pjjj4us++zZs2g0GlauXEmbNm0wNzcnMDCQ48ePk5CQQLt27bC2tqZTp05cvXpVPS4hIYEOHTrg6OiIjY0NQUFB7N27V90fGxuLiYmJzgjL9OnTcXR05PLly6Wem4JT+IKDgzl37hzDhw/H0NAQOzs7vc4NQN26dZk2bRr9+/fHxsaGgQMHltp2ecyfP5933nmHpk2b0rBhQ+bPn49Wq2XLli1qmRkzZjBgwADeeustGjRowMyZM6lduzbz5s0D7o0+zZo1izFjxtCzZ0/8/PxYvHgxGRkZrFq1qlLirmpPTAJVEgtLCwwNDEssY2hgiIWlRZnqNXWwpLmnPwB7Eg/g2bgmRibXyLiZxO+zt3BtTzq/ztjMghGrudikPbRojmm2wgf/p+XItYP8VKP0hM04R6bwCSGEEI+LmJiYYl8rV64sd72zZ88uVF95GRoaEhMTw1dffcXFixeLLHPw4EFCQkLo2bMnBw4cYMWKFWzfvp0hQ+7NumndujWJiYlcu3YNgLi4OBwdHYmLiwPujaDt2LGDoKCgEmP59NNP+eSTT9i7dy9GRkb06dOHUaNGMXHiROLi4jh16hTjxo1Ty9+6dYt+/foRHx/P33//jY+PD126dFFHSvIToLCwMNLS0ti/fz9jxoxh/vz51KpVq0znafXq1bi7u/P555+TlJTE0aNH9To3+WbPno2fnx979uxh7NixRbYRExODlZUVVlZWWFtb4+7ujrW1tbrNysqq0HS7kmRkZJCTk4O9vT1wL/Hes2cPHTt21CnXsWNHduzYAcCZM2dITk7WKWNqakrbtm2LnA74OHiilzHPZ2try3tD3+PGwUvc2nYR7e3//YXHwMqEGm3dsPPXHbXS1zM9g/l71j/c0N7i90nfcjtld6Ey2bcgbgkYGBrR3s0V16RLDP1Vy/RXbHkqM4v6JfzFyXnj2/zfxet0fTUcY0PJh4UQQghR+Xr06EHTpk2Jjo5mxowZhfZPnTqVvn37qqMxPj4+zJ49m6CgIObMmUOjRo1wcHAgLi6OV155hdjYWEaMGMHMmTOBeyNFmZmZPPfccyXGMXLkSEJCQgAYNmwYffr0YdOmTbRo0QJra2sGDBjAokWL1PLt27fXOf7bb7/Fzs6Ov/76i169egEwfvx4Nm/ezKBBg0hMTCQsLIwePXqU+RzZ29tjaGhIjRo1cHFxwcLCotRzM2/ePMzMzABo27YtI0aMwKCEZ5W+/fbbatxarZbbt29jZWWlc4ybm5veMY8aNQo3NzdeeOEFAK5du0ZeXh7Ozs465ZydnUlOTgZQ/7+oMqdPn9a77UeJJFD/ZWtri20bW5TWvmScvM6e+ASeahOIhbeD+tDc8rCwtSLAsxF7zh3kjq0NxldNyFGKHjbX5uVi8+GHZH74EXXTNZjfzeEjJweWXrrCYVMTrhoaUjMvj+aZWRgCCmCvuc0rR4axdupm/F8djadFNnmKwqELN9QH7wbUtsNQowELB3lmlBBCCFGNjR49uth9D7JIw9ChQ0u8EC+PyZMn0759ewYNGlRo3549ezh58iTLli1TtymKglar5cyZM7i5udGmTRtiY2N5/vnnSUxM5O2332batGkcOXKE2NhYmjdvjpWVFVqtttgYAgIC1J/zL+D9/f11tqWkpKjvU1JSGDduHFu3buXKlSvk5eWRkZGhM5JmYmLC0qVLCQgIwNPTs8IXgSjt3Pj6+gLQtGnTUuuyt7dXR4u0Wi3p6elYW1uX67OeMmUKP/74I7GxsWoSl+/+756iKIW26VPmcSEJ1H00BhpM6thw40g2JnVsHih5yvdc1/bs/eoQyYZpNHFsyemr24ste8vEibrz5uLg7Yrj6lDyUtOIsKhDljYHtIAG7K2t6e/VmWfrt+fC3mXUPb0UgzuXcVnSFjQ5GCIP3hVCCCEeRSYmJd/bXFIyUVq9FZ1AtW3blo4dO/LFF18wYMAAnX1arZbIyEiGDh1a6Dh3d3cyMzMJDg5m/vz5xMfH06RJE2xtbWnbti1xcXHExsYSHBxcagzGxv9b4Cv/Yv3+bQXPWUREBFevXmXWrFl4enpiamrKM888U+j+svzpaampqaSmpmJpWfQKyuVR0rnx8PBQf9anTX2mY/7xxx+0adOmxDLTpk0jJiaGzZs36ySljo6OGBoaqqNM+VJSUtSE1cXFBbg3ElVwmmNKSgo1a5b8/NNHVZUmUNu2bWPq1Kns2bOHy5cv8/PPP9O9e3d1v6IofPbZZ3z33XfcuHGDp59+mjlz5tC4sX7PSKou7BzscLN05trt6zjUqEfyjYNYGlljbmjF3bzbXMu8iPLfJSPu3snGst2zmFy6xBdz0jDMyQPy7qvxBrCME8Yr8NmwgevXupKw7RydrxWeHqgj/8G7kkAJIYQQogJMnDiR5s2b06hRI53tzZs3JzExEW9v70LHaLVaMjMzCQoKIioqilWrVqnJUlBQEJs3b2bHjh0MGzaswuONj49n7ty5dO7cGYALFy6o92HlO3XqFMOHD2f+/PmsXLmS8PBwtmzZUq4E1MTEhLw83eu4ks5NWVXEFL5p06YxYcIENmzYQIsWLQrF/9RTT7Fp0ya6deumbi/4vk6dOri4uLBp0yaaNWsG3Lt3atu2bXz66acP3MfqqEoTqDt37tCkSRP69+/PK6+8Umh//pKIixYton79+owfP54OHTpw7NixSlkisjI18Q9A+8dJ3Mxd8HAbgJHB//46kpGbzt7rW0jKOI655b2/PGWnXv9v8lQ8TU4u2anXcQgIYbTdP/BD6XHkKQolL5chhBBCiOrMzMwMIyOjEpcyNzIyUu+5qUz+/v689tprfP311zrbP/roI1q1asXgwYMZOHAglpaWHDlyhE2bNvHll18C4Ofnh4ODA8uWLeOXX34B7i3iMGLECIBS738qD29vb5YsWUKLFi1IT0/ngw8+wNzcXN2fl5dHWFgYHTt2pH///rz44ov4+/szffp0PvjggzK35+XlxbZt2+jVqxfZ2dlYW1uXeG6++uqrMtX/oFP4vvzyS2JiYli+fDleXl7qSFP+AhQA77//PmFhYTRv3hx/f39+/PFHzp8/z9tvvw3cG+WLiooiJiYGHx8ffHx8iImJwcLCgldffbVM/XlUVGkC9eKLL/Liiy8Wue/+JRHh3sO+nJ2dWb58OZGRkQ8z1Afm7lOTHWs2YmLugMYQ4K66TzGCBs7Pk3NNg6PHvS/r0dSj6PPP3tHUozyFP0cupxNQenESk9IJ0P9eQiGEEEJUM9bW1gwePJi7d+8WW8bCwgJbW9tyT/kri9GjR7NmzRqdbQEBAcTFxTFmzBjatGmDoijUq1eP3r17q2U0Gg1BQUGsWbNGnWIWEBCAjY0NdevWxdrausJjXbBgAYMGDaJZs2Z4eHgQExPDyJEj1f0TJkzg7Nmz/Pbbb8C96Wnff/89vXr1okOHDnrdl1TQ559/TmRkJD4+PmRlZZGXl6fXuXlYfvjhB7KzswslOp9++inR0dEA9O7dm+vXrzN+/HguX76Mn58f69atw9PTUy3/4YcfcvfuXd5991111tj69esfuQEPfVXbe6CKWxIxKCiIHTt2FJtAZWVlkZWVpb5PT//fMt/6Pj8hv1xFlk+7mUais4aDmoRiyxi4WXPxzBUcPby4fueaXgnU9TvXyMnJ4dqt4v8RLejg8ZP4BLTCyNAA0i5CxnW0isLBize5dOkc+/8Ti7+7LQb5i07YuBdbV2WcpwcpXx1jehz6UB1jkj5ITBVVvjrG9Dj0oTrGVJ36kJOTg6IoKMq96fv5CwjoI/8Ya2trbGxsSiyr1WrL3EZp5RcsWKDWnV/Ow8ODO3fuFLrf6KmnnmL9+vWF6ijYRsGl2fOPzX9uU8E27o/Jw8NDnRqXv61t27bk5eWhKAq3bt1CURTCw8MJDw9XyzRp0oRdu3bpxNOjRw+1/CeffMInn3yiU+/LL7+sJqslxQSwdetWnXItW7bkn3/+0YlJq9UWe27yjzt16pROeX2U57M+cOAANWrUKHKxh4J1vP3220RGRnLr1i21/P1tjBs3TmfJ+Pv7XFl9KKp8/nc/JycHQ8P/zb16kGepFaRR8luuYhqNRuceqB07dtC6dWuSkpJwdXVVyw0aNIhz586xYcOGIuuJjo7ms88+K7R9+fLlD2Uouzg5Z65z6Ob5Ust53fDGKtCGtNS/eXbu6lLLx7/bDWfPZ0hLOUd4UtHPCCgoOiecnw1C6ORwlQlpH2CkFP9FytMYs6XRZO6aOJZarxBCCCH0Y2RkhIuLC7Vr1y510QghRNllZ2dz4cIFkpOTC011zcjIoG/fvqSlpZV7lLPajkDlK+uSiB9//DHvv/+++j49PZ3ate8tmtChQwedlVmKk5OTw6ZNmyq0/PH1uzm0p/QEyhhj0vbZ8ELnHmRQegK1U9nJq43b0KtJK1h0b1sesNfMtNCy5wAnjBuSlqnh0JU7GJmWnIUbKjm0e7oJ1GpS5P7KOE8PUr46xvQ49KE6xiR9kJikDxLTo9yHzMxMLly4gKWlJTk5OcWOABQl/6/6+h5T3cpXx5j0LX/+/Hn8/PyK3X/o0CGdVfQeZh8eRhuPUh8yMzMxNzenbdu2Okuy5+TkqPfbPYhqm0CVtCTi/Q/qKsjU1BRTU9Mi9xkbG+v9j2ZFl7d0dtCrjsyc/dxOv8LmX/0JsHTF6s6lEstfz7zOqL9G0cy2Ph+ZmHDZyJBJDnZcMfrfR+ucm8uo6zd4IeMuiwY8y6abLvwdfx1SSqj4vwwMDTEs5RxU5Xl9VGJ6HPpQHWOSPlSP8tUxJulD9ShfHWOqDn3Iy8tDo9GoF3wajUbvm/7zpynpe0x1K18dY9K3vLu7O/v27VOPuX/FO3d392KPl/P6cPtgYGCARqMp1++7PqptAlXckohxcXFMnjy5iqMrOxM3K73Kpd45iUHmAe5ojPinyVCa7Z+N5Z3L3LT1JsvEGtPsdGxvnkTz32XPX6v/Gjt3r+GGyVEG2zljnaFgcRXqaP43M1OjGPAVDhhqbtGuhiOda9fCPaM2/FF6PLLohBBCCCHEvamX+UuPP+hDa8WjrUoTqNu3b3Py5En1/ZkzZ9i3bx/29vZ4eHgUuyRi3759qzDqctLzebw+Tz/LqbjN5Nz5AyxfZk/T9zHU5pBt+r85mqaZN/A5+W+c/5+9+46vqr7/OP46d+behORmkJCQBEIChIQpGxTBCdZdcVerttoK2mrV2v60aLV1tdaFCu49UFFBRATZexNCgEwSsve6yd2/PwIhmHHPDQkE/DwfDx/V8Pme8z1A6H3z/Z7PtyaNaxKvZezTS/BUN+JWQNPBG20OnT+Ndyj4WaCiof3Wpy2l/ry7X1UeWMtxeTzszaukoOAQe7evZXhMMNqjjSfknCkhhBDCqx7yGroQZ5zu/t46pQFq27ZtTJs2rfm/j767dOutt/Luu++22RJx2bJlZ2xLRICxl1+D0eNm35qfcNQvxmM6F40uCpzHuuw16GBP4hWcc9mfMcTEYLn8Cio+/KDD8ASgd0Jq1kZGR88kxKzupdUPNx1ia9HX/HZMGMPiY1FeGQPOpneqRh35h5ZNZHRGmL1dQpQQQgjRjqNbiqxWa7dsLxLil85qtQJ02/fXKQ1QU6dO7TAhKorCY4891tyH/pegYXcZF//hT1hrasjZtQ1nw8p2a1d8oqX/xPn0+b+/cyDKQ/gzH3q9fmVjJQDJfdV1HdEoMPnwGwwvXMc+XRJJTlvHA5w2sJZLgBJCCCHaodVqsVgslJaW0qtXL/R6/XGtljvidrux2+00NjaqfkekJ9X3xDmdCc/QE+d0Kp7B4/FgtVopKSnBYrGo/r7yVY99B+pMYzabvZ4arvVocK4rpTG2koSxvyJn17aOL+pxkZdagCU8goD4QarmEewX3HQvld1Q3vjNaIqWrcZVoZDk3KdqjMvjoXt+uwohhBBnhj59+uByuSgsLKS2ttanLmUNDQ2YTCbVXcp6Un1PnNOZ8Aw9cU6n8hksFktzQ7ruIAHqJLFYLMyePbt5SdHpdLJ+/XomT56M7kjHvOylKTjSnVR8dgB3krqk3lBvByAxJBHvTdLB7TlyyJg5tGm7XUcrSjojfSKj6fOnBZQfSuPQ5w9yVv1ar/eQxhNCCCFExxRFISIigh07dnDeeec1fxbwxuFwsGbNGqZMmaK6tXpPqu+JczoTnqEnzulUPYMvK7qdJQHqJLJYLFgsFqDpF9xsNhMZGYler2fv3r38mLuRIP8ALq87i9A0PQE6C3XOqg6vafJvepdJo6gLXE9uepIZlkp+P+z3aGdvb24IsSevkk079zJh1NA2G0KE9htCytg/wSrvAarCam/1NZfbw+bsCraXKYRmVzAxIRytRmVnDSGEEOIM5fF4MBqNqj9garVanE4nfn5+qsb0tPqeOKcz4Rl64px64jN0FQlQPURcXBxBQUFUV1ezslcaF9UOZUqfmSwv+BC7u6HdcYG9/dr9sbbcuNLJ85ZX2F68nafOeYowy0hwu2j0bKE0r4rGaBNEDgdN6+SutvFEftpmMoaMJyEiEKry2JBygHlrsiirawpW2zNyCQswcNeUAUwaNljelxJCCCGEEKcNCVA9hL+/PzfccANvvfUWhx2lbDFlMoGBnB1xNauKPiPUGIlJG0CDq46yxsN4jpwDtfKD/Vx5fz/aPjq4teE58Nzbbl68fCMzq2Yyc9BMvkr/imJrMQALViwgwhzBw+Me5oJ+Fxw3Vm3jiZuKnyN17ue8HXA+v2n4gEkeB5OA4ybpAFaAa6UB7b07JEQJIYQQQojTwhkboObOncvcuXNxuVyneiqq9enTh6uuuorPP/+cvZ5cAhUDSX79uCr2XnSaY8uSVmcNO8pXkG89SHVROl88E8r5V0eiGAx47K23zzXT69GFhdG7sJDHP3Lx3ZhifhgyF7NGIa5FmUIxL2fdh/a8R5k29trmr6ttPGFHT7LmEMnWt73Wat12XPVlaCVACSGEEEKI08AZG6BmzZrFrFmzqKmpISgo6FRPR7WkpCTOPfdcVq9ezQZDBlqHnlAlADi2jc+jg8ER5+MoUyipXUNdWT1LPjqHyU98zOAEcLs9FOQ1smtnGiNHDSEqxg+NRkEXHIwmMJCix/9JzaJFXL7Fw+Vb2m8j7/hgDo1LJ+EXHd30BZWNJwy/W0HdvmW4N8wl0Fnu9Zml6YQQQgghhDhdnLEB6nR27rnnkpOdxaHcPNYa0tqt0/QNxJxhwGXbjkbfj3Xf1ZHe30B1aQMNtXZAx9LsdEy9DIy6KJaBEb0JDAig73PPUtpbj/HtrzqcR8uDd4GmbXYqG08E9BnGKiWZqauv8/q8bTWdEEIIIYQQoieSANUDaTQazk6cwKHcvA7r3IqHKVf8HpurBI1+GJsWPE7u7tZbFu21sOpdWPOBnjtemkdgWDhlI/uhZtHn6MG7zSwxYIlBCwwNd5BbXMvQ0eegbaPzSYi/ScUdwN8gvw2FEEIIIcTpQV3va3HSaVUuyoSFx3LODbcyYFQvoOP3vdwuB/XV1cCxA3W9UXvwWVvUNp1Yt/xrvt2Vj8dzbDthy7bnm7MrcLnb32oohBBCCCHEySJ/9d9DaczqetkfrSvLrVNVX5ZbR2S8+oN35+6cy95QK78b9jv89f7NX3e5XWwr3sZu+27Ci8MZFzUO7c9an6ttOnGf+11WfbmT+zfMZvaFwykuOixtz4UQQgghRI8kAaqHMvQNUFWnj2wKNQ316pasjtapPXh3xkYbbwa9wcL0hdwz6h6uTLiSlXkreXrL06pan6vhQstU7W4mFd+F8qFCvOLqVNtzOaxXCCGEEEJ0NwlQPZXKz/01P+YQdUskJn91h9yqrTvq7DQYecjD81eU8ljjY3y+Zi4N5SWYwXvrc5Vd+7Q3f0XDqv+hz1mJzss2xDbbnsthvUIIIYQQ4iSRAHWas6VXUf7BPkIn+XsvBsJi1a1sHaWLjqZXWRlXTr2Dmn0f8PdXCjF0kHGOa33eomsfgMPpZP369UyePBm97shvvSNd+0y/PZv9Kz8mcfUfvc5pa3YF46M8Te9nVeXheuksJrntclivEEIIIYTodhKgTnMVunrCDlSi1BjQKQacno638hVmVBMZD7rgYK8H7yoGA/3efgtXZSWJI0YQ5eyFwfV0h9dvs/X50eDicFBtzofIEdBG174ipTeJHT8uABu//5Anlh3CGZzAJHMec9wdP3OrVauqvOZW7HvzKikoOMTe7WtbtWIXQgghhBDi5yRA9VBmsxmdTofT6eywLvbSoShLqvAU2pkWeT2rixbgcDcS5heNSRtAg6uOssbDeGjqYrfxywyCescSf1YU8Uu/x1nZ1Kbc2WJ1SHdkdUgXHIw+KgpiYwGwuTrYitdCq9bnKoWY1W0vvE//FRon/K84Ap1SefyqUzuaD+utyoNXRoPThhYYdeQflrYo1hmbVs4kRAkhhBBCiJ+RANVDWSwWZs+ejdVqBVoHHKfTicPhID4+Hnt0HaVv7iGESC6K+i0aRcGk69V8Lauzhh3lKyhozMKDH0vf2MuFtyUxaFxUU0ACHA4Htpwc/JKS0LexOgTqW5+rrfs5tW3PXZGjuHbUZYwIGsuuLfWQ6X3MSz+lM6AsnPOCCpnQ0TtZ0PTOlrVcApQQQgghhGjljA1Qc+fOZe7cubhcHTcl6MksFgsWiwVoCjhms5nIyMhWAcfQN4CqGQFsXLKakUo/dGipp+ZYgR4S+5zP+PNvZce2/eSmLGDZ21ficroZMilK9XzUtj5PDFGzEa81tW3PtZe9QGTUSCKBkOoIVQGqsLqR5WuyOKTZwgQVC10ujwet9zIhhBBCCPELc8YGqFmzZjFr1ixqamoICgo61dPpVjabjW9XfIcNG4eN5e3WaddtJ6ggA7ezAkftt6x4T8Hl9JB0dhQF6VVYC3QUpFcRkxiGpo3232pbn7s97k4/i6/Urlrdd8FAVlRHMnTvp6Bies1b/oQQQgghhGhB3Sdi0aMZjUbOP2uK1zoXbs69/A70Rj/czkM46r9j1Uf7eOsva1n8UgoVu00sfimF9/++gcydJZ2ez3PbnqPR2ej7wKNtzzuiMzbVHaF21eqCIRE8dfVwhicNUVVfYVV3rpYQQgghhPhlOWNXoH5pwowWVXW9AsK48qFH+erpx3A5MrHXfYPbOampJfgRtWWwZG4uU28eybCp6gJHS7tKdnH3irt5+byX8dera68O+NT2vLM8sZNhr/c6tQ0thBBCCCHEL4sEqDOExtx244e26mKHJnPe7X/kx3kv4XHm4KjLabN22eufEpM0H0t4BKCu9bnHoMdgMLAvewt3/ngnr13wGoEGddvsAJ/angOqD+s9umqldsvfkEgf5iyEEEIIIX4xJECdIQx91R2Qe7ROUXp7L/a4yEstaA5Q+ijvrc8VrZZ/PnQ/uTW5PH7dbu744Q7mXTiPIEMQ24q3sdu+m/DicMZFjUOr6YI2DT6uWqnd8vfU92n85dZh+BvlW0QIIYQQQhxzQp8OS0pKOHDgAIqiMGjQIMLDw7tqXsJX6nJBc11Dvbp3fH5ep4/quPW5LSsLXXkN/cpdPP6ZjseuS+PaRdfi9rgpbSgFYMGKBUSYI3h43MNc0O8ClRPvgC+rVipWrGweHWPy3uaO1y28eNt5RAT6nfgchRBCCCHEGaFTAaqmpoZZs2bx6aefNrcJ12q1XHfddcydO/eM73p3OnM3Nh3Ma/JX945P+eF6XC43Wq26fiPGAQPo9967HPrtbcQUlfHkhxrmX1SI1U+h5RqZQjEvZ92H9rxHmTb2Wl8fo/NarFi5PB725FWyaedeJowayvCYYLSKgu2bh7ikeDMDyh/ijlfm8NxtFzMkMhCX28Pm7Aq2lymEZlcwMSEcbRvdCoUQQgghxJmrUwHqd7/7Hbt27WLx4sVMnDgRRVHYsGEDf/rTn/j973/P559/3tXzFF2kemk2ff8QQ1isui1/GduKqSzawqRfJ9BvaGhzswm329Nu63NjQgL93n+PnJtuJrK8kjmftH99xwdzaFw6Cb/o6BN+NtWOrFhpgaHhDnKLaxk6+hy0R1asAn/9Is73riCxPo+5jX/nztesXDh5PF/uyKewuhHQ8n76NiKD/JhzWRLTh0aevLkLIYQQQohTqlMB6rvvvuOHH37g7LPPbv7axRdfzBtvvMH06dO7bHJCPbPZjE6nw+l0dli3Pz+T6BX90cSrWzkxmLRUFln5bu4eYpJCmPzrBKpKrKz9LJ36KhtgYvHuFPwtRs65biDxo5q2cRoHDKD+vt9g+sdLHV5f74TUrI2Mjp6paj4nRfgQdL9bhuu9K+hXlcOHnkeYs/q3hHgiCGnx06bUwCsfpeF31USmjht96uYrhBBCCCFOmk4FqNDQ0Da36QUFBREcHHzCkxK+s1gszJ49G6vVCrRu8JCWlsbatWtJ0ecSvnIbCfrBqq4bFLKDyME3sG99BXn7Kvh035Y26+qrbCydt5fpdw1tDlEVFi1qzqKtbKxUNZeTKrg/2jt+wP3Or+hdkcGrhvaDoG2JHtfAHWiDY4/7umz5E0IIIYQ483TqIN1HHnmE+++/n8LCwuavFRUV8eCDD/Loo4922eSEbywWC1FRUURFRREZGYnZbCYyMpKoqCjOP/98xo0bB8BqfSrFK3Px13l/Vy1//172r32eqTcGEDcyzGv9us/Tcbs9AAT7qQvTautOul59SBv9uNcyIw5S07OP+9rSvYWc/cxP3Pz2Nt5P13Lz29s4+5mfWLq3sJ2rCCGEEEKI00GnVqBee+01MjIy6NevH7GxTX/rnpubi9FopLS0lHnz5jXX7tixo2tmKk7YxRdfTHlZGZlZWfzo2c25fS5lff6nuD2uNus1Oh29QkKpLilm4xdvceHvnyRrRxYed0O796gtN1GYXkXfwcEkhiSSq2JeiSGJnXyi7lfqMKqqW5dRRkRiIxGBfqzasp1XFm4kBHze8ierVkIIIYQQPVunAtSVV17ZxdMQJ4NWq+WamTN5c/4blFdWsMO/mJkXP4L+3GCcTifr1q/n7BZnOpkCA/EL6MWq999k+PnTKcopxlb9DtB24DpyF0oPD6Tv4GA0iroFTrV1p0KIWV23wu9SCnh2zwrGB9fzvvVuFhsd7da2ueWvKo8NKQeYtyaLsrqm1vHbM3IJCzBw15QBTBo2+Fir9hYkcAkhhBBCnFydClBz5szp6nmIk8RkMnHjzTfx0bsfMKZ8ABxoxD/ZH8WiJ9IdhYUwzP1DUVp8CL/oznsAKM3dScfhCcCFVqPujKmjqmxVmHx8jpMluW+gqrpPjE+z2jWU7Jo+GPXthydo2vK3Jz2b4eOOBKiqPFwvncUkt51JTQXHOIAV4FppQHvvjmMhqpOBSwghhBBCnJgTOki3J5s7dy5z585tPqdKHBMaGsrs++6lYOl+ytZmU7awaZtlIJCesRlNgJ5eU6IJHhaFxWJpHqe29XlhZiVDzlb/8/6/bf/jXyPHode0cfDtKaZV1K3mBFLHZdpNoFV33RdXHKRXViADegcwUpvDFHfHoVPrtuOqL0Nrielc4BJCCCGEEF2iUwFKo9E0nwfUlp4QWmbNmsWsWbOoqamRg33bUFNTwzvbvsRlbOPX6siHcO1KLffce09ziNKoDBMHNhVTdngr517SG8VgwGO340GhypKAzRCI0V6DpSoDBQ8OLWxp3M9/tv6Hv43/W9c94Ml22ctQW0Dd7m8IqNzntfzsumVs33OIz9wJ/KDUMUXFq1afbskjJjmasNpsknwJXEIIIYQQost0KkAtXLjwuP92OBzs3LmT9957j8cf9961TJx61norLnfHQdfldmGttx63CqWGn7+eyiIr37xziOEPvIell5Ot6+uw1rmba4z2agYe/Az/8b0oD9rEx/s/Jik0iSsSrujM45x6kcNh9C2YBl4Mb0z1Wn6bfhm3sYwFkQ/wQ2UkNHq/xddbDrJ1s5ZkJZvvVASu1PwahqvpIy+EEEIIIVTrVIC64orWH3KvueYakpOT+eyzz7jjjjtOeGKie9nz69TX+fghfPpdQ9m/2cXBzcXs3lDRZo3NEMTe5N8zdNvb/GXadfy3/DP+ufGfJAQnkBya7NsNu5M5FHRGcNrar9EZm+pQv+WPhIvAXsfM889ncLEDlngfcnlgBrWmcQRW68Djvb7C6tu7aEIIIYQQwrsufQdq/Pjx/P73v+/KS4pu4rZ23OjA17qWDH46LrwtkfiRvVk6fy+e9j7sK5AedzVX1rvYFn0uqw+v5r6V9/HppZ8S4hfi8327hSUGZm8HazkAjhYHFOuPdCvEHOr7u0bn/R9EjQQgWbdT1ZAbp47gNxOnsGeLR1XgUttBUAghhBBCqNdl/aMbGhp4+eWXiY6O7qpLim6kMats2KB2ReVnnA4HRrO+/fDUdHFsfsHYRl7IU+c8Rf/A/hTWF/Lg6gexOW1sK97GbvtuthVv87rdsFtZYprCTtRIiBxBtbk/RI449rUTfM9I7aqVtt9EQH1nwPJ6WYESQgghhOhqnVqBCg4OPq6JhMfjoba2FrPZzIcffthlkxPdx9BXXUe9mhWHqPMLxn9cH0yBgWj1elyO9leltHo9eqORj/9+HyExI3C7wsDT/gs+isZEfY2NvoZgXpj2Ajd+dyNbirYw5bMpWJ1WABasWECEOYKHxz3MBf0uaPdaLrerOXSFF4czLmocWo3Ktnhdxcctf52hNnD9Z9kBvioK44krkrHIapQQQgghRJfoVID63//+d1yA0mg09O7dm/HjxxMcHNxlkxPdSO3CksNN1cIManYVEn7NEK554j9UlZXhcYOrtJFDB3LoN7g/2t5+KBqwhIVRkH6A0twcSnNzVNxAC+5kGtMqCd6xg+sGX8c7qe80h6ejSqwl3L/qfp6f+nybIWr5oeU8veVpiq3FgPrQ1eU6s+Wvm0KXVqOwaHcBW7LLee6aEUwZ1FsO3hVCCCGEOEGdClC//e1vu3gaoqcKOCca18ZqFuQvJ/TFTRzSleFyu4+r2bktu/nfdTods2fP5uI//pkf33gFt9Pp5Q4uTPZCsq+5Gzwedv8hDNroOu/Bg4LCM1ueYVrMtONWlpYfWs79q+7H87POCt5CV7exxBwLSA4H1eb8pi1/+na2TfoaulQGrqeum8qPX7+Po66Cv7+dx3n9DeSU1Tdv7VN78K6ELiGEEEKIY1QHqD179qi+6PDhwzs1GXHymM1mdDodzg4Cjk6nI2xSPwrC86hebKUaK7jbLQfA6XRitVoZOvUCtHo9S156zutcDH2j6HXhhdQuXcqV35Sw8zdaPG1sU/PgochaxIdpHzIhcgIhfiH0MvRi3rIn6V/R1sSaQtf8Zf9i2h3TTv52Pl/4ErpUBq5kIMn5Dorexl90C9AUHQmYPhy8u3RvIY8v2kdhdSOg5f30bUQG+THnsiSmD41s81EkcAkhhBDiTKY6QI0cORJFUfAc6QrQ0w/SFR2zWCzMnj0bq7Vpq5yzxYdw3ZEP4WazGYvFgmWMhdvCAvny0wXUNKpof37kc3pIpLr+5x48RDz8V6pX/URivp2pezysHNH+76//bPtP87+HVnt4cZ4LQwe/5ezaInaOW8aYETOO+3qPeGeqs9QELo8H5bIX8Sy+D42zocPLtXXw7qot23ll4UZCgJAWvxxKDbzyURp+V01k6rjRx36gKo8NKQeYtyaLsjrfVrmEEEIIIU4XqgNUdvaxbVo7d+7kgQce4MEHH2TixKbOYBs3buS///0vzz77bNfPUnQLi8XSfEiuw+HAbDYTGRmJvo1Vj379+3HF1Ev4YOnnXq/r69lR6VtL6HPdQBy3/Rrja59w00o3WwYp1JvaDlFR/lE0uhqpslUR2NBxeAIwuKCkOPe4r/WYd6a6k6LAyBvYX6VhyKo7vZY/tGAPQfFG4nr7M9hYxcQlF7PY2H7DENsSPa6BO9AGx0JVHq6XzmKS284k8GmVSwghhBDidKI6QPXr16/532fOnMlLL73EJZdc0vy14cOHExMTw6OPPsqVV17ZpZMUPYPSqOL0Vnw/O2rPT3kMHFfN0D88xLrPPyei3MVd37tYOOn41SAFBWNIGJ/8ZglajRaX28X6lR/AO894vcf7qe+z3VLJeTHnUZOXxcsr/4UZD3HHXb+Yl7PuQ3veo0wbe61Pz9CTFRPCEBV1h4rL2FbU9BclyUo233UQngCMOPjngnW4IoYT2XCAP7g7bpve1iqXEEIIIcTpplNNJFJSUoiLi2v19bi4OPbt23fCkxI9U3edHeV2efjhjb1cfUcs4dVNX5twACYcaL205NGX4f5VMdqoKLQaLaMjRpPbqqq1ans1H6V9xNJNH/LiPBdPd7Bq5fhgDo1LJ+F3hpxppvZA3S+M/6TaEEGuJobDNhOoyMvbsss4kJXOCCWbPxi916fm1zDch9VJIYQQQoieplMBasiQITz55JO89dZb+Pn5AWCz2XjyyScZMkTN33WL05Hqs6OW5VDdYMLT/1hjBwWFML9oTNoAGlx1lDUebu6aFxBspK7CxsoFh0hwdtylQnE4qVm2DHtWNqazRmEcOFDVnP6PS1icYOTgpqUYXB2/x6V3QmrWRkZHz1R17Z5O7cG7AEH2YoZRzDCV9d8aH/VpLhVWOdxXCCGEEKe3TgWo119/ncsuu4yYmBhGjBgBwO7du1EUhcWLF3fpBEUPonJhqdxTS9iqwygmLYODx2G1VTMy9DzMumMf5K3OGnaUryDfepBB47SkrNaQl2PHEHM+/fKWd3j9kqebtuw5Dh+m91/uVzWnxKHnMn7yr1hWFwW85LW+srFS1XVPB2oP3uXWxaA1QOl+3Nlr0exd0OVzUbsaJoQQQgjRU3UqQI0bN47s7Gw+/PBD9u/fj8fj4brrruPGG2/E39+/q+fYKXPnzmXu3LnSEbALqWl9DrDeeACD0Y+4qhBGWqa1fS1dIJMjrmR98dds/eZdRl96L3tWQdaAywmqycZSndnu9XUREfS68EJ6nX+e6rkbjrzDF2oKU1Uf7PcLPBDa2AuiRkLseDSRI0BNgLplEUSNxFWShvbti7yW+7IaJoQQQgjRE3UqQEHTh+k77/Te2etUmTVrFrNmzaKmpoagoDZOZhU+O671uQca86pI27mPIaOS8Iux4HA6WL16NVlZWaxo3MmE5LNI3mdB8bS9AqKgMDZyBt9kvsSupa8SnXADBYctpCbdxphtz2D174PNEIjRXoOlKgPlyJa/6LlzMQ1NBqAhNVXd5I+swiSGJKp6ZyoxJFHddU8HKg/exRzq+7X9AsEvEK1OxQtQ+LAaJoQQQgjRQ3U6QH3wwQfMmzePrKwsNm7cSL9+/fjf//7HgAEDuOKKK7pyjqIHOa71eXhvUorTiRk9sLn1+c0338zy5cvZsGEDmzJ3kK8LZaSzP1o0bV7Pz21gyOBz2HdgDQWZn2F0XIAtIJ4NE57Aoz3WtMLYWMnAjAWEl+0+biuhLjgYxWDAY7fjQaHKktAqdCkGA7rgphUljdL2PH5Obd1pQeXBu9JeXAghhBDCu04FqNdee41//OMf/PnPf+bJJ59s3iYXHBzMCy+8IAHqF0yj0XDRRRcRFhbGom8XkactJ09b3m691qPht+ddS5k9n96hveGH7WTGDzguPAHYjBb2Jv+eoalv0L/F1/VRUcQv/Z6MrYVsXluLte5YEwpzgIYJ5/Qifmwk+qioLn7S04yag3db8nXVSkW93aPjQJWOYb/wXwohhBBCnN46FaBefvll3njjDa688kqefvrp5q+PGTOGBx54oMsmJ05fZ511FvaSepZuWtFhnUtx4zJpuG7OU9jTM/k4ZQduZ3HbrdA9Hg4MmM4Y9/H9tXOLdfz0fXWrcmudm5++r8YQG0O8jx/aKxoqfDkL+Mzj66pVu/WT0K94DA6tI8cTwX2LC/g2IRGzodOL30IIIYQQp1SnPsVkZ2czatSoVl83Go3U19ef8KTEmSF2WDx4CVDQ1B7dYDKTWdBAre0rsLXf+MOOllXLo4kuCULvp0Wn17D64+24nTXtjln9cSNxI2ag0SjHbflr9x5aeCb9Nf531iS0Gm27dWc8X1et2qwfCTPfwT13PIMa8kmqWsW/vovkX1epbZQuhBBCCNGzdCpAxcXFsWvXLvod6Wx21Pfff09SUlKXTEycAdT2CzhSV+v0AN66JrrISi0l50DTO0oedw226nc6HGev1ZKxdSCDxg9s3vLnrGxqU+5ssbKi0+koqi/kH2v+Sl71Ht5IeYM/jPiDyocQ7QoIR3P5yxw4XMK3K8Jhcy4XDIlgWmL4qZ6ZEEIIIYTPOhWgHnzwQWbNmkVjYyMej4ctW7bwySef8NRTT/Hmm2929RzFGc5Z0QhRYPJXd0ZQZEIQgb0jcDQ6Kc2txlbtPXRVlVY0/5c+Kgp9VBRut4eS/WVUKv2o0EcRkxhG+LZ6/vGllm3hbl4wvcrYPmMZHTH6BJ5OADDkUgYPgdsb9/H2+mwe/GIPy+6bQojKX3MhhBBCiJ6iUwHqtttuw+l08tBDD2G1Wrnxxhvp27cvL774Itdff31Xz1Gc4aq/y8adEEtYbICq+skzBxIZP5CizHSWvrpa1ZgDG4sIiy6l/7BQNFoNmTtLWPtZOvVVNsDE4t0p+FuMjJ/oh662gQmVHs7d7eKv5r/yxWVfYPGzdP4BRbOHpg9m14FM+las5G9fWXj95tEo0tpcCCGEEKeRTr/J/fvf/57f//73lJWV4Xa7CQ+X7Tiic1xVjVR8fhBlcjvv1vyM5sgH7uqSIsoPZ6gaU1Vs5fvXUwgIMRLW10PWzrxWNbVlsHwRjL3+XoI+fJ7bl3t4IKaIf2z4By9Oe1E+6HcBP3sln7nuQ6MvY+a+ML7c0YdrRkf7dA2X28Pm7Aq2lymEZlcwMSEcrabjX5vOjBFCCCGEaEunA5TT6WTVqlVkZmZy4403AlBQUEBgYCABAepWEoQA8GigcV85Gv9ePo2LTBjMxJk3snHBx15rB4/vTd5+PbVlpZRldvzO1Pq9WmaMGY1x23b+tMjNo0E/8cn+T7hxyI0+zU+0wT8M/cDzYc+n/Ef/Otd+G8+YfsEcrqjzHm6q8tiQcoB5a7Ioq2tqArI9I5ewAAN3TRnApGGD2zzLauneQh5ftI/C6kZAy/vp24gM8mPOZUlMHxrZ5jQlcAkhhBCiPZ0KUIcOHWL69Onk5uZis9m48MIL6dWrF88++yyNjY28/vrrXT1PcRoym83odDqcTmeHdb2mxsCKatzbaonw609xY46q6wf2Dif+rHGqApSjYSc6TS4hffpT6O2dKY8L+8w7MB1MJ6GghmvWufmP/j+MCB9BTUMNu+27CS8OZ1zUuF92l77OmvE0nuzVDKgt5G7nR1z0Px12l4cOw01VHq6XzmKS284kAGOL6zmAFeBaaUB7747jQtSqLdt5ZeFGQoCQFvlHqYFXPkrD76qJTB13/DtuEriEEEII0ZFOBag//elPjBkzht27dxMaGtr89auuuorf/e53XTY5cXqzWCzMnj0bq9UKtO54l5GRQXx8PH379qWi+iDWbcVMDL+MZQXvYe2gLXlnHNq7m4bqKiBbVb1da2bA44+Rf9/9XLXRw854Ozd9dxMuT1P4WrBiARHmCB4e9zAX9LugS+d6xjMFo1z+Cnz0a27XLeWgoy8pyoDmH24r3Ljqy9C62289D6B12ykqysffrw/+Bh2e6jwmLrmYxUZHu2NsS/S4Bu5AGxwLdCJwdXJVTAghhBCnr04FqHXr1rF+/XoMhuM7aPXr14/8/PwumZg4M1gsFiwWCwAOhwOz2UxkZCR6vZ6oqGOn2wZfkYA1txJjCUwOv5IVhR8TaozEpA2gwVVHWeNhPHjQ6vWYAgN9nself3qI8sO5bP32W2rLCrzWm/wNBE6bQd2q1eSVZKBxpRFbePxKmkIxL2fdh/a8R5k29lqf5/RL5gobBGjQ4uZp/Vtt1tiW6Plf7mekWYNwF+xCTX/PO97bRqqnHI0Co3SH+FLbfngCMOLg7eXbiRisx2Iv8i1wdXJVTAghhBCnt04FKLfbjcvVehvU4cOH6dXLt/dYhABISdvLKs0mZvgNJ4RIZib8BVrmFX8N2kmB+I+IIDDsWMMSU2AgWr0el6P9D71avR5LRB9ik4fTJ2EwH//9Pq/zOdoRMPjuP1D2qxn8c2P7tY4P5tC4dBJ+0cc3Q3C5XWwr3ubTlr/OjDkdpaZnMxx3hzVGHCzfnkaqJ47RSs3xAaUd12pXkeU5iBUj+5yxoOKn7ssd+aRu30Gyks13HYSno3O6+63lWEOHMtidyd9UrIq56svQSoASQgghzhidClAXXnghL7zwAvPnzwdAURTq6uqYM2cOl1xySZdN7rHHHuPxxx8/7msREREUFRV12T3Eqed0OlmzZg0VVZWsCEhleuNQdM6fffKtd+P6sQp9RCSEHftyYFg4t78wj4aamuZrrVu/nrOPbBOEppB1NHRpVHbSO1q379BWzB2/woXeCXszNzAm+tgq1PJDy3l6y9MUW4sBdVv+OjPmdFVh7Th4HPVqwNv0Vqox28tU1d+q+xEAj9aPFZM+gLXex8w3zeUvvd/AVGkEFdPKK68jpayUUqVcVahLza9heF/vdUIIIYQ4PXQqQP3vf/9j2rRpJCUl0djYyI033kh6ejphYWF88sknXTrB5ORkli9f3vzfWu2Z97fxv3Q6nY4bbriBN998k6K6Mn7U72aMM4G2oo7121QGJk1BafGCfmBYeHNAcjgc+KUdIDwuHr1eXVv0jlQ2VmJWUffMlmcIc6xkRO8R6Eqq+HbHh5iBuBY1HW35W35oOfevuh8PnuO+XmIt4f5V9/P81OfPqBAVYlZ3gG4/R6ZP13UPmoFG74eCwrTE3qoCVBSlfPrHs9mzxQVLvNffPCYSTb/h5KXWq3qlTm1YFEIIIcTpoVMBKioqil27dvHJJ5+wY8cO3G43d9xxBzfddBMmk6lrJ6jT0adPny69puh5QkNDuXD0VL5d+z352krytVvbrNPaNNy5N46I4bGtfszj9mDPria4zIA9uxpdQuhxQcsXbk9TkAn2C1ZVb3PbWJe/jrR9a3lxnovJHTT6c3wwh8rFo7D0S0BRFFxuF/OWPUn/ira2tHlQUJi/7F9Mu2PaGbOdL7mvuvfY3NP+gSZhGtjr4b1LvdZrpj4MUSMB0BbsUnUP5ZJnfZrTNRMS0PaNYY87S1WAUhsWhRBCCHF66PQ5UCaTidtvv53bb7+9K+fTSnp6OlFRURiNRsaPH8+///1vBgwY4H2gOO1YdAG0uezUgktxU5NXQfiwmOMOtm3YW0bVokxc1XYGEEBleho1QQYsl8VjGnpsz5+ad6ZAS86eeiLjITEkkVwVc38y6UFSEnTsXf8tBteeDmv1Trj1s6vIi9ITaAgkvEbhkReKMXQQuuzaInaOW8aYETNUzKbn06rdSjnw/KZApDIMdUrUWT7N6Wid2sCltk4IIYQQp4dOB6gDBw7w8ssvk5aWhqIoJCYmMnv2bBITE7tscuPHj+f9999n0KBBFBcX8+STTzJp0iRSU1OPa5/eks1mw2azNf93Tc2xdtiODj80H3O0rrvqT8Y9Tstn8FP3AbZ+XT5F+xwYE4MxDgnBVWun5rP0VnWuajvlH6YRdP0g/JJDADAFBXPLc3NpqD32ztSmzZsZkZTEslf/i6OxEa1xFLtXVBI/phqTq+NGB0f1C45nSMJ4eufUAB0HqKOcbicVjRUEVXg6DE8ABhcUF+TgSGr9c3da/lo7najZYOlwOsHhAEMQOq0RxWVrt9ajNeI0BDXVd+Yevta7XGp6VOB2uXC38fPQI34dzsA5yTPInLqqXuYkzyBzOrn1J3NOJ0rxeDwe72XH++KLL7jhhhsYM2YMEydOBGDTpk1s3bqVjz/+mJkzZ3bJ5H6uvr6e+Ph4HnroIe6///42a9pqPAHw8ccfYzareZtFnCrWeisHDh7wWne5bSzhnmN/q19LA42Ko83FKw+g1WvJPsvmdXWrJusgJZtWg6LF0Os3GEOCiIlNp//LL3ud06F778HWty9lh7Yw6dWvvNavufsy/GKSCV23AffhLAbuPux1zE9/vITo/lOO+5rb4ybHmUOtp5ZeSi/66/qjUTRer3WqBVlzmHrgH17rVg3+J9Xm/gCY7GUYnHXt1tp1ATQYWqw22ss4f99f0Xra/8PSpehZkfQMDYYwn+fUmWcQQgghxKlltVq58cYbqa6uJrATR+NAJ1egHnroIf72t7/xz3/+87ivz5kzh7/+9a/dFqD8/f0ZNmwY6emtVxuO+tvf/nZcuKqpqSEmpqmF8IUXXqiqsYDD4eDHH3/stvqTcY/T8RkKCwtVBSjn5WEEGmOx76+iLC2fLzSbcCntrxRpPRp+1+83hA2NbvVjLeek083gm/oaclN24mr8EXvVtQQlnuV1PgCTJ0/GLykJa2osBSoC1PVTbsCcPJTcdxdiP+A9PAGssK1gaKg/NyfeTFxQHCvyVvDc9ucosZY014Sbw3lw9IOcH3N+u9fpCb/WVB/Gk/EvrytKky+8HII6/nXraD7uaefhtpYDTauNmzdvZvz48c0dGjGHMu3o9X2dk4p6dxc8w4mMOR3/HJBnODOeoSfO6Ux4hp44J3kGmdPp9gzffPONqrl0pFMBqqioiFtuuaXV12+++Waee+65E55Ue2w2G2lpaZxzzjnt1hiNRozGtnsL6/V6nzqzdXd9T5zTqXyG5g+1Xiz54XtW+/szePBgLCNMuPZ2vM3OpbhpqLZ2OMejc7r4D/fw7l9m4WjMR9HuYvfWUYy19MO/6lC7YxWDAb/evdHr9Rj06hoGGPQG9Ho9liuvpHHfPmoWLfI6xulxsjBzIQszFzJRk0BRQTr+/LzTXwmvZT2IUcXhvqf092tYHNyzHY6EG4fTyfr165k8eTL6I78PFHMoei/nJ3mdT1gczT9DDgfVKcXoYkZ3zZw6qH9+RSZrDpYyKjGeJ8PiWt/Ll2fogjGn058Dp6q+J87pTHiGnjinM+EZeuKc5Bl6Rn1PnFNPfIYT1akANXXqVNauXUtCQsJxX1+3bl2H4cZXDzzwAJdddhmxsbGUlJTw5JNPUlNTw6233tpl9xCnH71eT319PTt27FA9RmNS91s9MCycKTf+lhVvvwau7bhcw8iY/iiXXR2ERqvgbPEh+Wjg0wUHo4+K6tSzhN72WxpSU1UFqH+v7MPyC0L5Rr+XWfP3d/jeVHuH+/Yolpimf6Ap3JjzIXIEnMQ/AE94Tu3UXzFjEJsPvkX2gT1klJxDQnjAyZm/EEIIIbpdpwLU5Zdfzl//+le2b9/OhAkTgKZ3oBYsWMDjjz/Ot99+e1xtZx0+fJgbbriBsrIyevfuzYQJE9i0aRP9+vXr9DXF6e+WW27BZrOxf/9+9u3bh9Vq9Tqmdn0+jWER+MVbmr/WXtvzERfOoL6qgoETLuDbl9IpL7KResjMuMsG4HA4sOXk4JeUdFL/pgNAm5PPxW/mc154MHpXZYe1eiekZm1kdHT3bKcVHUss+YGvjI+R6Y7k1ZUX8N/rRp/qKQkhhBCii3QqQN19990AvPrqq7z66qtt/hjQdMaNy0t7sQ58+umnnR4rTj9msxmdTofT6Wy3RqfT0atXL2JiYkhISGDUqFG88cYbXq/tKm2g7I0U/BJDCJrRH2dpQ4dtzydf9xsAzr1ew7K3Utn+/SH6DQuj0WrDWqCjIL2KmMQwND87Z0oXHIxiMOCxt394qmIwoAtWd75US5aZM6n54Qf0JR2Hp6MqG9XViW4weDpOo4V4WyHulC/JvWAIsaHSxEYIIYQ4E3QqQLnd6lo7C+ELi8XC7Nmzm1eU2touZzabsVgszWMUlWf3uAab4SA07q+gbH8BjcqRgNNyeA0Uf1RG5FVJRIxrem8lYUw4u35cQ3GOgS+f3Y7H7QFMLN6dgr/FyDnXDSR+VHjzJfRRUcQv/R5nZWW7z/DzLX9qQ1fYH/9A+F8fYu+//oZh4XKvz6z2EGDRDYy90E2+B356gtmar3h91Uz+/etRp3pWQgghhOgCPgWozZs3U1FRwYwZxw7zfP/995kzZw719fVceeWVvPzyy+02cRDCG4vF0hyQHA4HZrOZyMjIE94utyhnNSNGDGNwdQRf5m/suGvfku3cM/BeLMEWNi/8nNzdH6DRD0Dvf8Vxga2+ysbSeXuZftfQViHqaEBSs+XP19CVcNOd5KoIUIkhXXcmm+iEcXfiXPcS8fZCGnd+QcH5iURZTKd6VkIIIYQ4QT4dGPPYY4+xZ8+xQ0JTUlK44447uOCCC3j44YdZtGgRTz31VJdPUoiucDAnA12ypcPwBODCTVV6U2vwAaPHAwpuRxauxi24ncWt/ln98Tbcbp+PUzuOPioKU3IypuRk/JKSsPXti19SUvPXWq5YqT3nyelufyukOAn8AptWoYC7NV/xxur2j18QQgghxOnDpwC1a9cuzj//2Pkyn376KePHj+eNN97g/vvv56WXXuLzzz/v8kkK0Z6j7011RKfTcd111/GrX/0KnUPdlj+3tenw1aqiY4ewOhvXY6/9qNU/lbnzyNia0foabg8F6VXN70ydaMjy1X+2/Qe7q/1tgeIkGH8nTkMgCZoCqrYtoKS28VTPSAghhBAnyKctfJWVlURERDT/9+rVq5k+fXrzf48dO5a8vLyum50QXvj63lTOloOqrqsxN223qyqtALwFHxeHDxYycGwCypGmEpk7S1j7WTr1VTY6emfq534eutpqVKHW7tLdPLD6Af479b/oNaewNfgvmV8Q2kmzKVnzJg12DW+tzeZvlww51bMSQgghxAnwKUBFRESQnZ1NTEwMdrudHTt28Pjjjzf/eG1t7Ulv7SyEL+9NGfqqO4/naJ3JX93BuKmr8zm0dz39h4fh569nx9LWB++2987UUWpDl5qmEx4guEHHyryV/G3t33jmnGfQarSqnkV0LWXyvezrfRNLP9iNedMh/nBuPMEqf18JIYQQoufxKUBNnz6dhx9+mGeeeYavv/4as9l83MG5e/bsIT4+vssnKUSXUbuYc6QuLFZd4NLqNVir7exbW4DHXYPH3dBu7eqPG4kbMeO4laWUVWms+nBXq9raMlgyN5epN49k2NSmlYuOmk5oXS6KnngSW1oaD/1g5C/XN/JDzg8YtUaemPyE6venRBfSmzg3qS/JUdmkFtTwzvps7r9o8KmelRBCCCE6yacA9eSTT3L11Vdz7rnnEhAQwHvvvYfBcOxvUt9++20uuuiiLp+kEKeKRmWb9ElXBRIcOYydP6aRufkdoP3zz+y1Wj6eoyM4sg9Gkw63u4aUZU91OGbZ658SkzQfS3jTFtqOOv31e+9dDt1yK7b9+3nuq1DuvbaWbzO/xag18vdxf2db8TZ223cTXhzOuKhxsjJ1EiiKwr1T+7H8s5c5uGEvNVPuxyQ/7UIIIcRpyacA1bt3b9auXUt1dTUBAQFotcd/AliwYAEBAer+xl6IM8mKt+ZiDrIQ2DuOjoJQExeVheVUlzZ9+7mdxd7HeFzkpRY0B6ij2npnShsYSOwb88m56WbIzeU/6wdx28XZLDi4gO+yvsPqbHpfbMGKBUSYI3h43MNc0O+Czj24UO3Cmq+5WD+f/e4Y3l9/JXdNGXCqpySEEEKITujUfp6goKBW4QkgJCTkuBUpIXoaNV37tB4NpNf5dF2DnwlrdRVFGTtV1SedHcXUmwYz8ep4ogZZVI3J2lVKTdmxrYGZO0t4/+8bWPxSChW7TSx+KYX3/76BzJ0l6Hr3JvbttzCPHcuwZ+dy3eDrAJrD01El1hLuX3U/yw95P1dKnBjN6N/g0AWQqMkjZ91n1NukzbwQQghxOvJpBUqI0117XftGjBiB0WjEs78W59pSPD+V4RrZT/V1r3nkSewNDez6cQkZWzZ4rc/c+i6HU/3R6vTY6tW1ts5NLeeDRzYS3q8X5kAbWTtbd7z8+TtT/T54H5fbxa7vfySuoq1ugh4UFOYv+xfT7pgm2/m6kykY7cQ/wtrnuMO1gGeXXoauWiE0u4KJCeFovXRbdLk9bM6uYHuZujG+1nfGybiHEEII0dNIgBK/OG117Rs4cCB6vR5PnIfSnN3Y82qp/DoDv0vC0Or1uByOdq+n1evxDw4mcuBg/AICVAWo2rJSain1ad69+wVQUQDF2fnYqjt+z6rlO1M7U5bxyAvFGDrYJWjXFrFz3DLGjJjR6sdcbpe8N9VFNMlXYFv3MkM0uZh3zmejO5ntGbmEBRi4a8oAJg0bDJaY4wdV5bEh5QDz1mRRVtfUebHDMb7WH+FTGDoZ9xBCCCF6KAlQQrSgaBRKxyjkFeUxNA3MI3pz+wvzaKipAZpWrNatX8/ZLc6ZMgUGEhjW/tlObbnwznsI6h2By+Wg/HAeaz582+sYa/l3DJsyhYpiIxkb1b8zVVWcR18v5QYXvL9pPuVBGs7pew5mvRmA5YeW8/SWpym2FgPq3puSwNWOqjxc88/D6GkKHI/oPz72Yw5gBbhWGtDeu+NY+KjKw/XSWUxy25kEYKTjMb7WH7mHrwHtZNwDazkuj4e9eZUUFBxi7/a1DI8JRqsoYA5tM6AJIYQQJ4MEKCFayMvLY8H3C9HoNPR1hqBZlEnEfaObA5LD4cAv7QDhcfEndOZZRFw8EQMSAPAPClY1prLwMFu+/hhLpLrmAw31TR9Ug/3UXT+9Kp1lqx/AqDUyOWoyAxp7sSLla8xAXIs6hWJezroP7XmPMm3stcddozOB65fCVV+G1t3+2V0AWre9qe5IOPB1jM/36EQY6vZ7VOXBK6PBaUMLjDryD0tbjNMZYfb2ViFKVriEEEKcDBKghGghOjqaQYMGcfDgQTb6pzOjbgRVi7IIvSHxVE+NCVdfT1FWOv6WWKoKs7zWHz0EODEkkVwV1//VgF+xULOb/Lp8du9dwe3zXFzUwcqV44M5NC6dhF90NAArt37Oyz89gRmP6sD1S5KaX8NwFXVXv7qBLF0JBp2GQe5MPlEx5pa3tpCpq6Cf/SCfqah/6vs0evUPIM6ZzuUqwtCW1HTKA3VY7S7KM7K5U8U9ftpfwohejfSqKcHkS+CyloPT1vHFnbamus6ucAkhhBAnQAKUEC0oisKMGTPIysqiwFlOhraIgbsVGkb0xpQU6nW8KTBQ1TtTpsBAn8cMO/8iJl93M4WZ6aSuWuh1LkcPAVZ7eO4tSbdwZ1IS+79+jxXVKzG4tnRYr3fCnQuuxz4wmuh6I7/55xae9iFw/dJUWDsOEUe9pv0PDR4jLocGPS5VvVKfd/0bXFDt8VdVPyrnHfZnr2CeexSXG73Xr1zyCa+5rgQgWSngThVjXlieTuqPTq7RrOI/KpqzzvkmlcbeGmIaD/In7+VUWh0EuT1oag77vqVQCCGEOAESoIT4meDgYM4991xWrFjBFlMWsXVhVH6dgTEuyOt3TGBYuM/vTPk6Ru3hvlVFViLjfXp0PFYrPPpfzneqa7FdZa8iu7waa5GnwyYV0BS4UrM2Mjp6pm+TOkOEmNUd8RClqfD52hFKFQCBRi2oyGm/0m3hHF0meQHnQJX3+jv137M1+jZMBi2R1nIo9z7GbNCgscPNWnUt8nfmVfHHwgc5R7MHVPwW//Nby0jjIAP9avnI49vWSCGEEOJESIASog0TJ05kz549lJaWsj3gEJNqEqhakoVxWAjBZQbs2dXoEkJR2ni/IjAs3Od3pjozxps1nxwgLGYAvhxt7SwvxzRyBNYdO1Hcbq/1f81MQq8MIK80Hdjntb6ysdKH2ZxZkvsGei8CXJe9gjYsHtxOXCUH0X7/F+9jrngdbZ9kDBU5sOA3Xuvdo24h0BLD7aY4WKJiUn1G8sUfJjXdK98Ab3gf8umdE1EiR1L61juQ733L6SXD+jCiVCGossFrLcBdusVM0u7D7tapClyp+TUM76vq0kIIIUSHOnWQ7ulg7ty5JCUlMXbs2FM9FXEa0ul0/OpXvwJgn/MQ1YoV69ZiKt9OY0B6AJVvp1H0zBYa9pad4pm2z97o4psXdlJW0v7WwJ8zxMbS/8MPiXnvHVX1IWtS6PX2NyQt9h6eQH1DizORVuXKoTZyGPSbBHFT0MaMUTcmYghEDkcbHKuqXjP2Djj3IdWhLvCyJ47dS+1zKAoajULYJf+nqv4P58YT89u3OHDOK6rqkyP88CgaDIq61VK1WyiFEEIIb87YADVr1iz27dvH1q1bT/VUxGmqf//+nH322Vwz+VKCPOZWP+6qtlP+YdpJD1FH35nyJizGgs3q5IdvqqgLjuuwVjEY0AUfCzc6s7+quQRecTlBV1+N35jRquoTQ059Mw5xjC9h6KTcIyiahMShquoDrnoe5ZES0qapWA5D/RZKIYQQwhvZwidEB84/73zSn15NmVLfbo3121QGJk1pcztfd+jonSmtTsuBDWsZNOFsQvsO4NuXdlGcXcPuCQ8x/QoLwaE6CvIa2bUzjZGjhhAV44dGo6ALDkYfFeXzXEJuuQVTcjINqank/Poar/VqG1qckcyhTe23O+owpzM21XV2TGfu4atuvodPgUurZ1DCQFjpvV7tapsQQgjhjQQoITpQsjePz2xrcBnbfx9Ia9Nw5944IoYfv33K4/Zgz672+s5UZ3T0zlSfAQOb6y67dyQLn1tJeQF8t7AKvUFLQ60D6MuyvBr8LTbOuW4g8VG+HQQsOsES03R2kbWpA4PD6WT9+vVMnjwZ/ZFmIa0OiPV1jK/1nQlD3X0PH+vVBi6X24Mc5yyEEKIrSIASogP1FbW4lI6bKbgUNxXb8giNDkcX4gdAw94yqhZl4qq2M4AAKtPTqAkyYLksHtPQsHav1dWhK2vbWgr3v0JA7xnYbYNw2o5/lvoqG0vn7WX6XUOJH3UsROmCg1EMBjz29t8b+fm2PzWsDism3x7hzGKJORYsHA6qzfkQOQI62pLp6xhf6jsT6rr7Hi3qXR4Pe/Iq2bRzLxNGDWV4THBTYGprTl7MX53J7JvP8mmMEEII0RYJUEJ0QGNW1wXPll5F0bNbMcT2QhduxrqtuFXN0XemQm8e0maI6mzo6khRVgZul4uaosXo/Cai0Q9os271x43EjZiB5khY00dFEb/0e5yVTV3znC0+9B5trd5y25+awGXXwhu5n/HwSGns0qN0JtR19z2O1GuBoeEOcotrGTr6nLbf/VOzYgV40hbx+bYJXDtGWpkLIYQ4MRKghOiAoa+6JuD66AA4DPbcWipyS2lU2g8Sbb0z1bC3jPIP01rVegtd3ky95XeUHy7j0J71OBs3QuPGNuvstVoytg5k0Phj2//0UVHoo6Jwuz2U7C+jUulHhT6KmMSw5qDVsrbNwDV+PMX/9wiOnBz29oePKn9g8uErOCf6HJ+fRYg2eVvh2vc1rPsff9Qt4tavRzCkz+8YFh10aucshBDitCYBSoiOqNw9F3zVQCICwji8NI0FqSs73PantWm4ZWEw4UP6og0yogk0kPftXqzd0KhCURRih0/l0J71XipdHNqbT/yYeLTaY40eMneWsPazdOqrbICJxbtT8LcYm96bGnX8e1NtBi5TLFH//S+HrruOszKdjN/v5jHzYyy8YiGBBnmpX3SRjla4Ikfgqc5Hl/I5L2hf5I4P+vHevZcT7C9d+YQQQnSOBCghuog20ECFv1XVO1OV2/LQbq0GoI5GFhg3dqpRhRqmAD9Vdfs3FnJo3zoGjOjNgFG9cdhcLHsztVVde+9NQfuBa8T1f8Hvw2e4axn8KbaYZ7c8y5NnP+nzswjhM0VBuewFXIUp9C5L45GGZ7nvk0jeun0S2pPUOVMIIcSZ5RfcU1iIrrc6bZOqOl1UAProADQBehoVu6rQVV9R2+rrP2864XF7WtWExarbhmgwa7HVO0nbUMh3c/fww/yNuJ3F7f6z+uNtuFvcL3NnCUvn7T0Sno6pr7Kx4XAslcOmE1Dv5rYf3XyT+Q1rDq9RNS8hTpjBH+31H+Iy9MKkOEjJOMTzPx441bMSQghxmpIVKCG6SH19PU5cqmoDLu1HXnkZOp0fldl62O19TOO+chr6VOA30IKi1ahuOqFR2eY5akA2UQP7UFsVysHN2dQWvwMdPI+9Vsvqj8IYMCoevwA9Kz/cittZ0259Wt9pTNy3nNiwODTuLB7f8DhfXfEVQUZ5H0WcBGEJaH+7iJxCC+UL9jF3ZSYjoi2cPySCzdkVbC9TCM2uYGJCeJeuTLncnm69vhBCiJNPApQQHTCbzeh0OpxOZ7s1Op0Os9mMv78/N9xwA2+88YbX6zbaGlm8eLFPc7Hn1VL+bioasw593wBs6VWtak6k6cTBjWs5uHEtBpOJwN79qfUaBl3sXZ3JvvV1eNw12Kq9By6enc+Ui0cSs2gmh2oO8ezWZ/nX2f/yaZ5CdFrUKC6Lgh0FVt5Zn8MDn2zG6GemtM4OaHk/fRuRQX7MuSyJ6UMj27yEL4Fo6d5CHl+0j8Lqxm65/omMEUII0XkSoITogMViYfbs2VitVqDtdt5msxmLxQI0NW1QQ6PRMHjwYJxOJ1arlcLCQq9jDMNC0GQpuOsclKcX+dzpz5uEsRMoTD9AfVUlZbmtOwK2JSTKH50xgMqCMmwqAledR4NJZ+LJyU9yy5Lf8G3mt5wfez4mjYnd9t2EF4czLmocWo0ceSq6z9+nD2L4nn8x0raNB+r/QLhyrKGEUgOvfJSG31UTmTpu9LFBVXlsSDnAvDVZlNU1fe9tz8glLMDAXVMGMGnY4OPOplq1ZTuvLNxICBDS4tuw3evTicDl45yOksAlhBAnRgKUEF5YLJbmgORwODCbzURGRqI/gXNyAgICuOGGGwAoKChg/vz5Xsd8nbOSkaNGEm0P5ptdG712+vO16cSEq68nvP8AirMy2L38e/au/NHrGFvNd5gjowju7aG+zPs9TEc6nyW7Inh5SR/eGlzAfdyHm6ZnWbBiARHmCB4e9zAX9LugzWu43C62FW+TwCU6TVOyjysd36Fo4Evj423W2JbocQ3cgTY4FqrycL10FpPcdiYBGFsUOoAV4FppQHvvDrDE4KrMZeKSi1lsdLQ7h+OuTycCl49zOjqmM4FLCCHE8SRACXGasNvtbNm6hS3gtb16y6YTpsBAtHo9Lkf7H+a0ej2mwEAUjYY+CYNQNBpVAaqyMJ/KwnzVz3C0oUXlx58Qvucwd2bD/b9z0eB37IFKrCXcv+p+np/6fKsQtfzQcp7e8jTF1qaDitUELpDQJY6Xml/FcC81Rhw8/NEqnBEj6G8/yGx3+yu+AFq3nde+38Jhvyp0xbt5nPa/345e/5M1u0kYEUCIo8TnwOWqL0OrYk6u+jK0lpjOBS4hhBBtkgAlRBfy5Z0pX82YMYOcnBz2p+3HQ+tuez+nMTetkAWGhXP7C/NoqGlq8OB0Olm3fj1nt9iGaAoMJDAsvN1rtWfab+9EZzBSnJXBnuXfe5/TkS2OwX+4kwOfv0VYtZtZi118eXbLMONBQWH+sn8x7Y5pzUFn5dbPefmnJzDjIa5FtUIxL2fdh/a8R5k29tpW9+xM6JLAdWarsHYcPI4qzj+Eu+AwOspBxbFR+1K2c8iTzyAlT1X9h5sOkbpRQ7KSzXcdhCdoClz3vfcTNZZkNBqF4Op9PKviGT7dkkd0cjShNVkM9SVwCSGEaJcEKCG6kK/vTB39bzWha/DgwYwfP56M9Aw+/OhDr3NR9MdOKQgMC28OSA6HA7+0A4THxZ/QNkSAvoOTiBiQQHFcvKoAddTujLUE1TZt2xuXDuPSW78/ZdcWcbfftfSKjaN3NUz/23c83cFrVo4P5tC4dBJ+0dHNX1t+aDn3r7q/VeDs6lUuCVynlxCzukN0b4spYkqJ9++1o142zPVpHp8Zn6RKsWB1q/u9cmHZhzSU+2HETjhVoGJYr+2vsmf7lwR4rAxV8e2eml/D8L6qpiOEEL9YEqCE6GK+vjPla+gy+6tbvar6Kp3eSiDmkb6vLHW3quI8+nZ89BUGFxQWHGCD+yBxRR4u99KjQu+EOd/fR++R4+nbqy+R/pHMXfo4/avaulHXrXJ1dluhOHWS+waqqjs7OQ40w2isrcCv3vtWVYcxGL1fAB63C6W2wGt9AA0EeBq8bsk96hLdVnWFLVyu2+hTvdrVOSGE+CWTACVED9AdjSo8TjcVnx7AXlhP0MX9ferI58t7U76wWZuuF+wXrKr+Jt1k9KEDySvfAez0Wp9WkcaSffsBCK328OI8F4YOgpddW8SrfR8nPnECAZWNhN42h6fbXwhstcrV2W2F4tTSqu2WOfACOPcB9Pk74Y2p3utvWQh9R6EU7IL553q/wbXvg384rsPb0P74iNdy91m/RRM6AHQm3HUlaNY+533MiJvQGP2pyM8gJP8nr/VqV+eEEOKXTAKUEGco19AASIG61YdxFNYTev1gFD8d9uxqgssM2LOr0SWEthmsfH1vSk3gAi0pq8uJHQqJIYnkqniG4W+sAdYwROUz/9owgdK4/uQ5S6mt3o3BVdxhvcEFP6Z8xfzShcQVeXimg/AETatc/1jyZ/ySkwir9nDuQ1/4FLjE6Ult4FJb18zSD6JGotWbVJVrxtwGUSOb/r1gF6gIUJrxd0LUSILyd8Ib3gOU2tU5IYT4JZMAJcQZalnuBq68YDqBq63YDlZS9Px2ANx1DgYQQGV6GjVBBiyXxbd56K4v7021F7gmjBvH0lf+Q11FORpDIjkpdnJTy+mtaFpdoy26Pn3A48FVV4envt5r/bh564H16Pr0odGibqtjUtAgwsOD8VRnAUVe6/dX7ic74wBxRR4uVBG4UrM2Mjp6pqq5CNFdui0ECiHEL5AEKCFOM2qaTgDYbDYWbFjEheeeR78NOtx1rVeHXNV2yj9MI/TmIW2GKF+0FbiiBiVy8R//zE9vv05EwhRy9sKqjw9w5Ux1f8sdPfcVTMnJNKSmkvPra7zWa3r1wl1bi7OoCJ33LATArS80HRrsva9hkzsLBuEK6E+Wkgfs9Vpf2Vip8sripDGHgs4ITlv7NTpjU93JqO+Mk3EPIYQQbZIAJcRpRk3TCYPBwOrVq0lJSWFPZioWZSA2paHda1q/TWVg0hSf3pNSq//wUfz2v6/idHj45J+bqS1vZMcmDRFdfieIffcdDH37YsvOpn7desrmqu+KpvbJ439Igx/SiLtgoqp6te97iZPIEgOzt4O1HABHi+8h/ZHvIcyhx85D6u76zoShbriHS2NAK4FLCCG8kgAlxGlITdOJq6++mqioKMIVCx9/vwCXsf22d1qbhjv3xhExPLbVj3ncHlXvTXVEo9Vi0MK5Nwxm8Svb2bfbiqlXLIG1at6E8o3WYsE8ahSKwaAqQMW+9y7GQYNo3LePvDt+57Xe/5xz8Dgd+A0aScVy7x3OEkMSVc1bnGSWmGPhwuGg2pwPkSOgvcYt3VnvaxjqyntMGIvtk1sIsJfyuucabjVFEtD2EwkhhDhCApQQZyhFUZg4cSJZq1JxKR33DHcpbsrX5xAcHIw+OgDlyHsQDXvLqFqUiavaruq9KWg/cLndLsoOrcVZ/yla03XsH3wTY7Y/g8bT9twUgwFdcNPqjS44GMVgwGNvv8Vyy3pfaAIC0AUHo21xNldHev/5T83bCitefc379VW+7yV+4XwNaF11j+ixGK9+hccXbuGd6rOoX5nBQ9Ml9AshREckQAlxhtOY1X0As+fWUjJ3F7reJsyjwtGYdVR9ndmqrqP3pjoKXH7JoWTv3IrLUY+i+Yla/6uo+9s7DB/t3+Y2RF1wMPqoKAD0UVHEL/0eZ2XT+0Te6oUQ6ukTpzPx8pG888F23lyXzQ3jYokJUdeERQghfokkQAlxhjP0VbchxzDQgpINztIGapYdoo5GGpX2V3x+/t5Uw94yyj9Ma1XXMnBd8PvZvP/AbJy2HBRtGju3DiVxxlDMFj22nBz8kpLaPftKHxXVHJAcDofXel9XrbpzlUuInu7CpAgmxYeyJzOPN79ZzuO3XX6qpySEED2WBCghznQqX1cyTYsi8sYYGvaWU7g2nQVVGzvc+qe1abjlCwu9B0WimHXkLUzBqljbrbd+m8rAh6cw4dfXs+7T93HZ1+C0xbHyw/2MvCgaa4GOgvQqYhLD0HRBMwtfV618rVcTuFx6rQQucVpQFIWnxtTif/h+CrJD2ZQ5kQnxvU/1tIQQokeSACWEAMBoNKLx0+E/JoKy/P24dnp/b6py52G0O2qoo5EFxo2qGlWMuexq9q9fTVneIZyNa8g/cDH5B6oAE4t3p+BvMXLOdQOJHxXe5nXcbg8F6VWqApevq1a+1LcXuEYpGspffJHNg+DLGQF8GhZIF77FIkS36TdwBI1aJ8Pd2fz3y7mMfWAO2m7ozCmEEKc7ebtZCHEcu93O8j1rVdXq+wZgHBCEPcCjqlFFfUUtWp2OC++c3fQ1WyrOxt24ncXN/9SW5bJk7gpSVrXeDpi5s4T3/76BxS+lULHbxOKXUnj/7xvI3FnS4b1/HrrcbrWnPnVMHxWFKTkZU3IyfklJ2Pr2Jfj224j7bhELbx/IIXM9nx34rEvuJUS3CwjHdfYDANxc/w4LNx04xRMSQoieSVaghBDHqaqqwj/An+rqaq+1/r/qR70CniwbrPF+7aMNLcyWEJr2FnpwNqxos3bZa58S3u9VwvtFoWgUUlalserDXa3qastgydxcpt48kmFTh7T68cydJaz9LJ36KhtqV7lOhKLRYIpP4A7PHTyy/hHe3/c+Nw25CT+dX5ffS4iu5j9lNtVb3yGiIY+aH5+h9qz59PKTNVQhhGjpjA1Qc+fOZe7cubhcrlM9FSFOKbPZjE6nw+l0tluj0+kwm5u6boWHh3Pdddcxf/58r9curyhn0aJFqudytKFFXmoB4G0VyMXn/1qD1tAHvaGemsI3gPa/n5e9/ikxSfOxhB87ojdzZwlL5+1tVVtfZWPpvL1Mv2tomyHKl22C7blkwCV8uuJFjOnFfD3ia65PvN6n8UKcEjoj5kufggU3c5N7EW99v4a7rzr/VM9KCCF6lDM2QM2aNYtZs2ZRU1NDUFDQqZ6OEKeMxWJh9uzZWK1NDR7aao5gNpubD+b1hdvtJjQ0lJqaGhwOh/cBRzJIQ337jRd+zuP20FhXS0fhqanQxVfPridq4EACe5sIDPVj48LduJ017Q5Z/XEjcSNmHBeOOrNi1Vbgcu5N49EXi6g3ePjX4Lf49aBfo9fI3+SLnk+fdCkV4RMIKdlE/53PcmjKBKICDad6WkII0WOcsQFKCHGMxWJpDkgOhwOz2UxkZGS7zRTU6tu3L/fccw8FBQWqVqyOMvmr+zCWcFY9MUl6Sg5FsHOJ9/r6KhuZO0sB8LhrsFW/Q0fBy16rZccPMSSfMxg/fz17V+/3eZtge4Hr7JkJGOLiUDKzGLW6gO8nfc/l8dIaWpwGFIXgq/+D6/UpNHj0/HtRCr+ZFMf2MoXQ7AomJoRLc4k2uNweNmdXyM+TEL8AEqCEECddWKy6s6n2rf6afath2m1/V1XfL9lJdFJ/6iqd5KSkUVrtbQuvi41f7mXzN6VALY2Vb+PLNsGOtgj+8EYq5159L9rn/syvtrp5bst8Lh1wKRpFeveInk/pM4z8qxby7md7cR/YxlMHtgGwPSOXsAADd00ZwKRhg8ES0+Z4X8NEd4eP7r7+0r2FPL5oH4XVjYCW99O3ERnkx5zLkpg+NLLL5tTTfl6F+KWSACWEaMXX96ZUO9KoT6Oo+z/wyIGJ4PEQGR+mqj5902dccMflmAODCI6oZ1mG9zF6oxaXC9xOK2q2CS78z3oi4wfiH2Jk35qDuJ217ZZv2R/E2fHx+GdmkrQim5WTVnJ+P3mfRJwGqvLo+81MFhna2G7rAFaAa6UB7b07jg9RVXlsSDnAvDVZlNU1je0wdHWiHms5Lo+HvXmVFBQcYu/2tQyPCUarKGAOPbHrd+Ieq7Zs55WFGwkBQlr80abUwCsfpeF31USmjht9wnPydUxnQp0QQh0JUEKIVnx9b0pN4NJ6NHj210K0+nmcf/sfiBiQQHGWiiQEBEdGY+oVCKhf5bri/lGEx8az+OV3ydjsvb6uwkZmTanqLYLWK36L8flH+dVWNy9veZ3zYs9DURkghThVXPVlaN0dv6uoddub6o5+cK/Kw/XSWUxy25kEYGxR3Fbo6kQ9r4wGpw0tMOrIPyxtMU5nhNnbO3f9I8/gyz1clblMXHIxi43tvwNqW6LHNXAH2uDYTs/J1zE+hzohhE8kQAkh2uTLe1PtBa6RI0fy5Zdf4nQ6Ge6MhbXluMapbyDhq1/d+0BzOFG7yqVRFLR6DdXF+1TVDz23L0HhUWTsOEDeLu9bBO19ojHHx+GfmU38D6lsmryJiVETVd1LiFMlNb+G4SrqPtmSS9+kvvgbdFiqchikInTVVxXjMUXiqigiyJeQZi0Hp63jCTltTXWWmM6FQJX3sNeWUuwOZcemFK6g4wY6Rhw8+cU6NH1H0bfhALeqmNNP29OoDW3a7htYuZ9pKsbYa0oxdCbUCSF8JgFKCNEl2gpcCQkJXHzxxXz33Xek6PMYaIvCb0kWpgtC0Or1uDro3KfV6zEFBp6k2UNM8hBKc/Z7rUucFMmWhZ9SkLpD1XVNvYz0uedecv72EI0GF2+mvCkBSvR4FVZ1f9GxaMsBNm9u+ihxtWYNz6voD3PtvE00sJPJmhSeUNHH5u4PtlMbamOIJ4tHVczp1VUZ5Plp0Ban8qSK+icW74NIA0adhr4NOdyiYsxVr24g1VNIspLNFUbv9RuzKkjNzCJZOcytKur/u/wgqZ6mPx+TlWymqRhz1WsbyNQVM0Kbw2cqQt2e9GyGj5MAJURnSIASQnSr0aNHk5qaSk5ODuv0aczY5UfvsX24/YV5NNQ0tRh3Op2sW7+es1tsETQFBhIYFt78790duJLOPpcd3y30WqdRFKqKCnE51H3ADIsNoFfcCMJGJvD9spk4i7awu3Q3SZakTs9ViO4WYlbXKTMuxI86YyBWu4uL6narvv4N2p/4vU5Fa01gcu33/Lrh7zSibz4KoSMX7P8HLjQE0AAqerbcmv9PqvP9saFH53GC1vuY1/X/Q6+46aVYvRcD3xj/gUtjxOHReD8CD3jR9CZOnT9f97qeQ43+UO99TLyST6ojjjqn6/htfu1QG5KFEK1JgBJCdCuNRsPll1/Oq6++SoGzkgPaAvTf+BPxp1HNAcnhcOCXdoDwuPg2twgGhoX7FLi6201PvUDW9s0s+t/TXms1ioKi0RDVJ4FL4y/l64yveTPlTZ4/5/mTMFMhOie5r7q/jPjXdRPQxo4DIP/z72DfRq9jHr88mREuD9bNaZhrs73Wj+trxL/Ehj9ettYdMUiTr6ruqDhNkU/1ADGaMp/qdbjQua1qcg0ACe5ssMPD54Sxxx4FKrLmfcOdPHjRNNJ2aGGd93q1IVkI0Zr00xVCdLuQkBDOO+88ADbr06kuqaBuXYFP1wgMCydiQAIRAxIIj4vHLySM8Lj45q/9PDwdXbXqSGdXrXR6PUHhfXwed1vybQzP9uD57ifSq9J9Hi/EyaJV+Q6hVnfsQ3ifyTeqGjMq1oL+7HswXv+OqvqBM+6Ge3dx8OwXVNVnj3kEfrMQ16Uvqqp3zfgP3PApzHyX3BH3qRqTMeEpuHM1XPuhqnpu/ALu2YHr1++qm9MFj8PM96D/ZNVhNjZhKDEhZs4fEqGqXu11hRCtyQqUEOKkmDBhAqmpqZQWl1ChqSdgxSFMI3ujC1L7d7K+8XXV6mRsEwxPLeSRT13UG+GVyc/QxxVPeHE446LGodV0vG/I5XaxrXgbu+27VY3p7vrOjhFnLtWh60id6npjAITEET+kStXKSuyoC6DvKLQFu9RdP2YsRI0EoK+lP+z+n9cxccMmNo9RJaA3hMajtbV/7MFxcxowtfn6WmuFujFRI5r+18dfByGE7yRACSFOCo1Gw9VXX41Wo8X+6SHsh2qoXpxF6E1Duu2egWHhPWqboKFfPxr6WPAvqiLx8y0sH7WdbVmfE+IXwm3JtzEp6WL0UVHHjXEUFLBh3w+8k/oOFY1NH6Q6GuNrPcDyQ8t5esvTFFuLAViwYgER5ggeHvcwF/S7oNVzdOYeIIHrtGIObWrX3VFHOp2xqe4kORnBQMKHEEINCVBCiJMmNLTpw5b9Ch0lL++kIaWMhv0VuDVugssM2LOr0SWEomja/3DicXuwZ1errveFL4FLzYqVouiaV6wcBQVkzJiBydF0VtaFu+DC5jbopcCzpOufZ+APPzSHD0dBAekXX0y4w8lfW1299Rhf6wFWbv2cl396AjMe4lrOnWJezroP7XmPMm3stc1f78w9JHCdhiwxTWcdWcsBcLQ4C05/5C8UWh1a62vo6mn1Z8qchBDdTgKUEOKkM0QFUJYM6fsPMvF9wA0DCKAyPY2aIAOWy+IxDQ1rNa5hbxlVizJxVdtV1Xen9lasBkaGs/KdeYAGfcC1OO3+ANgrylEc7R80DKA4nOzP2oq/eRgmnQmlMEfVmKriPLQhftQVHFRVb68oRx8VRePhw4TeNoenOxji+GAOjUsn4Rcd7dNzHL3HyQxcootZYo4FJIeDanM+RI6A9t4t9DV0nUC9y+NhT14lm3buZcKooQyPCW5aFTqR65+Me5zgnFSNkcAlRLeTACWEOOmqqqr4JuMnPDoPZoeRvkrwsR+sgeKPyoi8KomIccfWRBr2llH+YVqra7mq7ZR/mEbozUNOSYj6+YrV0PMuZv+6VRSmH8BlP8iu5bmcd8sQ9lfsx6zimk8v+zvpqQo2A/QrgWdUjLlj2R1k74aB+R7+paL+liW3ULUvhNgiJw91nIXQO+Hur24mL0qPvaGe8Nxa/qniHv/e/G9CGscQnW9neDcHLtGDdCZ0daJeCwwNd5BbXMvQ0ee03zDG1+ufjHucwJxUjWkncJljk3l88X7MBi3v3jkD/5YhTQjhEwlQQoiTr8U5KFv1GWxto0S7ZDv3DLwXS7AFj9tD3rd7sSrtH4Zi/TaVgUlTumw7X2cpisL4q67j62f/icu2m/2bxjH+igFUNlaqClCPfO5u/neHyj6pT77nQu/2XnfU/Z83UmsqwK3yp+p37xVjsoOfA9aoPL5qxmu7WDV8Nx8N1jBcRf17qe+RGHgJ4Xl1aH0IXC3Jlj8hjmgjcE0cM4WGjToyyir5MhNuOTmnPghxRpIAJYQ46arSS/B4OU3ShZuCBSl4evehqrySz2xrcBnbTwlam4Y798YRMTy21Y/5+t7Uib5nNeCssfTuF0fpoWwc9TvZ89NggkODvQ8EPIqC4mn6uVEbinwJTwAhdU3/qBXcIreOCUgC9nkdE1oHZ/kPoSrYA7ReOfy5yqVL+FPjD8QVeVStuu2v2M9ohgGy5U8INTQKvBTyBbG1X/Dntc/ymwn9UKQZhhCdIgFKCHHSua3tN15oyZ5dQ30WVCs1HYYnAJfipmpfEWED+qANaDqbpqqqisqUAmrXHMZd5yAQSM/YjCZAT68p0QQPi8JisRx3na54z6ppFepaFr/wDE7bDvauHsfMWwZRqGJs7OefYh6ciLu+nvpduyj4491ex0S99ir+w4fTkJXJ4d/c6rU+4t//whARQcO+fZT91/uBvn2e+jf+Y8agDQqiISebvGuv936PJ/7JgNGjiTi8HfiH1/rBjcEMDY3FU5YJeG/1/Pn+zznQ20GSMxz9jffJlj8hvFEUBvtVoFcamFbzDeszLuHsgSd327MQZwoJUEKIk05j7viA26PSI8qpDtViq3VAiff6ht2lFO7ajL6PGVuMnvf2foPLc6TTXcvjphzACtCu1HLPvfc0h6jiLdkULjyyutLyL2bbeS+rIwPHTyI4si+VhflYq3aRkXYu/irGaTVaNAYDGoMBQ7i6PTaG8HB0oaHoiopU1ZsGD8aUnIzWYlEVoPwGDcIQ07QdSKtV938bpqQkjAMGkGitJ1dF/XnX3Mc1l17D9sAF8Ib3wJVWmcaSLfubVqwcrg5r29vyJ8QvjX7iH+Dgd1ytXcvD6/Zy9sCpp3pKQpyWJEAJIU46Q98AVXWpVVmkVmWpvm6DxYO70o2jyEpFcQ0uY8cfrF1uF6UbctBZwqluqOXttZ91vE2wxXtZLbW15U+j0XLODbeSvjWTrJRw9u6yMlbRoPH4uN/uNKdR1L3IZUpsOg8sMSRRVeC6KuEqtlkq0B/YDLT/btxRLbf8CfGL1f8cbCGD8a84QFjmF+RVjCMmRM3bmUKIliRACSFOPpXb7ocMafpQXVlZSZGK1ZUfGrahMWuw+Afh59BCo/d71K/Np8pTS5mabYK4qUovwTLOAnjfIth7WBJxZ43n/b9voL7WQWnkOCIKNrV7fcVgQBd87F0pXXAwisGAx25XNcbX+s7o7nuoDVzXJ17PbcnJbFh5N7DSa31lY2Wn5iPEGUVRME68C767n99ofuSDjdn8/VfJp3pWQpx2JEAJIXqsc845h6ioKAoKCpg/f77Xeq1Wi8vloqJW/YflXEs1rmATjTUeUNFYoXbNYercvbD31TL3nXm43N63CA6fFs2mb7IoPOd2xs38C4qi4GxxlovuyFkuuuDg47aZ6aOiiF/6Pc7KpufxNsbX+s6EoZNxD18Yp0yCL7wHqGC/zodGIc4ow6/DsWwOAxxF5G1dTMOFiZgM0q1SCF9IgBJCnDFuv/12/P39KS8vJ31HGptSt3kds6PhIDsaDqq+h6u8gaqvM46sWHnfImitt2IOyMdR+z4l9tGU624mJjEEh8OBLScHv6Qk9B2c/6KPijp2wKyKMb7U+xqGTsY9fA1ciVEjVG35SwxJVFElxC+AMQDtWTfD5te4xvU93+y6gevHte5eKoRonwQoIcRJZzab0el0OJ3tn/ej0+kwm33bm68oChaLBYvFgsnPpCpAxcbEYrPbqKysxN7Bh/aj1gSn09vdC01tx23Yj7Ln11FfXYLbVY6ncQs7fzibmMQQVWNPBl8DWnffw9fApXbLn9o6IX4JNON+z+7CBuakjyJgQw7XjY2RluZC+EAClBDipLNYLMyePRur1Qq0/SHZbDY3d8frVOBS+Vlg+ozpPm0TrLBWUUEVqMwXbquDERfOYPPCz7HVV5GzexNlhwcRFGH0PvgXqjtC3dr8tVyULO96CAFAaDz9r/8P5U+t4HBRLVuyKxg/IPRUz0qI04YEKCHEKXF0pQiaPiSbzWYiIyPb/JDsa+DqThdeeCEul4uc/VlkFeR4rdeY9Rj8TIy+5Ao2LPgIZ+MWdi6bwtTfDO72uf4SqNny59DAG7vm0X/seQwKHnQSZydEzxVk1nPlqL58siWX9zbmSIASwgcSoIQQpwVfAhd03zbBuLg4oqKiSIhPYP4b3lesjrZsHzX9MrZ++xUOWxn7N2xkzKX9fbqvaJu3LX+1K3+iZO6rzFxh4/4Bf+aTyz+jl6HXKZ61ED3DH+JKOG/nf1mZNoqCqiSiLKZTPSUhTgsSoIQQZ6Ru3yao9nWBI3V+AQGMnP4rtn7zBQ7rZjZ+NQ6rR0dBehUxiWFoNPL+QWd1tOVPYzJR8dY7DDvUwNilh3gk5BFemPaCvO8hBNCv8QD9tNuJdRfz8abf88B0abYihBoSoIQQZ6yetk1w0ITJbFv0NR5XEembV6PR9ubb7csx9TIw6qJYBo7tR2BYeJtj3W4PBelVWAskdPnCOGAAkY8/RsFDf+WadW6ejFnO273f5o5hd5zqqQlx6o28EefyJxjMYf675Xsazx+INDQXwjsJUEIIcYQvgcvXFauashI+eeQhPO6meqd1WXOdvRZWvQtrPtBzx0vzWoWozJ0lrP0snfoqG2Bi8e4U/C1GzrluIPGjJHB5E3T55dRv2UL1F19y77du/tr7RYaGDWV85PhTPTUhTi2TBc3I62D7O1zl+I7v9szk8uERp3pWQvR4EqCEEKIT2luxwubiQE4G4e4grvvNjc2BrL66GrfL0eE13S4H9dXVxwWolFVprPpwV6va2jJYMjeXqTePZNjUIc1frykrIX3rIXYuy6WhtqmxgppVrs4ErtMppPV55BEa96RgOXiQe75x8tfgB/n08s/p49/nVE9NiFNKM/4u2P4OF2m28ft1W7hs2KWnekpC9HgSoIQQopPaWrGaeP5E8ufl08/RG83uWujX9Le5Zbl1qq655dtsBowy4W8x4nHXsOy1h4H2D+xd9vqnxCTNxxIeQU1ZCW/de1ebQa2jVS5fV7g6G9JOJY2fH31f+B/Zv76GoYcaSNxZzl+C/sJbF77FzuKd7LbvJrw4nHFR49BqZBOT+AUJH4Ij9mz0uesYXbqQj7aMILtMITS7gokJ4Wg7+EsRl9vD5uwKtqusF+JMIQFKCCG6UHBwMHfP/B0V7+7Duq2YoAv6oTHraaj3fkgvQE5KFnlpTlCMeFwldBSeAPC4WP3JbmISB2OtOuzzKldnVrh8DWk1ZSU01NTg9ngozqmi6kAlqQG7iOhvQaMomAIDu2xVrCPGAQOIfOIJygoyOez8CE3Kbn6zbzI2lw2AbVmfE+IXwm3JtzEp6eLmxhQtudwuthVvUx24fK0X4lTQT/wD5K7jeu1KJi2+GhsG3k/fRmSQH3MuS2L60MhWY5buLeTxRfsorG4EtF7rj/I1dHV3fWdIcBQSoIQQoouZBoeg7+OPo6ieus2FBE6LxeRvUDXWWb8Yl6IlesQjVOaXY6/1PiY3pZzDaZm4ncWq7rHl22wSxpjR6up9WuEC37ci1pSV8Paf78LlOH7Miu1fNP+7Vq/n9heOD1zdtcIVdOmvMBcU8PTF89E6XID1ZxWlwLOk659n4A8/HBeilh9aztNbnqbY2vTzvGDFAiLMETw87mEu6HdBq3v5Wi/EqbK6OoJergQ2uoeQpORgP3JSuFIDr3yUht9VE5k6bnRz/aot23ll4UZCgJAWuaG9egCq8tiQcoB5a7Ioq2v6vt6ekUtYgIG7pgxg0rDBYIk5bohPIa0T1wcfw9DJuEcn6k/GPSTIHk8ClBBCdDFFUTBPiWLXF+tpWJvPhWdHExYboGqs3s+EqVcg1/5tLCkrdSx73fuYqIEWgiL6UJxZR5GawJVazuEDB3A5ClGzwrV03laCI/uDByoLc1Q8BeTvryKiv5uGmppW4ennXA4HDTU1zYGrM9sQQf2Klb2i/Eh4ap/icGKvKG8OUCu3fs7LPz2BGQ9xLeso5uWs+9Ce9yjTxl7b/HVf65t/LjqxYiWrYuJEuCpzmbD0EoxaB2dpM5jFolY1tiV6XAN3oA2OxVWZy8QlF7PY2P73dct6AKrycL10FpPcdiYBGFsUO4AV4FppQHvvjuYA4lNI68T1fQ5DJ+kePge0k3APX1cbu3118gSD7K7yEw9ZEqCEEKIblFmsrDCkoHVpGLX5EJoodX9gXzfnKcJi+wGoDl2TrkkgMn4gKSttFB30Xh81yILBFErW1s9VXb/0UC3FmYtxuyrwuH++YtO29V9uZ9O3pegN6t79qquyEdzopL7K92Ybvq5Y7a/Yj5rjkx9d/yihdWPpZ/Vn2L3zeLr9hos4PphD49JJ+EVH03j4MKG3zVFdD+AoKGDDvh94J/UdKhorAO9bCjszRlbFxM+lpmcznI6/54w4uOP1H8g3DaZvwwHeUlH/2Gdr0fQdhdmgJbrxINe7O97GrHXbKS0pwGDog74uX3VI01hicNaWoVdxfVd9GVpLTKfCkKu+DG133qOTAa277+HramO3r052QZB12Bo4URKghBCiG/SPiyO8VyglteVsXrORMdeNVT1Wq2vaPqNRedjr0TrVgevXTYFr3h8d1Nm818ePDqfwwBaqCtNVXR+atiI6ARsaVfWLX9mAVp+Lx1Wpqr4os5rI+M69k1XZWKkqQGVUZfDjgUziijyM7iAMAeidcN/Xd2CN70Ngdhl3q6hfufcbJvW+GVNZHRnTpxPucPLXVpVtbyl0FBSQfvHFPo3p7KqYOLNVWNW9n6mvzaWgOhCtYjv+Q2s7th6qJDUnG4Bk5RDXqxjz23e2kuopI1nJ5rsOwhM0hbTLnvuWFHfckXrv139gwW7cfWCwO5O7VYShj1bt5JChjtpGJxTu5Snvt+Bf36Whj/Yj1p7OTSrusSc9C3tvf/zKshiqor6kuACNLhy9RoO2spgAFWPqq4px+/XBXV5EkIr68tJCFH0EVOWpCrJVMVtQgmJwV3X/6mRXBNkaPAR1eAXvJEAJIUQ3UBSFc86bwpffLCTFls2YotFo9foOt7Np9XpMgYGdvqevgeuSe/7M54//zWv9qItiiRt6ObUV5dRXVbJjyTdex+j9/HA0NgJuVXNy1n9DU+ZQ9wzrPk9n+1Irer8Kn1esgv2CVd3j0gGX0hAfiSN9CZDrtT6/Pp/skgLiaj2qrv/a7td4qPh1BhZr+Zej48SlOJz8lPINij0eg9aAIeMwwSrGHN2G2JlVMfHLEGJW937m64aXSB/3JHs8A2Cr9/q/Ru5m46ALaLC7CMzaC1XexyiAhVou1GxXNadgTw1/1X1CX0pV1Q8rXUJ66R5qqIfWx/u1kr71Ryo8mwlQGognX9WYoEPLyMhJxabUqKp//KvtpHrKGaIcYqGKEHjbu00hE1AdHK+dt4lUT7Hq+lve3kKqp1R1kL36pSWkeuJU19/22lIqg5LxN2pJdGfxqIpA9OgnqzmgxBNUncob3h+Bh79Mwd1HQ4Irgz96uX5n9OgA9dRTT/HVV1+xf/9+TCYTkyZN4plnnmHw4MGnempCCOFV0vChLF/6I9W2OlI3pXL7C/NoqKkBms6NWrd+PWdPnoxO1/RHcXvd6LqLwc+kqk6jKAw5ZxoAxVkZqgLUdXOeJiQ6hp3fr2Ptx//zfg+tDrfLCagLH/a6xTgbw0FR9+GvLLeOyPimf08MSVQRh+CmITfhP3QYe95NQU2Aum7QdcQfrMG0YDle3y0DIusNGPPsBFg7/sBx1Nxdc8kuagqYcUUenlEx5q4f76IuI5zIww3cq2JVLDVrI6OjZ6qajzgzJPdV95c2HmMgA6NCGdA7SlWAOjsxkikXJQKQ+f1K2Ox9zL+vGkZSVC90b96lak5/OrsPo7eq+U5ocrv+B9W1AI/p3/epHuBP+oU+1X9pfNyn+o8M/8KGgVWukbzvulDdnLRfcafzLz7dpzOu0KxXVVdSaye0bjUmbLiUClVBM+Hw1/RRTMRQoiq9jCj+msziLdhUhmVf9egAtXr1ambNmsXYsWNxOp383//9HxdddBH79u3D39//VE9PCCE6pNVqmTR5Mt//9AM7qw8yqfY8AgckAE3nRvmlHSA8Lh69vu0/3U2BgT6tWvla3930BiMxQ2NV1V7/xHOERceQm5rC18+o+EDhqcbtqFY9l5Zt5DWKum2FR+sih46nbJn3DwZXDryS+swfKK9rVHX9OcplVH+o7j00gIe+UdBotGgdbnQ27wEN4KavKqn2r0LjURdMKxvVbaEUZw6typVr5dZFEDUSbcEuVfWawdOb/73/oKGqAlRy30C0Bn88MRNR8jZ6rR85OA60d+O21aLZ+YHXenfCRWi0OmpLc+lVsddrvTUoAXNwJBgDcbvsaDJ+9DrGEzsRRaPDWlGAuSbTa72vLIoVsDIzOYD4/smgIhOOD3ew/4/TSduxBr73Xv/UVcMYNnYKu7esVlX/xBXJDB1zLp7//BlU/PH3u7PjuODgY/SqVvHS7hG36r3/3Ld0s36FT/W+6tEBaunSpcf99zvvvEN4eDjbt29nypQpp2hWQgih3lkTx7Bq9SrqaGTn95uYdPd074OOCAwL92nVytf6zvA1pPmyrVBv9CPAom573bTf3onH7SFj2y4O7/P+1+Fq28i3JWDyJMqef95rnUbREHLrrRiHDKHgLw94rzf6oe8Xi72oCMXmfYtJaIUT8LKM9DP9S4FSdeEJ1G9vFMIr/bE3DbUmi6ohWkWB3oNQZjwN88/1Xm8OhulPoSnYBSoClOa8/4OokZjzd8IbU73WG699E/qOahpbsAtUBChl+tMQNRKjynu4frsUbeQwXAW70b53iff6X7+LNiwejTGAUQ3q/hIpYNp9aPVahkdbVNUn9w1EURSGRat7U2hEjAWtToN7yHTY6X3V7vKRUWjto6EiGGt1maqgWRF9PiF9B+K21aPZpSIsJ16GRqunpjiHwLIdqp7DFz06QP1cdXXTb5SQkJB2a2w2Gzbbsbeia458kICmv/FV42hdd9WfjHv8Ep+hJ87pTHiGnjin0+0ZRo8czYGte9EdttFQUIOut0n19U1BwZiCgptr/UIOEBwde9yqVctr+FKvN5lVhSG9ydw8xhQUzC3PzaWh9lhI27R5MxPGjz8W0noFYgoKxuFw+HwPp1NdQIiIH0R4XDzhCYP4/B/eA5Qlyq/5GTy9eqEYDHjs7YcWxWDA06uXT3NyOp3oLBY0Kt8h8v/VJYQ++ADW1L0UXH+j1/rQ//s//BIHoxgM2HJzKX3wIa9jgu+/H0NYGI0Z6VS//Y7X+oTAhDZ/T55u33NdUf+LmZPTqWqHk8PpBIfD9/qTcQ9f610u1DTud7tcuDv7DGrvodHj1hhBa1RXHxSDO+zI4eZ1FSrHxDY9h6/P7Wv9qFvRqAhQbpcL96UvAzStaL7jvQOo/4V/wxE1Egp3qwpQrkl/xhU5AqPK6/tK8XhUruufYh6PhyuuuILKykrWrl3bbt1jjz3G44+33v7x8ccfYzar6bskhBBdy+PxEL8/gOAqI6XhjeTGq2sFfjI46utw2drfc6E1+qH3V9fdz+s9PGCv0eC2K2gMHgyBblCOv4ejvo7cRZ/jcbe/RU3RaIm97Fr0/gE0VpRxeKn3dw6ip1+FX0hY83/rKqvQWuvbrXeZ/XEGWwAw5ufT76WXvd7j0L33YOvbt9vrT8acxC+HyV7G+fv+itbTfiBzKXpWJD1DgyHM5/rO3CPImsPUA//wOvdVg/9Jtbl/t1//ZDxDZ+bU3fc4U5+hxuYh6OlaqqurCezklvbTJkDNmjWL7777jnXr1hHdwd/utbUCFRMTw8cff8wVV1zR7rsGLTkcDn788UcuvPDCbqk/Gff4JT5DT5zTmfAMPXFOp+Mz2HNqqHxrH+gUwv4yCrdROe2e4WTdo7as1OsKV6+w3gCUZGfy6aPet8udf+cckqeM7NScHIWF5F56mdcVq9jFi9BHRvpc37hvH4evu97rM0R/9il+SUkAPo/pzD1a6im/N05m/S9qTtWHwVoONH3Pbd68mfEtvucwh0JQdOfrfR1TfRjda+NRXO2fs+DRGnH+cfNxY7r1+t19j04+c7feo3A3+rfPb7f2KMftKyByhO/14PuYLniGrghQp8UWvnvuuYdvv/2WNWvWdBieAIxGI0Zj2z0a9Xq96j+gTkZ9T5zTmfAMPXFOZ8Iz9MQ5nU7PoEsIoSLayO7CAwz6yUTc5cM7df2unFNX1Xf1PUIioyDyyHlHDgd+6ZlEDRzcZn2vkBCvWwQBti0uZuAYN/5B7ffwbW9O+thY4pd+j7OyqcGC0+lk/fr1TG7xbpkuOLj5vCVf6+ndW9WWQr/evY/Nz8cxTp26/7vX6XQd/jqe6t8bp6L+FzGnsDg4ejqYw0F1SjG6mNFdV+/rmLA4uGd7c1hxtPge0h/5vayYQ9EfPSj1ZFy/u+/R2WfuznsERoDOCM4ODgzUGdEHRoBe73t9Z+7RHc/QCT06QHk8Hu655x4WLlzIqlWriIuL8z5ICCF6IEVR2BqQwx59JuUpdfS7OPlUT+mM0FHjjPrKCpa89Bwup4P6yr38+HYUl/9pFBqNusYWLemjoo4dYutwYMvJwS8pqd0PjL7U66OifAtcnRijCw72GrhcOg26YGkiIXoIS0zTP9AUVsz5TSsQPgbNU3b9ztyjM3PqzntYYmB2x2EFc+ix6/lafyJjTuAZ1v64Ani47Z8flXp0gJo1axYff/wx33zzDb169aKoqAiAoKAgTCZ155cIIURPMeniKeyZt49sTzGHF6cSXG/Anl2NLiEUpRMf6kWTwLDw5s6Cx7WHH5SI7Xd/ZNnrL+Fs3Mbh/SPYujib8ZcPOMUzbs3XgObrmHYD14QJ5P7lz2gKS/lpmAeDqY5B3fB8QojTVE8MgSf4DDXm9BO+pLrDME6R1157jerqaqZOnUpkZGTzP5999tmpnpoQQvjMz+RHpDkMFFi7dxOBGW7S39lMylM/kr12H1VVVe2O9bg92LOrCS5rCl0ed8evr/paf6YaOvVCJs28ifNun4OiGNn2fQ65+8pP9bROCX1UFKbkZEzJyfglJWHr2xe/YcPo99gTAEzd4+GNpU+e4lkKIUTP16NXoE6T/hZCCOFVVVUVL7/0Mq4j3eVydKXk6EqbftABrADtSi333HsPFovluHGVKQXUrjmMu85BIJCesRlNgJ5eU6IJHhZ1XD1Aw94yqhZl4qq2M4AAKtPTqAkyYLksHtPQMH5JFEVh4jU3AFBdup/UtQX8+PY+rvu/cQQEt/8+1C+J/5QpaMefxebqXWwt28G6/HWc3ffsUz0tIYTosXp0gBJCiDOFtd7aHJ7a43K7sNZbmwPRz0MXLT/vtxO6irdkU7hwX1NNy12BNVD8URmRVyURMa71+6Q/X7FSs62wM2NOpbOvHcihlJ1Ul1Sx7C0zV9w3Cq22R2/EOCkURSHhjXf4ZveLlO97n/9u+y8TIieg08hHBCGEaIv86SiEECeBPb9OVV3VtxmYIq0oeg0ljRWqQld9bT0Wi4WqyirmL/kAl9Hdbr12yXbuGXgvliNnHEHnVqxOx1WuggOplGV/BIqe/APhbP4miAlXxlOQXZRR1gAAckZJREFUXoW1QEdBehUxiWGdajJxutMYDNw5/E6+yfyGjKoMFmYsZOagmad6WkII0SNJgBJCiJPAbe24zfZRm/P30PvwIQI8frhwg8H7mNJXd4HxEOWa2qYxHXDhpiq9BMs4C9C5FauTucrVlaKTkolJHk5e6h4c9d+x44depK0vpLHeAZhYvDsFf4uRc64bSPyo8Dav4XZ7ztjAFWQM4p6oG6l86RU2ZP6HSx69BH+9/6melhBC9DgSoIQQ4iTQmNV1EzqkK+MQZT5d+5CmlFp7Iw2KHVTcpnppNqUpNqwBLt5P+9anFavOrHJ15j0u6PrApdFomTH7ft5/6F4aa0tw1P+Ix3XWcTW1ZbBkbi5Tbx7JsKlDjvuxzJ0lrP0snfoqG2dq4Jq620nFXg+DD9fw9q/mc8/4+071lIQQoseRACWEECeBoW+AqrqzRp2F2+OmqqqKsqJS6hrrvY7Zqc/xaS5FtnJ0GdCIo8MgBE0rVrmvbcVmDgWtQnFDhU+rXJ15j6s7A1evkDDOvuG3LJ//Em5HGnZHWpvPsOz1T4lJmo8lPAJoCk9L5+1tVVdfZWPpvL1Mv2toqxB1Ogau3rffQeknH9GnooYVH7xL0dAb6OPf56TdXwghTgcSoIQQ4mRQ+Rl4zNgxRB0526cgv4D5b8z3OiY6OhpFUaitre2wFfpRG/UH1U3miOz6fErrK4hxheJWbMeHoHZUf5dFyTYr5Wbfmmd0JnCBb+9kaTS9vT+Ax8XWRftInKzHHGhg1UdbcTtr2i1f/XEjcSNmNIedlFVprPpwV6u6rl7hgq4NXRp/f/re9yBFjz7KFevsvL7mOR6b8d9OXUsIIc5UEqCEEKKnUvkZ+JJLLiEqKoqCggLmz/ceuIKDg6mrq8PhUPde1tEVrhun/xr/Cgfs9D6m2FlJaK4/NqVGVeCq+Gw/hrAqSt1VPncr9PWdrIZ6u/cJAfs3FnFwqwePuwZb9TtA+/Oy12r5fl4gEf2jsTdUsvGzxzqs//kKV2cCV01ZCelbD7FzWS4NtU3P9O325Zh6GRh1USwDx/ZrPmC4JW+By3L1VRS++yYBmYcI+Oh7UsfdzqBAOV63J3C5XWwr3sZu+27Ci8MZFzUOrUZ7qqclxC+OBCghhDgJzGYzOp0Op9PZbo1Op8NsNnf7XGbOnElkZCSZGZl8+NGHXutjomPwM/kRNCgcl9OlKkBZzutHSO+B1G47CLne652lDTSWlFOmKVHVOKPis/34xdZR7+fg3W1f+vROlslfxQ0A/6Aa9H4h1JRZ6SgMNXGRtT2PnN123M5i7/UeF9/N3UxM4mC0+no2LXi8wzE/D1w1ZSW8de9duF2tQ7C9Fla9C2s+0HPHS/OaQ5TawKVotcT+/VHy7vgdF+/w8OZ3TzBz2r3yod0LX8ONr/XLDy3n6S1PU2wtBmDBigVEmCN4eNzDXNDvgi65hxBCHQlQQghxElgsFmbPno3VagXA6XSyfv16Jk+ejE7X9Eex2Ww+bltad4YuRVEw+6sbN+OSGce2FRYUqBrTZ2A05tjemBorVQUo85g+WPpGUbH5MFR6r3eWNmAtKaZcqVH1HlfLzoNhsereR6s8vEhV3VGBoUUEBENVaQn2Wu/1Ffn1VBXnqw5cK97bQfTgwRhMOhpq8tsMTy25XQ7qq6sJDAv3OXAFTJ6MbtI42LCFgYv2cJfnLkDdh3bo/jDR3fW+jvE13Phav3Lr57z80xOY8dCyv6VCMS9n3Yf2vEeZNvbaE7qHEEI9CVBCCHGSWCyW5oDkcDgwm81ERkai17fdOs/X0NWTVrmOzk9t84yACZEE9I0ksDgMKg94rTePjiCnsYKNWSl46WkBHN9GXqOo2xvpbwmhobYGt6v9n8+WynJWUJajqhSAgKBUeoXVUl/jR5mKwFVwoIqizKYbNIUu71Z+kEZkvBOHrcinwAVQeNlYUuq2sGqYQlyRp7muow/tjoICNuz7gXdS36GisQKAbVmfE+IXwm3JtzEp6WL0R8J4Z+rBt2DQmev7OsbXcONrfePhw4TeNoenO/ht6PhgDo1LJ+EXHd2pewghfCMBSgghejBfQldnVrm6ndpeBkfqBo9JZvXO9V7LAyZGkbG7hPqMRlWXV9tGvqWr/voPwvsP4NDe3Xz5r0e91kcOGoJOr6ehtoay3Byv9RWHd1FxeBfDL7iWsizv89Gwmv7Jl2Pw70dRZi0lKkJX+eF6KosKcTnyvRcDZbl1RMY3fWi3PDqX85xw3p62E+rPP7Q7CgpIv/hiwh1O/tqquhR4lnT98wz84Qf0UVE+14NvwaAz1/d1TG1ultdwY/9gDh++VIA7IgRjWQ2Js+Z6rX/vpVwaQ3vh9DipT0nhMi8ZXu+E9ze+QuRZkzGW1dLnjid8ClxCCN9IgBJCiDOIL4GrMytW3b7K5UPgOvfccwnvHc7i7xZ7LVe7EtbqNhoNpoBeqmrPv+0uIgYkUJyVwYd/+7PX+uSpF+ByOIhOimPPcu/Xb6w9zMBxQQwan0zKSjvLMryPGTQugtDoAaSu3k9Znff6ow02UrM2Ylbxof2zLW8Qx/mYdCb8sgvQOToepDicFBdkoAvS0JCfhqKi3l5Rjj4qyueVGHtFuarrlxRkYrDocXvc2AoOqhrzwDd3sSukhqCccp7x8vNkcMLnW98ku0/TSp6a+i+3vkt2n6ZvhrgiD5d1PASAxVmLybZ+p+oeemfTr/Ho6JkqriyE+DkJUEII8QvVmRWrnrSt0N/fn6i+Ud4LAVfdsc57psBAtHo9rg66EGr1ekyBgT7PyRejLr60OXCpcfYNt9Anvqkbntr3uIafH0NkfH8qDptVbS882mCjsrESNb8imzZ+wbziL6k1HwkHKsbcveJuslPV19/+w+1UHwilb76NB1QEgz99fRtF0WYCs8v4u4rr/3HFH8lOPRZW1MypoiAL/zqFfsUe78XAFbm9wRGOs7gEKPJaf3VObwzWPujcUO+wAt6PHphRGE6Zfxj5/pXAYa/1lY0qXjYUQrRJApQQQvyC+fpelq9jekrgqlyYQdTdUWgDDQSGhXP7C/NoqKlpntO69es5u8WcTIGBbbYAP5X6Dz+LwLCmM6zUvsd1tG7Y+ZNJWfGF1/qjwSzYL1jV9e9d5OaHy6P4aZI//uXFQPtnZR2loKDX6IkrVddGv8HZgLXwMDMWeeuEeKS+uIBrv/cQWK8u3Dz8uQu7HjyKgsalbszfF6h48a6FSSuKUBOcjhq/8li931mjULNRderSQszjYij73UzgH17r1f4aCyFakwAlhBCiW/WE97jqq2spfTOF3ncNR+uvJzAsvDkgORwO/NIOEB4X3+acfF2x6ikrXC35GrgSQxLVNE9EGxbGbZPv5c9XXMH2NQtgvvcP7v+Y+A9GT5nJDs//YLH3c8v+OOKP9A2MQf9K67eS2nJF/0tJWvCtqlqA4Pqj/6YuPAF4dFp0gUEoej3OYu8NPUwTxqP1D8BZVUnj9h1e682TJqILDUPR6dAGW2jc4f3sAL8RI/AbNlT1r11iSKKKKiFEWyRACSGE6FG6+j0ugE3GdMJLglDeSqH374ejMan/vz9fV6x8re9M4OrukKZRNKrqYua9jik5GVAfuo5+cB80fCp5eA9QU6KnYIzqS9mdd1Kp4qDoi4Zfg+tf43GUlVD2vxe91vd56t/4xcXhcbtpyEin5B+PeR3T79NP8B86jIbUVHJ+fY3X+ogHH8SUnKy6Pvwvf2n+eW1ITaXi7Xe8P8c/Hm2+hxpqf42FEK1JgBJCCHHa8rZiVVtbyzfffEO11cqPfilML/j/9s47Pqoq/f+fOyWZTNqk9wYJJRCKNCkCInVREFEsy4KKdcG6uq66X7Ety66sa1l/KCgsilhQibIiIgKi9N5LKqSHkJ5JMpOZ5/dHnGsmM5O5d2CGIXner1deMHOec+5z7j3n3POZc+95+qPivycQfm9fKHylBxSVs2Il196VRwrdIdIUyktbFZM6IbfYKdXSAhorBAVUoaEInjRRkoBSabUInHkLGk+ckCSgND16iGJF8PWV7BPDMF0XFlAMwzDMVY2zFas5c+Zg5cqVKG2uwjbNSYw71xcXPzyB8Lv7AkoBhrwahFT4wJBXA1VqGASF1K0ALx9yBZrcPB0JrjM7y3D852z4hwTBXxfuhtoxl4IqJASCjw/IYHBoI/j4QBXC7zQxjKdgAcUwDMN0aqKjo3HnnXfio48+Qr6pHDt9z2JkTg+Uv3sEpjoDzLUGdEMAqrJOoTbYB7qbusOvb+cTEo4EV2VhEYwN61HbnIzj269F/3EJLk3a5eZxtzDwxjq44pM6NhbdN36HlqrWXfPsvReoCgkRY1mx4GIY98MCimEYhun0JCcnY+bMmfj8889xWihEsNoPGUWJNnamGgMurj6FsNm97YooMpNXrFhdTmLSUgGYYDZmY/dXv6DX8NvgK3PSDsif6LtbGMgt3xN1cMUnSz4x2K/RiOb8fGjS0+2uNto7xs5t25B8/AjeDtyD85HAGzOW2xyDYRjpsIBiGIZhugTp6emYOnUq9u3bh5jyUFS0ON5yW//NCaSlj7YSR43HK1C9PgemGukrVleD4ApPSELfsRNwfOsmNFRuwYHvhmDELamyJu0W5Oa5VGEgRRB5Ux1c9Uku7Y/RlJ+Pbn/8I2j748gr3I4varfhzxh62Y7HMF0NFlAMwzBMl2HIkCGIU4Xjg8yPYPJ1HMtH2azAPZsjEX1NMpQ6X5QfPIeSdSdbE9vqn1qg7OMKxMxIR9TQFPHr6upqVB0rRt32QpjrjQgCkJW9B4oANQJHxyMkI9buVuyuCK7LIdJGzvo9Tv2yDSZjCQ5+twUZY+MRGKqRVYYn8IT46Mzc0fMObC/cjszsTDwy8BH4qfyutEsMc1XCAophGIbpUjTV6GESOg6EahLMqNiaC2ypQD2asNZ3V8eCa8MBLEh9BCGhIaiursbbb70Nk/nXwK9tN3YzAvgRUG5V4pFHH7ESUa6scF2uVbGA0DAMvmkG9nz1GQz127EnczjG35vR4Tlirj6GGOPx2I9+KPStwYZBGzCzx8wr7RLDXJWwgGIYhmG6FAqttNUKRaAPhEYFmloMzgUXzDj3r51oCohAhW/9b+LJkb3ZhIb6BlFAle3Nk7XC5WqejgTX0GkzcWTTd2iqr8aJnzdhwMRkhMcHdlgP5urCmJeHkXvrUOsHvHF8DW5JuwWCxCDLDMP8BgsohmEYpkvhExcgzfDGKMRmZKBp0zFg1z7n9mbAVNMMk9BoverkgAtLD0PQFqJBY8CntVudrnA9HP4AQqPDIPiqUFNbg2UbnDyGuOEAHkl7FLoQHQBpgmvk7bOxZeUygIzY+VUOpj06wHlFmKuGgDFjoIyJRlBJKcJ2nMaRUUcwIHLAlXaLYa46WEAxDMMwXQuJP7hrNBoIggBliLR3gYImJyOyWyIOf/s9UCohgxkw1xnQUF/boRACWle4CpcfQBO1BrqtUNXDpHKe5+Le8wgYqkGtoUGS4Prj/D/i9uQMfPNmNgpOVuL8yYtITA+TUBnmakBQKhF6x5248O9/Y+JBMz498ykLKIZxAQ6lzTAMwzB28Pf3ByB9xUqTGgKfhEA0+nX8+J6FoMkpKJmowu6wPEn2ZgVghhlmEMjUsXiyULetAKX/2Ifzb+yGCc4FV11eJeJ6JCBjbDwAYOeXOTCbSdKxmKsD3W23gtQqpJUAWTs34mLjxSvtEsNcdbCAYhiGYRg7iO+GSH1F5Fe79EF9JZlrUnUo019EaX2FJPvstDqs0GzFCs0WfO0r4ZFCAGd8S3BSXYgiRaUke7PeCAAY/LtkKJVlKMvZhrN7pCynMVcLqtBQBE+ZAgC4Yb8BX2V9dYU9YpirDxZQDMMwDHMZCQkNkWYoAIMHD8aY0WMkmSsC5D91fwqF2Kk8g33qHGnH+HWDjcbacjRUfIyWxp/xy9pdKDhZCX2xCsVZ1bwi1QkIufNOAMDIU4T/Hf7E6aYnDMNYw+9AMQzDMF0KrVYLlUqFlpYWhzYqlQpardbtvkRHR8NsNuOn7T85tR06dCimTp0KIkJpaSk+/PBDp3l69+4NAKiqrEJpmfOVJMvjiiExcUgbOhJZe3egrmwLvluqA+CH/x05Bn+dL667PQ3dB0Y6LMdsJhRnVYuiK6FXOBQdxKaSa89cGn4DBsBv1EhsEA6ivKEcPxX+hHGJ4660Wwxz1cACimEYhulS6HQ6LFiwAHq9HgDQ0tKCHTt2YOTIkVCpWm+LWq1W3GJcruByl0BTqVTw82sNfKrRSNvY4rrrrkNsbCyKi4uxbNky5xnaaJao1FHI2rsT5pZ8tDQdgUIVDQCoqwA2vHMeY2cPQMbY3jZF5Bwqx8+fZaGhuhlSRJdce8A7BZonfLpc9RAEAcnvvw/hwOuoP74Sn57+lAUUw8iABRTDMAzT5dDpdKJAMhqN0Gq1iImJgVptGyNKruCSa++NVJeX4ZdPlgBofVyvpfFHG5tN736KhPRl0EVGid8d23YK21YftrF1JLrk2gOeEWiAPLHiCZ/cITRn9ZiF/x7/L3aV7EJ+TT6Sg5Mdng+GYX6DBRTDMAzDOEGO4JJr78qKlbsfQyw4UQyQk/diyISda48hZaAJvlo1WpqrsWnpXwA4ztdWdFWXl2HTu3/p8DjtRZonBFptRTmy9p3DoU3n0VhnAAB8c2Az/AJ9MHBiItKGJCEo/DfBIvcYOYfKsfG94zb2DdXN2PjecUx+sK+NIHI1jzPBFaeNwR+q09Fw/Bg+6/0Znhn6jM0xGIaxhQUUwzAMw1xBXFmxcsdjiEpBIQquxgaDJN+zDxYh96gAQRBgbilDR+IJAEAmfPbqdvgFxqG5QZpI2/vNSfQYqkSLwf0CrbaiHB88+iDMJqONraEO2PZfYPtHasx76z34h4Sj/Fyxc5+WforgyLcQFhcNpVqBbR/vh7mlxqH9T2uakNJ/irhSZDaT7DxSRZ2xsBA3Lj0CM4BnB3wF/cBHoIb9HwUYhvkNFlAMwzAMc4WRu8IlN48jwdWrVy98/fXXAIBxhr7wN/oAAPz8fST5baxfC0ABhUoDImlTisaqQ2iqyQFRgyT707tKkLWfJAu0tX/bDk1gHBrriiQJtPVv7kZITDKUagWaG4rtiqe2mE1GrH5hK8gcIc0nmPD16zuhUEWBzLVorlnZYR5DnRKfvKRGUFgEBKWA+qoLqC54z2mevd/Eovs13dGsr5IuNJOSoB05AvodOzFiXx02TNiA6SnTndSHYRgWUAzDMAzTBbAnuPr27Yu8vDwcPXoUxxXn0eO7PETM6YPwRGnBg1sxw9yil2xtMhyV5bexfg1MKn/JAq2h8iAaqs9AUEZIsq8sykbNBQUEhT/MLdLiZZkMZihUAJG0Ld0VKgEQADI3QorgqiyqQHWZEgBgbrkgKc++/53CgY2VkoVmwYli6CKjEPr730O/YyeuP0L497E1mJY8TVKdGKYrw3GgGIZhGKYLM27cOCiVSpQoq5F9+iya82ugEKTt7HbnK6/hwaWrMOe1/+CG++ZLytN9yHD0vX4CUq4ZItlHc0sDyOT4Eba2mAzHYGrajW79pa2itTRuRa9rWzDmzh5I6hsmKU//8QmYt+Q6pI+UZI7Rt/fEbc8kQ+u/Q5J96uAgdO9fjO79SxEeXyYpjzbIB9pgHyiU0q6d5THNgDFjoIyJRlAjEL7zDD4/+zmOGI5gf9l+p/GhTGYT9pftl2zvSh5327uCN9bB23zyxHW4kvAKFMMwDMN0YXQ6HYYNG4adO3eiWFGF7hvyQJP8JeVVqtQICA1DQGgYzB28X9WW4bfcjqhuqSjLzUbewX1O7W959iUEhIah6PRJ/PjB/3NqnzpkOPx1OsT26oazO537o4uOQdrgFCT1iweZLyBrl/M8IVH+0ASoERIlbaUuPDEA+ppqVJfmS7KP6+GDH977VJKthdrSD6EJCIQCSkn2lsc0BaUSoXfciQv//jcmHjTj+X7/AACs/XEtorRR+MvQv2B80nib/JvPbcbivYtRpi+TZO9KHnfbA9YT/ciySAyNHQqlwv45NBYXY+fJ77HyxEpUNrWuVu7P/RyhmlDc0+cejEifBHVsrMfr4G3n1ZU6APKuhSv2lxMWUAzDMAzTxbnuuuvQI6E71GtKYThfB2WeZyYhUtAGBSMiMVmyQLu2jUCTwo2PPYOobqkAIPnRRYtdbM9ekuwVgoCIpBRcd9dc/LxmlVN7jb8/eo4YDTKZoK+rReHJY07zmE0m6GuqJfkDWNf1eKoaoQogrQQYddyMovDWVSwBZXg79wkox/0frh8yS7Tfuu9zvL3lFWhBSGlTpiN7V/JsPrcZT257EgTrxyTL9eV4ctuTeH3s61aTcbnlyxVDxuJiZE2ahEhjC2z3KrwA4J/IUr+OtO+/F/PJ9ckT59Xb7C3IEV2uCFngN8F1zOC8PzmDBRTDMAzDdHH8/PyQ3Ls7akarUPfjedD+BqjUvmgxNjvMo1Sr4RcU5EEv3Y/URxctdgqF9Dch/HUhSMoYiJ/hXEAFR0Tixsf+DAAoy83G6mcfd5pnxjMLERgWjpLss/hh2dtO7S11aCosROhj/4Ta3Pr9o+vNNrbGjxaiaeMIaOLj0VRYiLB7FmJxB3q2rb3lGHLymMwmvLfpVSRX2voCEAQIWLbpb7h+3vVQKpSyy3dFDBkqL0IwdiziBWMLDJUXoY6Nle2TJ86rt9lbkCO6XLl27QWXsenSHydkAcUwDMMwDAAgcHQcynbnoaK2Ar+fswim1NaVqJaWFvyyYwdGtdkm3S8oyCoekl9QEJRqNUxGx7vYtRVdcu2ZjvHXhSAiKQVmk7zJ4YncXdA6WdxTtwAPfnEnSuL9EHa+Bi9IsH9g7R2oSg6Bj9IHEedr8ZiEPK9u+jOEnt1hKCrGX98og08HVTEoS/F4wGwIURFQZZ3H/RLK//fWl6Drdw1Cz1WjnwQx9O5Pr6EgVo3q5mrgTC6e6PgQAIB5389D5WkdYoua8IwEn579dj703aKhyS7GQxLtm7vHQSko4ZtThHkS8jyybi7KEwIQnHcRz0qw//2am1AY54OEYiNekWA/7/PbUJ4YgOgCPZ6TYL/s5yVIGDwGOl8dgqsNkkRXxfoMIDoCDUVnZAlZe4Kr3mTCxo7ddAoLKIZhGIZhAADlVRX4nH6GoAaidociZfRIKDQqGI1GaE6dQWRKd4dbqweFR+LeN95DY20tAOeiS669JwRaVxSBVU1VkBJuuaq5CiUN1dAYpe08WG2oRn5t68YfxgZpeY5eOIo85TGklFKH4gkAfEzAufPHkGcQkFItrfxdxbuQZ96NlFJCPwn2P+ZtQkWlgMBGoEeRtGOknalH0cUGhNZJs685l43i+hzEX5BmX3suG+f1OSABCKuVlkd1vhS1JICkhXeDpt4AfUsLDGZp5dcZ61DaUA8/gzT7zec3I8/wIwAgpZTwDwmi697Pb0NetNBqL+EYz2x/BpqL6UgpMWOcE8HlCiygGIZhGIYBAERGRiIiKhIlJSU4YMhC+E9JCJ6ULDl/UHikKHikii6p9u4WaJ44hjeKuhBNiEO7trz4Qwg0fgEoumkIgLWS7OnPD6K5bzfk790C4GOneW5IHAf/vv1AP/wMYK9T+8nJk9GtMQBxH3/pvAIAbmrujaFvnIFB4it+f//Q3iOEHXPXdgIgTUgAwNNfyTvGU23sC0alAnD+rt+j680w3DIBeSOSASx3av9Efk9EPf0mTu38FsCbTu3vz7gf3YaOR86uTQCWObXvF94P8XE6DPriBFBdC+fb9APXHzFj2BkgvFbaY7bG/HM4TOeRVUsYJymHPFhAMQzDMAwDoPWdnokTJ2LVqlU4pSxCn5+z4H9tDKD1jqgn7hRonjjGlRJ1P67/Ghf2/gxAiYDw23HbX8eJ9r1Ce+G8w7PxG36FFQAqcE3QXJRLtE/wS0ZA7Aj0Tw3EeQkC6r6M++HfNwPlvxhxUYKAmttnLswVF1Fo+EyCR8DNcZNR0Xgc0ja4/xVBgDIoCIKfH1pKS52aazIyIKhUaKmqgjE/33nx/v5QqNUgsxnmX6+ZM3tBEACzGX2i+6NWgoBShoUhNjoVqcnX47wEARUd2R3xgQkIjRuJ8xIE1LjEcfAP74OkBAMKJAioZ4c9C22fvjj9WAYg8ZHTSSdUEJqNkCpOH/+mVWhKl7LyYAHFMAzDMIxISkoK0tLSkJWVhf1CFmJ+SELg9BTnGRlJXAlRF9S9J0xF+agsKkBTQwkunAdCY1ptFYI0cRz57F/g2607hA78tLJ/7llo+qTLOobFzicu3onlb/Z+Q4Yg/p3/oHD+Aqf2/gMGIGjDBuiPHkHpX551ah+/8gMEDB0GQalE44kTyJ95q9M80S8uhF+fPpLtkz5c5ZI9ADSeOIHaL5yvviUse088hhTC7rkbgPzrplRJaxsKQQGYzQi77z40F5xH/YbvnOYJmjAJqpAQtNRUo+6b9c6PERwEc109BLP8VUQpeMdPSgzDMAzDeA3jx4+HIAjIU5Yj/8BZ6A+UI6TCB4a8GpDE9yIY70EQBGTcMBkAYGo+imPbCmWXoR08GAHXjYIiUNpW79pBg6AKDZV9HADw7d5Nsq3C3x+q6GhJtoJGA99uKdCkpUmyVwUFQ1B6z5b+Xo/EXSyB1vhjkU88jvB58yTZh91zN6Kffw5hc+dKsk9csQK9jh1F3PvOV9xcgQUUwzAMwzBWREVFYcCAAQCAPeos1GbmoFtWAKpWnELpP/ai8XhFh/nJTDDk1bDo8iJ6jRoDlY8vyHwRJWdPoqKw7kq7dFWhCgmB4NPxw3+Cjw9UIdLeKWPcj6BUQu2m68GP8DEMwzAMY0MfXXccp6MINPuhXKiFEr/+ulwLlH1cgZgZ6YgaavtoX+PxClSvz4GpxoBuCEBV1inUBvtAd1N3+PUNt3us9oJLlRoGQeH412y59p7AG31qi6/WH72vG4tjP36PluYjOP7TUIz9fS9RGJDB8RZtbYWBXHtX88jBE3VQx8ai+8bv0FJVBaD13bIdO3ZgZJt30VQhIWLsIW88r95m7wqeOIYkP9xaOsMwDMMwVx3VVdX4ZOtXMAlmZKtKka2yfXleueEAHkl7FLoQnfhd2d48lKw72fqhrXZwILqqq6tRdawYddsLYa43IghAVvYeKALUCBwdj5CMWOh0OrTFFYHmbjwhGl3N05YBE6fC0KhA3vFonNlbhhG3pMJHpjCQKyRcySN3kiy3fFfqYMknBmc1GtGcnw9Nerrdd9E84ZO7j+GJOrj7Wksp3xVYQDEMwzAMY0V1VjlM6PjlaxPMKFp9BEiKh1Lni3plM97/4WOYfB3nayu6qqur8fZbb8Nk/nUXLt82hkYAPwLKrUo88ugjoohyRaDp9XqAgKaCaqiKjSg4kAVNgg4QAK1WayPQLEgVK43HK3Bx9Snb81NjwMXVpxA2u7eNiHJFcF0O4RiZ3A1TH/0jPnlpD6pK9TizpxQZY+NlCQNAnpBwJY+rYsLddZCLt51Xb7V357W2V/6mzZuBp56y649UWEAxDMMwDGOFWe84hlBbGoqrUVckQICACqG2Q/EEtIqu8i3Z0GR0R43+4m/iyZG92QR9gx46nQ7VVdVYtuEjWQLtP//5D1parINo7tt4XPy/SqXCggULrESUnFUxMhMKvjkOvdDg0Cf9NyeQlj5aFF+uCi65eSz+2ROBfa6Lwy9rs3B8exH6jolr3Rbby/CEwGG8A3df6/blG06evOQyWUAxDMMwDGOFQitt4rLB9xCUggIPpd0KRYEBaHSeR7+/DBX7GlEl1FqvOjmg8ouz8A2tRmnNBUmrYpXHixE8Mhh6vd5GPLWnpaUFer1eFERyV8XKD57DZ83bOxZ1zQrM+UKH8OQoQC2g6JsT0AuOT1R7weWKSAM6XrEKDL0Io349Lpzri5KcnohN1XV4nhiGsYYFFMMwDMMwVvjESduqGgB8/TSIuCsdDXtVwAbn9qoIP6gV/hCqHAuCtrSUNqCx5CIKlIWABF1XuyEPBRsuoEKjl1S+obAeBqqH4KNAXWW1pFWxwv8egr5Og3J9pfNVN8GMqkOFUB6sRT2asNZ3l1PBNeslI4I0gRDUStS26CWJtAeOJCNqYBIA54861kZfhKk5C2RuwfGfrmUBxTAyYQHFMAzDMIw1Ep/omjdvnrh6I1V0hd7eC1FxsWjcexbYsNupvXZgJHSJcSj85ThQL82vbaoTyKVySbZHvt6JnYIBvlChhUySRFrJhTLoyQ81CmkiTR0fAE1AKKrKS2FqcC64Gpub4d/cuvylF+okibSSz4+j5Zti6ANa8Gnt1o4FV5UCfiofmI15yNqfhetmpcEvsOMtuhmG+Q0WUAzDMAzDuIRSqURgYGDrB6mv0fxqJ1VwBYyMQ0BcLGIrk1C4t8ypfcTDA+D7Sx1wVpqAuqCuRyE6jmvVnh3q07Lsv67ZAa1RC0Fi9M3qASr4JemgEpRozm8BbF9/sgs1tqChSdq7aClp1yL/1HYY9UdxaudAXDMpSdpBGIZhAcUwDMMwzBVApuAaMGAA9u7d69xcJWDGrbdg4L4zWPPDl07tew7ugx5BSjQ1NeHC+TJkFeY4zRPsHwi1ny9aWlpQXV3t1N5gMMAgYxvlbad2SRZNFk73qUVokBKR9UHAWef2Cd37Iv/Udpiaj+P49vMYOCHRq+JWMYw3wwKKYRiGYRgrtFotVCpVh5swqFQqaLVaD3olHR8fHwQkh0my7T6wJ2LjWnfoKi4qRtZy5wLq9rvuRGxcLIqLi7Fs2TKn9rNmzUJgYCCKi4vx3XffObWPjIyEIAgwGo1oampq3YrdCaezzwAAbho1RZKACk9Lgb8uBA3VVaguOYbzJ9OR1FfaOWOYrg4LKIZhGIZhrNDpdFiwYIE4cbcXm6V9DCW5osvtIk3mCpfLeSSg0+kQGxsLpVIpyf7mm29G7K/bLksVaYMGDYJSqURISgTwi/NjaBKCkXHDZOz+8hO0NB/B8e2jWEAxjERYQDEMwzAMY4NOpxMFktFohFarRUxMjMPYLHJFl1x7rxNoXsagQYMQG9u6KiYJAeh3wySc2fkL6qpTkX/0AmovNsIviKeGDOMM7iUMwzAMw1wWXBFdUu0vSaAR0FRQjVOHTqL3wHRoEnSAcBWsormZwLBw3PvGUmT++xCKzlTh5M/FGDQ18Uq7xTBeDwsohmEYhmGuCi5JoEVG4FhZFhIGpV01q2iu5pFL39FxrQJqRzEGTIp3uRyG6SqwgGIYhmEYhvkVb1pFcyWPK4IrvncglIrTqL+oxqGN0dCXqlCcVY2EXuFQdLAzn9lMKM6qhr5Ymj3DdBZYQDEMwzAMw3gIuQJNbh57gmv79u3Iy81DSIs/hhlT0W3uMCuRdmLrJjRc3ABBGYkDG7tBEPzwvyPH4K/zxXW3p6H7wEib4+QcKsfPn2WhoboZgHN7C3JFl7vtGcYVvF5Abd++Ha+99hoOHDiAkpISrFu3DjfffPOVdothGIZhGMYraS+4AgMD8cijj6BlXSGazlRBeaoBSPnNXlDGAVCATOUwGU5CoQwHANRVABveOY+xswcgY2xv0f7YtlPYtvqwzXEd2VuQK7rcbQ+4JrhYBDJeL6AaGhrQv39/3HPPPZg5c+aVdodhGIZhGOaqw9/fHy3DYtB0pgr6/WUInpAMQa1AdXkZtv73FQBmAECL/nubvJve/RQJ6cugi4xCdXkZNr37F4BMDo/V1t6CXNGVc6gcG987bmPfUN2Mje8dx+QH+1qJIldEnVzBVVtRjqx953Bo03k01rUGRv7mwGb4Bfpg4MREpA1JQlB45CUdo7Os7HV2Eej1AmrKlCmYMmXKlXaDYRiGYRjmqkbTKxRNQYS6ukrojldAOzASBSeKOxRDAAAy4dOXfoKvfywMjdLsf1hxADHd0qDWKNFirMbuz18C0LHoikl7F2Ex0SAA2z7eD3NLjUP7n9Y0IaX/FCgUgkuiTq7gqq0oxwePPgizyWiTx1AHbPsvsP0jNea99Z4oouQeo7Os7HmrCLyceL2AYhiGYRiGYS6drOwsfGLYCp1ai9hdcdAOjERjg0FSXmOzCSaTAeYWJ+LpV0qza1CeXwAAMLeUoSPxBAAgEz5ZuA0KVRRAdWiqXtFhHkOdEmsWqhAQEo66iwWSRN3BjWfQa7gPmhursWnpXzosf9O7nyIi6R1oA8NgaDKhNLvIrnhqi9lkRPm5cvhoQqCvuyhL1HlqZc/b7C149HHNkkuXP51OQDU3N6O5uVn8XFtbCwDIy8vD3r17xRcudTodUlJS0NTUhFOnTlmVYTQaxX/PnDkjvohpISkpCaGhobhw4QIKCwthNBqRk5ODvXv3IiQkBGlpaTCZTDh69KiNf3379oVarcaZM2fEPBafYmNjERUVhaqqKuTn51vls+y0YzQacejQIZtye/XqBT8/P5w7dw6VlZVWPsXFxSEuLg51dXXIzs62KTcjIwNGoxH5+flW/gBAamoqAgMDUVRUhPLycqu8QUFB4jnOycmx8WngwIEAgFOnTqGpqcnKp7S0NISEhKCsrMwm6F9QUBC6d+8OvV5vc44AoF+/flAqlcjKykJ9fb1V3qio1kHFXrlarRY9e/YEAPEctvWpX79+0Gg0yMvLQ3V1tVXe6OhoxMTE4OLFizY++fj4oE+fPgCAo0ePwmT6bfAzGo1obGyE0WhEYWEhLly4YFVuWFgYEhMTodfrcebMGSuf9u/fj8GDBwMATp48adWuASAlJQU6nQ4FBQU2PgUHB6Nbt24wGAw4ceKEVT6j0Qiz2Qyj0YizZ8+ioaHBKj0hIQHh4eGoqKhAQUGBlU8nT55Eeno6zGYzjhw5gvb06dMHPj4+OHv2rI1PMTExiI6ORnV1NfLy8qzyKZVK8TiHDx8GEVml9+zZE1qtFufPn8fFixetrltsbCzi4+NRX1+PrKwsm3L79esHADhy5IiNT927d0dQUBBKSkpQWlpqlTcgIAAA7PYb4Lf2bRkj2vqUmppqNUa0LzctLQ1NTU1227dljMjJyRHHLwsREREAgPLychQVFVmlaTQa9O7delOy174zMjKsxoi2REZGIi4uDpWVlTY+WcYIADh27JjNzl5JSUkAYLfc0NBQJCUlobGxEadPn7byad++fRgyZAiA38aItiQnJyMkJASFhYU2PlnGCKPRiOPHrR/xMRqNMJlMMBqNdseI+Ph4REREoLKyEufOnbPy6cSJE2JftjfO9u7dGxqNBllZWTY+WcYIe+OhQqEQj9N+jACAtLQ0BAQEiGNE2+sWHR1tM0ZYEAQBAwYMANA69rT3yTJGlJaWoqSkxCqvv78/gNbH5M+ePWtT1/79+0OhUIhjRFufunXrZjNGtC23R48eMJvN2L9/v41PljEiNzcXNTXWqwvh4a3v3djrN76+vkhPTwcAcYxo61Pfvn2txoi2REREID4+HlVVVTb+tB0jTpw4AYPBWkwkJrbGRLJXrr15RFufhg4dCgAdziOKi4ttfLKMEY7mEZb7mL1y7c0jLD4dO3YMaWlpUKqUOFmQjR8K1EjZUIPzhedRWFWDqMAAqFVKVDbooTdYC4VAX1+kpZyAOjgfWWdzUFn127VTCgJidK3zgZLqWph+Hb/DdccRGHIBMeFJaKxoQXZZE+ra3ce0PmqE+mthbDGhrK4e6uY8KJQ1MJsq0aKvRFxIMACgrLYORpPZKm+ovxZVJRdRcK4WVbVnYdT/5pNGrUJ4gD9MZjNKaurE78u++gWbvj6JmOBAACZcqGtAc7sxTeenQYDGF/qmRrz+xIdQKEMBAGZTJYTmekQGtd4bCqtsV8eiggLw3dJjqNQfQYP+HIz638bEII0vgvw0aDIaUVH/23V75//WIDw2GTqlGiATiqtrYW53D4wI8IevWoXqhnqsfmsdYlKToVAKMDTW4tg3yxDi7wtDiwnlddbjnQDAsDQUPn6voehiBarKS/HLmjdheVwzzF8LPx81ahubUNvUem1yFykwruxJxKd0Q3hwIDb8588ora22qWusLggKQcDHr72PCU1PIzA0FHWVlfjf639HiNYX/r4+aGg2oErfaJWv6DUfPJX2IQLDw8V5RM7BfBza2HqfjQlJgEqpQkVtGRpL9Tj50k8YODkV3a9JFucRuzfsw/qV26zKVSnViGmJx4Z3ziNyiBopA63jmfk2h+HQtyUoKChAZZ31/d4l6CoCAK1bt65Dm4ULFxIAp39jxoyhzMxMWrp0qd30zMxMyszMpJ49e9qkPf7445SZmUkPPPCATdqAAQMoMzOT1qxZY7fcVatWUWZmJg0ZMsQm7Z577qHMzEx6+umnbdK6desm+qRSqWzS33rrLcrMzKTx48fbpM2cOZMyMzPplVdesUkLCwsTyw0LC7NJf+WVVygzM5NmzpxpkzZ+/HjKzMykt956yyZNpVKJ5Xbr1s0m/emnn6bMzEy65557bNKGDBlCmZmZtGrVKrvncM2aNZSZmUkDBgywSXvggQcoMzOTHn/8cZu0nj17ij7ZK3fp0qWUmZlJY8aMsUm7/fbbKTMz0277io6OFssNCgqySV+8eDFlZmbStGnTbNKmTJlCmZmZ9K9//csmzc/PTyw3ISHBJv25556jzMxMmj17tk3aiBEjKDMzk95//327dV27di1lZmZSnz59bNLmz59PmZmZNH/+fJu0Pn36UGZmJq1du9Zuue+//z5lZmbSiBEjbNJmz55NmZmZ9Nxzz9mkJSQkiHX18/OzSf/Xv/5FmZmZNGXKFJu0adOmUWZmJi1evNgmLSgoSCw3OjraJn3hwoWUmZlJt99+u00ajxE8RrT/4zGCx4i2f1frGPHmm2+SUqm0SX9q0mhaMmsqDU2xbUvjenWnJbOm0kNjr7VJC/bT0JJZU2nJrKkU7KexSX9o7LW0ZNZUGteru03a0JQEWjJrKj01abRNmlKhEMuN09n2mz8Mv4beuPc+mjF8uE1aemwkLZk1lV6cZjveAaB/3r2clsyaSj2iwm3SZgzsQ0tmTaU7h/W3SUsK04k+2Sv3L1PG0lv3fUxDUm+wSZuQnkZLZk2l+0cPtUkLD4qlt+atoSWzppK/r49N+oJxI2jJrKk0ukeKTdqI7km0ZNZUenzCKJs0X5WKlsyaSm/NW0PRIUm27WXkYFoyaypNybBtowO7jaa35q2hv944zm5dF8+cTEtmTaVuEaE2abcNzqAls6bSbYMzbNthRCi9/3+r6MP/rLNb7l9vHEdLZk2lfvG2/XH27Nn0+Yer6Z6RtucwKihAvDa+du6BT09/ld6a9zGN6j1B/K6mpsZlTSL8KkyuCgRBcLoLn70VqISEBPztb3/DmDFjJK9AVVRUYMKECcjNzZW0ArVnzx4MGzZM1grUpk2bMGzYMMkrUAUFBZgwYYLNL66A/RUoi09SV6CWL1+OwYMHy1qBOnPmDEaNGiV5Bcrik9QVqA8++MDqHAHOV6AOHz6MQYMGSV6BsvgkdQVqzZo1Vj45W4EqKCjAtGnTUFZWJnkFas+ePRg+fLjkFajMzEwrn5ytQJWXl2PSpEnIy8uTvAK1Z88e3HDDDZJXoL7//nsrn5ytQBUWFmLChAk4ceKEpBUoy3WTswK1fft2K5+crUBlZWXhuuuuk7wCZfFJ6grU8uXLbdq3sxWoo0ePYvDgwZJXoCw+SV2B+vjjj618krICtXv3bvTp00fyCtSePXtw7bXXSl6BWrdunZVPzlagysrKMHnyZOTn50tegdqzZw/GjRsneQVq48aNVj45W4EqKirChAkTcOrUKUkrUJbrJmcF6qeffrLyydkKVHZ2NsaMGSN5Bcrik5wVKEseqStQx44dw5AhQySvQFnKl7oCtXr1ait/pKxA7dmzB3379pW8AmXxSeoK1Jdffmnlk5QVqG3bton3ybY4WoHas2cPxo4di4yMDBQXF2PRokVQkIDJuAY+E8KwafkbTlegRt10M+Dri7NnziBn/x4xzdEKVFBEJEBAiMYHQosRF6uqna5AtUUAnK5AaX3UqGtqhk9kLC6cyxXTHK1AAUBMWi/cMH0etn3wascrUM0GtPiHYepjTwAAcg6eweGvP3C6AjX54ZehiQvEB089ihbDb6svjlagUgbdhapzv0CnJrQ01Xa8AqVvhMk3BQqlEoASxqZGqE3nEeLv53AFKi4kGL4B1+JCUxOa9VVobvitTdlbgQIAH/8x8PdPhs7XF401n6C01vocAr+tQF2oq4fZZyIUylCYTZUw6r9DiNbP4QqUr0qJuNgHAWUEiiqyxTwWooMCoVIqcLFej0bjb+3QN/B3CA5IQ4DaiJqL/8XFBuu2r1IoEB0cCAAoqqpBRPeZCE9MAAQ9Tm55H5GBWviolKhqaESlXo+lW3ejpqZGfJpKLp3uET5fX1/4+vrafJ+SkoKhQ4faxExQq9XiIGfBaDRiw4YNUKvV6Nu3r8NjxcbGIjY2VhRcbcu3V25bevbsiZycHLs+RUZGIjLS+vlNy0TcWbmpqamifXufQkNDO8ybnJxs1x9LWnJyso1PZ86cQVBQUIflWm5O9nyKj49HfLz9qOdarRbdu3d36JPlZtrep8OHDyMqKsphuQBEf+351KNHD4f5wsLCOvRp0KBBNv5UVFRArVYjJSUFKSkpNnmAVsHT3qe2YrZ///4OfUpISHDok7P2bZks2iMmJgYxMTFWPqWnp4vH6Oia9+jRA9nZ2XZ9ioiIEB9Fa+tTYWEh1Gq1OKm2R/fu3cWJc/vrFhIS0qFP/fv3R1FRkV2fEhMTxUd12vqUlZWFwMDADsu1jBH2fLKMER3Vx1Fb6tWrl813lkfALILHER21b8sYYY/Q0NAOfbrmmmvs+gS0Tggdld22HVp8GjJkiHgMyxhhj/j4eJfbt70xwkJUVJT4yK/Fpz59+khq32lpacjKyrLrU1hYGMLCwmx8Kioqglqtthkj2mIZI+xdt7ZjhD369euHwsJCuz4lJCQgISHBxqfs7Gz4+/t3WK5ljLDnU9sxwh5Dhw61yWPB8mNWe5+OHTuGiIiIDvuNZYyw55NljLBHSEhIh+3bIkbb+wS0jhGOyrXXvtsew9k8Qk77butTz549HcaOajuPsPiUkZEBtVqNxMREDBw4EKWlpfAx+mOANg0nfxUqQKswCfW3LbP/+MmI6paK/rnZWJ1z2u5xLUIKAGa/8g9EdWsdE8pys7H62ccRrNXYzadWKREfEowRs2bDX6dDVUkx9q//SkyPCgq0m2/YLbMQGpuAFoMBPyx72yZdqVAgvk3del93PeJ790FEcmsfjQi0U9Ff0fr6oPvAvuI1SAgLQfHWz8T0tuW2JSpZh5juaejVPQXVpUU26Rq12irvbfeNxzev7UJ9VesPULE6xxN6ndYPAWEtqL/46w9+GgDwAwD4/HoO7dFcvxtBAOADwMfWJshPgyC/ttfmMGA8DKMRUCkVDssFgIjAAARFFsE/uA6NdQ2oLv3N1t/XB/6+PjZ5NP7nofZtQqqfH5obk9FUbVt+WIDW6rNKGwilTwjIVA4/HzXi7dTDQlxIMHyMUTCcC4G5xYD4kN/aT4i/H/x8Ll3+KC65BDdTX1+Pw4cP4/DhwwBa32U6fPgwzp8/f2UdYxiGYRiGucoQBEF8uuGUshAtJ+qd5PAc3QYORr8bJqPXiNGS7NOGjED6ddcjKsW+uG3PoN9NR78bJkMhSNupbfgtt4v/l5rHYnfjY09Ltp/xlxcx6eHHJNmnX3c9Rtz2ewy9+Tb0GjlGUp743n3RffC1iO/tWMy3ReVjuxDREbXl51CSdQzVpbnOjQHUlv6Mi+e+RE3JWlw3y/GP1m1p0W/EnL8Nw8jbHP8I2JbEvloMnJiIiMQASfZy8foVqP379+P6668XPz/55JMAgLlz5+K///3vFfKKYRiGYRjm6iQjIwObNm1CQ3MzaqpqEa5NQIW+wKG9Uq2G36+POvkFBUGpVsNkdLwjXVt7xjmRyd1AZrNzQwA9ho20Wtk7veMnp3nGzrkPUd1SxZVAZ9zx0j8QmdwNxWdP49OFf3ZqP+rOOQgKi0BVWQl2rV3j1D6+d18olAqYWloQkex4JaktWp0OmgAlYlJ1kuwH/64H4nqkIjCkDkUnnNvLxesF1NixY23eh2AYhmEYhmFcw9fXF3feeSc0u+phOlqNyeMeAka2Ps7W0tKCX3bswKiRI8UdgP2CgsTYRkHhkbj3jffQ+Os7ms7sLZ/dKbo8Ieq6mnAUFAqofGwfv7NHcr9rRIEmRUBZBB3QKgKlcMszL8JH4yd5JVClan28NbyrrkAxDMMwDMMwl5eUlBQ0K2px4Wg1jGfqETszHQqtGkajEZpTZxCZ0t3hO1ZB4ZGiQJJqL0d0yRUr7i7fE8foagLNU0gVXHJhAcUwDMMwDNMF8UkMhDraH3Wl1Wg4WI7AUY43p7lU5IguV1a53F2+u4/hiZU9b7O/mmEBxTAMwzAM0wWprKzEOtqFep863LU7EAEjHe9+6GnkrnJ5W/muHMPdK3veZm/5fDWKNBZQDMMwDMMwXZCgoCBUN9ehSdGEc5WFCM1NgzLR8dbejPfhCZF2NYtAKYLLFVhAMQzDMAzDdEHUajX69++PPXv24LSyCD32lCAoUdo20QxzuXCnSLMnuDZt3gys23RJPnt9HChXeeedd5Cent5hUE6GYRiGYZiujCUm1HlFBSqOF8FUb7jCHjHM5SUoPBJR3VIR1S0VkSndoQkJc57JCZ1WQM2fPx8nT57Evn37rrQrDMMwDMMwXklERASSkpJAAnBaUYT6HwoQUuEDQ14NyNxxGBkyEwx5NZLtGaazwI/wMQzDMAzDdGEGDx6Mc+fO4YyyGAMPlqEbAlCVdQq1wT7Q3dQdfn3DbfI0Hq9A9focmGoMkuwttBddqtQwCArHW03LtWcYT8ACimEYhmEYpgsTWu8HH1JBLzTjhLIAMeaQ1oRaoOzjCsTMSEfU0BTRvvF4BS6uPmVTjqnGgIurTyFsdu/LIrpcEWksuBhPwAKKYRiGYRimi1JdVY0V36+BSTADAPaos21slBsO4MGgeQgJ0YEIKFh3DHpB77BM/TcnkJY+2kq4lO3NQ8m6k60f2uqZyyjSPCW4eBWNYQHFMAzDMAzTRanOKocJ5g5tTDCjeNVhGCgI9WjCWt9dMPk6zqNsVuCO1xUICQuBoFGhXtGED09+03GeDQewIPURhISGgMyEgm+OQy80OLRvL9LkCjRAvuCqrq5G1bFi1G0vhLneiCAAWdl7oAhQI3B0PEIyYqHT6S7pGIBnBBeLukuDBRTDMAzDMEwXxayXFh9H8FFCoVKhydAirlY5wiSY0XCxFn4VrZ+rhNoOxRPQKtLOvbYTet8QNCia8ZnpZ6cibc5nQQiNj0CtoQErfv7MqUB7JO1R6EJ0AOQLrurqarz91tswmU2tX/i2yWME8COg3KrEI48+IoooT4g6C3IEkbeKuqsJFlAMwzAMwzBdFIXWfqyd9hyKKUJ4fAv6RvYANuxxam8aEABdt1RQkxm1Z/KBQmn+UJMJekHvXHAJZlQdLYbySD0qJAq04k+OQkhNRIOvAR9s/VSW4NI36H8TT46OYTZB36CHTqdDdVU1lm34yK2iDpC/KuYpUeeNq2gWe91Fn0s+NgsohmEYhmGYLopPXIAku/zSAlyoq8Q1A6+RZP/tmZ8w6PYxAACtb4MkARX0uxRE9UpG2Y6DwGHn9j5JQUBAIJrK64Ba5/aGgjrUnS+QLLgKVx1GS0gEIAioqrng/AAAKteehTqoEmU1Eh+N/PwYEBOLGlMDPjycKUtwyV0V84Soc+UxRwtSBdGlPkqZ3OzvsP5SYQHFMAzDMAzTVZG4KDBixAiEhoZKtg8I+E2YSRVpmm46qCO0OFJ5VpK97qbu+Gn7TzhTe0aSfX5sLY63lMLc0AK0OLcvuFCIi+UVMAkm1EAPSFisqyyvgE9pC5qFJmtB4wBDfi3q82Q85vjmLjQFR0IZ6IMLylpJq2IXduRD4R+G0nOF0kTdlyeA6BjUGOrx4RHpos6VxxwBeYLocjxKWd/BBihSYQHFMAzDMAzDdEjfvn0RGxuL4uJiSfZ33HHHbx+kPrn1q52vrwTl8au9j48PVCoVWlqcK6LqwGbk5xdIdMb+joTO2OJzXJb96agLCPY3QF9TD9Q7t29qNqCprA7KMgUMQp0kkdbwSxFqqQ5NQq00UZdTjfpss2RRl//6LkSHROKipl7WY46APEEUHBSMugs1ko5Rk1+BgARf1DTW2ay6NaO5w/xSYAHFMAzDMAzDeA3XX389srKyJNnOnDkTxcXFWLZsmVPbvn37onfv3igtLcWhQ4ec2kdERECr1UKtVqOlpQX5+flO8/j6+qK5WfoE/XR1PlAt2Rzf+bb6LUDA5NjhgAQ9u9M/C1NSRsOnAZLsTd38EBAfj9rzhUCJBKdazGgp18Mo1EsSaBUrj0EZVAqFnwoXBGmraOfe2oOwRi0uQpoIrPrsDJRUIulxTVdgAcUwDMMwDNNF0Wq1TldwVCoVtFqtB71yD7GxseIqmhQBNWPGDMTGxgKAZJE2d+5cREdH49y5c1i1apVT+4yMDGg0GtTU1ODsWWmPLgIAgeDfM1ySICpvqYZ2fBx8W0zA8h+d2isGhUB3TQqq9xolCaig8UkIT4zDkR9+BMqd25sbWlDUUIwcZSkMaJGkRk4Y8uGrVKMeTc6NAZT41qDFTNC3SLOXS6cVUO+88w7eeecdmEwdq1qGYRiGYZiuik6nw4IFC6DXt74X0tLSgh07dmDkyJFQqVqniVqtVnzkyhXB1ZVEGgAoFArJjyEOHz5cFHVSBNT999+P8PBwGAwG1FTXAFudH+P6sdcjKCgIVVVVknzyD2jdZEHyu2u9QqGJC4Fw0EeSgAoYk4AKUzVO7NsvqXwAOKuSshT2G3twFlAAuPQN9+zSaQXU/PnzMX/+fNTW1iI4OPhKu8MwDMMwDOOV6HQ6USAZjUZotVrExMRArbbdNUGu4HIlj1zB5QmB5i0iUBAE+Pr6wtfXF3V1dZLypPVIg5+fn2QBJW4AIvPdtd5DMrD31EGn5tqMcCQgDKN8DbhYWI5T+c6FY++kHgiJC0djY6Pkxy9NJhPq6+thMBic2sul0woohmEYhmEY5vIjR3C5kkeu4PLEKponjnG146uRvvlHXGwc4uLiUFxUjFPLnQuo6yaORWyc/McvpT56KRcWUAzDMAzDMIxXIVekuXsVzd3H8MSjkV4p6mSucnkLLKAYhmEYhmGYLoUrq2juPIYnHo3kRykvHyygGIZhGIZhGOYK4+5HI+Xau1ugWT7LEUTuEIGuwAKKYRiGYRiGYRgb3CnQLPaurLxdigj84Ycf5J4GG1hAMQzDMAzDMAxzRXD345T2yr9UFJdcAsMwDMMwDMMwTBeBBRTDMAzDMAzDMIxEWEAxDMMwDMMwDMNIhAUUwzAMwzAMwzCMRFhAMQzDMAzDMAzDSIQFFMMwDMMwDMMwjEQ6rYB65513kJ6ejiFDhlxpVxiGYRiGYRiG6SR0WgE1f/58nDx5Evv27bvSrjAMwzAMwzAM00no9IF0iQgAoNfrUVtbKykol9FodKu9J47RFevgjT51hjp4o09cB/aJ68A+dcU6eKNPXAf26WqsA/CbRnAFgS4l91VAYWEhEhISrrQbDMMwDMMwDMN4CQUFBYiPj3cpb6cXUGazGWfOnEF6ejoKCgoQFBTkNE9tbS0SEhLcZu+JY3TFOnijT52hDt7oE9eBfeI6sE9dsQ7e6BPXgX26Gutw8uRJ9OzZEwqFa28zdfpH+BQKBeLi4gAAQUFBki+gJ+y90afOUAdv9Kkz1MEbfeI6eIe9N/rEdfAOe2/0qTPUwRt94jp4h703+uSNdYiLi3NZPAGdeBMJhmEYhmEYhmGYyw0LKIZhGIZhGIZhGIl0CQHl6+uLhQsXwtfX1yvsvdGnzlAHb/SpM9TBG33iOrBPl8veG33qDHXwRp86Qx280SeuA/t0uey91Sd7dPpNJBiGYRiGYRiGYS4XXWIFimEYhmEYhmEY5nLAAophGIZhGIZhGEYiLKAYhmEYhmEYhmEkwgKKYRiGYRiGYRhGIiygGIZhGIZhGIZhJMICimEYhmEYhmEYRiKqK+3Alaa5uRkKhQJqtRoAkJOTgxUrVuD8+fNISkrCvHnzkJKS4nG/iAibN2/Gzp07UVpaCkEQEBUVhZEjR+KGG26AIAgul+2tdWakUV5ejhMnTmDQoEEICgpCWVkZVq1aBbPZjKlTpyIjI8Nh3urqaqxdu1a81rfddhuCg4MlHfeee+7B3/72N8TGxl6WemRlZdm07xEjRiAtLc3G9lLqDLhe78tdZ8a9eNN19lT79qY+zbgfb2njcto3cGXaOLfvrsOVuNadMg7UkSNHcPDgQYwdOxYpKSk4ceIE3nnnHZjNZsyYMQOTJk0SbceNG4cFCxbglltuwY4dO3DDDTegZ8+e6N27N86ePYszZ85g8+bNGD58eIfHHDduHFauXImkpCSHNmazGQqF7aKf2WxGYWEhEhMTAQBFRUW48cYbcezYMfTt2xdRUVEgIpSXl+P48ePo378/vvnmG8TFxV3ROgM88fD0zWjbtm248cYbodfrER0djY0bN2Lq1Knw8/ODQqFAfn4+vvnmG0ycOBEAcOutt+Kuu+7CLbfcgpMnT2LMmDEQBAHdunVDfn4+BEHAli1b0Lt3b/EYR48etevj4MGD8fnnn6Nbt24AgH79+gEAjEYjnn/+eXz11VcIDQ3Fww8/jHvuuUfMV1ZWhtjYWJhMJgBATU0N5syZg/Xr1yM4OBiRkZEgIly4cAG1tbW46aab8OGHHyIoKMilOrtSb7l1vhS8vX1fTX3aE9fZ29q3N/ZpT1zr9lyN4zcgv87ubuPubt+A+9s4t29rOrNY9uS1dgp1Mr744gtSKpUUFhZGgYGBtHnzZtLpdDR+/HiaNGkSKZVK+vjjj0V7nU5H2dnZREQ0ZswYeuKJJ6zK++tf/0ojR44UP3/99dd2/5RKJf3nP/8RP7elpqaGbrvtNtJoNBQZGUkvvPACtbS0iOmlpaWkUCjEz9OmTaNx48ZRcXGxTf2Ki4tp3LhxNH36dI/VmYjoyJEjdv/UajWtW7dO/NwWg8FATz/9NHXv3p2GDBlCK1assEpvX+/q6mqaNm0aCYJAOp2OevToQWlpaaTT6UihUND06dOppqZGtN+6dSv5+/uTIAgUExNDR44cofj4eEpLS6OePXuSr68vff/996L9zJkz6csvvyQiohMnTlB4eDhFRETQsGHDKCoqiqKjo+nkyZOXVG9313nkyJE0f/58qquro9dee43i4+Np/vz5YvpTTz1FI0aMED+Hh4fT2bNniYhoypQpdNddd1Fzc7Po67x582jixIlWPgqCQAqFggRBsPmzfN+2DgsXLqSoqCh67bXX6Pnnn6fg4GB64IEHrOosCIL4+Q9/+ANlZGTQ7t27qT27d++mfv360Zw5c1yusyv1lltnudeZyPvad2fo0+6+zkTe1769sU8TeV/7JvK+8VtunV253t42fhO5v41z+/aO9u2JenviWkul0wmoa665hl599VUiIvrkk09Ip9PRyy+/LKYvWbKEBgwYIH729/enU6dOERFRVFQUHT582Kq87OxsCggIED93dPHaXsS2PProo9SjRw9au3YtLV++nJKSkmjq1KnigND+Avr7+9v40ZaDBw+Sv7+/x+rsrN488fDczSgoKEgUv0ajkVQqFR06dEhMP3v2LAUHB4uf/fz8RPuYmBg6ePCg1THOnDljZU9E1L9/f5o6dSqdOnWK8vPzKT8/n/Ly8kilUtEPP/wgfmchNTWV1q9fL37Ozs6mtLQ0uvvuu8lsNtsMysHBwXbra2HXrl1WPsmtsyv1lltnVwZlb2vfnaFPu/s6E3lf+/bGPk3kfe2byPvGb1d+DHJ3G3d3+yZyfxvn9u0d7dsT9fbEtZZKpxNQ/v7+lJeXR0REZrOZ1Go1HT16VEzPycmxEgfjxo2jf/7zn0RENGLECFq1apVVeV988QUlJiaKnydPnkxTp06lsrIyKzuVSkUnTpyw61NiYiJt3bpV/FxRUUHDhg2jiRMnUlNTk80FDA8Ppy1btjis448//kjh4eEeqzMRTzy85WYUHh5Ox48fJyKihoYGUigUtGvXLjH9yJEjVm1j2LBhtGzZMiIiGjhwIK1bt86q/E2bNlF0dLTVd83NzfTYY49Renq61Tly1Mb9/PzE9mehqKiIevbsSb///e+pqKjIps579uxxWOfdu3dfUp1dqbfcOrsyKHtb++4Mfdrd15nI+9q3N/ZpS729qX0Ted/47cqPQe5u4+5u30Tub+Pcvr2jfXui3p641lLpdAIqOjqa9u/fT0RElZWVJAiClXjZu3evVcfbuXMnBQcH08KFC+ntt9+m8PBw+utf/0off/wxvfDCC6TT6egf//iH1TFef/11SkxMtGqIHd2AtVot5ebmWn1XW1tLw4cPp3HjxlFubq7VBVywYAElJCTQ2rVrqbq6Wvy+urqa1q5dS4mJifToo496tM488fCOm9H06dPpxhtvpF9++YUeeOABGjx4ME2dOpXq6+upoaGBbr31Vpo8ebJo/7///Y9CQ0Np5cqVtHLlSkpOTqb333+fduzYQStWrKCEhAR6+umn7R57w4YNFB8fT4sWLSKTyeSwzikpKbR582ab74uKiqhHjx40fvx4qzrPnj2b+vXrR/v27bPJs2/fPhowYAD94Q9/cLnOl1JvqXV29QbsTe27M/Rpd19nIu9r397Yp4m8r30Ted/47cqPQe5u4+5u30Sea+PcvlvpzGLZgjuvtVQ6nYCaPXs2DRs2jFavXk033XQTTZ48ma699lo6deoUnT59msaMGUO33nqrVZ6dO3fStddea7MEGhcXR2+88Ybd4xw+fJjS09PpgQceoIaGhg5vwD179qRvv/3W5vu6ujoaPnw49e/f3+oCNjc300MPPUQ+Pj6kUChIo9GQRqMhhUJBPj4+9PDDD4tLnJ6sMxFPPK70zejs2bOUmppKgiBQnz59qKioiKZNm0YqlYpUKhVFRETQgQMHrMr54osvKD4+3mapX6PR0OOPP271Pl57SktLacqUKTRq1CiHdZ43bx7de++9dvMXFhZSamqqVZ2rqqpo8uTJJAgChYSEUM+ePalXr14UEhJCCoWCpkyZQlVVVZdU50upt5Q6uzIoe2v7vpr7NJF7rzORd7Zvb+vTRN7bvom8Z/x2pX0TubeNu7t9E3m2jXP77hpimch911oqnU5AlZaW0vjx4ykgIICmTJlCNTU1tGDBAvFZ0LS0NHG5sD3l5eW0e/du2rlzp41Kt4der6cHH3yQ0tLSSKlUOrwBP/LIIzYCxkJtbS0NGzbM7gWsqamhLVu20Jo1a2jNmjW0ZcsWmxf2PF1ny/F44nHlbkZErY+BtmXz5s20fv16m+8ttLS00N69e+nTTz+lNWvW0NatW6m2ttZhXdvz5ptv0s0330wFBQU2afn5+bRx40aHeYuLi+m///2vzfenTp2iFStW0KJFi2jRokW0YsUK8d08e8itM9Gl1bujOrsyKHtz+76a+zRR63Xes2fPZb/ORK6375MnT7q1fXtbn/bm9k3kHeO3q+2byH1jmafaN5Fn2zi3784vli24o31LoVNuY26P3Nxc6PV69OrVCyrV5Q1/9c0332Dr1q149tlnERkZaZNeVVWF4uJi9OnTx27++vp6HDhwAGPGjLmsfuXk5KCxsdEtdQaAt956C1u3bsXbb7+N+Ph4m/Rz587h9OnTVluot6WkpASbNm3C3Llzrb4/deoUdu/ejdLSUgBAdHQ0hg8fjl69etkt5+LFiwgLCxM///jjj2hsbMTw4cOtvrdgMplw8OBB5Obmwmw2IyYmBoMGDUJgYOAl19vVOp8+fRq7du2SXGfmyuLqdQa8u327q0/Lbd9y68x4D+6+1p1h/Ob2ffXiifZ94MAB5OXleU37lnvPcrXel9KvrwRdRkBJxWg04ttvv0VWVhZiYmIwY8YM+Pv7X2m3AADdunXD999/73DvfTk0Njbik08+wS+//IKSkhIolUqkpKTg5ptvxg033HAZvGU8iaM4ZF9++SWmTJkCrVYrqzySGciZiJCfn4+EhASoVCoYDAasW7cOzc3N+N3vfofw8HDR1pVAznLinEmhqqoK69evx5w5czq0kxLfjbnybNmyxWYsmzZtmsOxUmpMPkccPnxYvEeMHDnSpj/Iba/u7G+A68HT5Z5XxvNc6ljmyj1Cbnu1cCn97nL3uY6Qek4Zz+NVY5lL61ZXAQUFBVRXV2fzvcFgoJ9++kn8PHz4cHEJsry8nPr27Us+Pj6UlpZGGo2GEhMTqbCw0KqMb775hl544QXauXMnEbXuijdlyhSaNGkSvffee7J9LS0tpZdeekn8/Oabb9r9UyqV9Oyzz4qf29b1woUL4uft27fTXXfdRaNGjaLf//73op8WsrKyKCkpicLCwigmJoYEQaCpU6fSsGHDSKlU0m233UZGo9GuryaTyeH3586dc1rXQ4cO0eeff04///wzmc1mm/TDhw/TihUrxE03jh8/Tg8//DA9+OCDdpdhzWYzbdq0iV588UV66KGH6OGHH6YXX3yRfvjhB7vlm81mys3NFevX3NxMn376Ka1atcrqHFpoamoig8Egfs7OzqbnnnuOZs+eTc8//7zN5iAWfvzxR3rppZfooYceovnz59OSJUvErTrtIfW8yo1DJggCBQYG0v3339/hbjptKSwspAEDBpBSqaT+/fvTxIkTacKECdS/f39SKpV0zTXXWPWJ06dPU1JSEikUCkpNTaXc3FwaNGgQ+fv7k1artdqmlIjo+uuvF+M+/PLLL+Tr60v9+vWj22+/nQYOHEhardaqzcqNcyaFw4cPWz2qIPe8fvHFF9TQ0CDrmETy2yvRpfW5y93fnFFZWWmzq6c9rr/+epsd/ojk97eysjIaOnQoCYJASqWSFAoFDRo0iKKjo0mpVNo8Oy83Jh8R0Z133ik+NlRXV0cTJ04kQRDIx8eHBEGgwYMHWz3GIre9uru/Wc63nD4n97y25VLvEY7ahqf6nJx7hCv3h8vd5y51LJN7j5DbXonk9zt39zm557QjLtdYZkHu3IHI++4R7uxznhzLnNHpBFRxcTENGTKEFAoFKZVKmjNnjpWQat9RBUEQtyS///77acCAAVRSUkJErc/rjhgxwuqZ0aVLl5JKpaJBgwZRUFAQrV69mgIDA+m+++6jBx98kPz8/DrchMEe7TurIAgUHx9PycnJVn+WTR6Sk5MpJSVFtB8+fDht2LCBiIgyMzNJoVDQtGnT6JlnnqEZM2aQWq222jFwypQp9OCDD4qd7u9//ztNmTKFiFqfX01OTqaFCxda+cgTD/d0VrnntaO4D23jP7S1f/nll2ngwIHiM8n//ve/O3xvSG4g5+nTp9O0adPo6NGj9Pjjj1N6ejpNnz6dDAYDNTc30/Tp02n27NmivdxAznLjnFnOa0d/P//88yWfV3cL06tt0kF06ZM5uf3t9ttvp5tvvpmqqqpIr9fT/PnzxbgkP/74I4WFhVmNx3Jj8hERKRQK8R7x1FNPUUpKivgM/7Fjx6h3795WbVhue3V3fyOS3+fknlci+e2VfwyS1uc8MZbJuUfIba9E8vudu/uc3HNK5P6xzJWJvjfeI9zd5zwxlkml0wmoOXPm0LXXXkv79u2jH374gQYPHkyDBg2iyspKIrLtqG0FVI8ePeh///ufVXlbt26l5ORk8XPv3r3FLRe3bNlCGo2G3nnnHTF95cqV1Lt3b6syHEWLtvx99tlnVo38gQceoAEDBthEnXb0YmBgYKC4AcSwYcNo8eLFVulvv/02DRw4UPys1WqtGmRzczOp1WpxwMzMzLSqMxFPPIjc01nlnle5ccjatu/9+/fTww8/TDqdjnx9fem2226jTZs22eSRG8g5IiJCjPNQX19PgiDQzz//LKbv3LnTKq6Y3EDOcuOcWeqtUCgc/rWfRLhyXt0tTL1t0kHk/smc3P4WFBQkbplL1Nr+1Gq1uNnORx99RD179hTT5cbks9TBcl779OlDn332mVX6t99+S2lpaeJnue3V3f3Ncgw5fU7ueSWS3175xyBpfc4TY5mce4Tc9kokv9+5u8/JPadt87hrLHNlou+N9wh39zlPjGVS6XQCKjY21mrf+qamJpo+fToNGDCALl68aLejlpeXExFRZGSkzQCTn59Pvr6+4mc/Pz+rJVG1Wk3Hjh0TP+fl5ZFWq7Uqo6OO56izrlu3jhISEujtt98Wv3M0AAYHB9ORI0fEOlj+byE7O9vKp9jYWKtdUKqqqkgQBPGXidzcXKs6E/HEg8g9ndWV8yonDlnba2ChsbGRPvzwQxo7diwpFApKSkqySpcbyLl9nwgICLDa9fH8+fNW7UluIGe5cc6IWq/DP/7xD9q2bZvdv+XLl1+28+ouYeptkw7LMdw5mZPb3yIiIqzK0ev1pFAo6OLFi2Id2rY9uTH5LHW23CPCw8Pt3iM0Go34WW57dXd/I5Lf5+SeVyL57ZV/DJLW5zw5llno6B4ht70Sye937u5zrpxTd49lrkz0vfEe4e4+54mxTCqdTkD5+/vbPIZlNBrp5ptvpn79+tHRo0dtGtTvfvc7mjFjBoWEhIiPwlnYtWsXRUVFiZ/j4+Np+/btRNS6d74gCFYxnrZt20bx8fFWZYSHh9MHH3wgRoVu//ftt9/afd62sLCQxo0bR5MnT6aSkhKHHXXatGn0l7/8hYiIJk2aZPV+FBHR8uXLrTrF3LlzacyYMXTq1CnKzc0Vl5Tb1iEhIcGqDJ54uKezunJeiaTHIWv7i5M9srKy6LnnnrP6Tm4g5+7du1sNeP/v//0/q61mDxw4cEmBnF2JczZ27FibYNDtz1/7FVPL91LOqyeEqbdNOojcP5mT299mzJhBM2fOpPr6ejIYDPT4449TamqqmL57926rOsiNyUfUel4ffPBBeuKJJygyMpJ+/PFHq/T9+/dbXTe57dXd/Y1Ifp+Te16JXBvL+Mcg533O3WOZ3HuE3PZKJL/fubvPuXpO3TmWuTLR98Z7hLv7nCfGMql0OgGVkZFBX3zxhc33FhGVmJho1aDuvvtuq7/PP//cKt9TTz1FkyZNEj/Pnz+f0tLS6NVXX6WhQ4fS3LlzqVevXvTdd9/Rxo0bKSMjw2af/UmTJtErr7zi0GdHnZWoVfUvWrRIfA7WXkc9efIkhYWF0Zw5c+iVV16hgIAAmj17Nv3tb3+jOXPmkK+vL61cuVK0LysrE4PoKhQKSk5OtopivXbtWnrrrbesjsETD/d0VlfOqwUpccjsTTqcITeQ84MPPkjLly93WN7f//53+t3vfmf1nZxAzq7EOVu2bJnNDwnty3zxxRftpkk5r54Qpt426SBy/2RObn/Lycmh7t27k0qlIrVaTTqdjn744QcxfeXKleKPS0SuxeQbM2YMjR07Vvx7//33rdJffvllGjNmjPhZbnv1RH+znFupfU7ueSVyfSzjH4M67nPuHsvk3iPktlci+f3O3X3uUs6pu8YyVyb63niP8NS8zJ1jmVQ6nYD685//TBMnTrSbZjQaadq0aQ7Fij3q6+upsbHR6vN9991Hffv2pYceeogMBgO99tpr4kt4Y8eOtRmMvvrqK/roo48cHqOystJpIK/9+/fTG2+8Ib7L1Z7s7Gy64447KDAwUGxMarWaRowYQevWrbOb5+zZs3Ts2DGHO+61hSce7umsrgZZbsvXX39Njz/+uN2bYH5+vsPd3ZwhNZCzM3Jzc+0+D03kWiBnC9nZ2ZLbryt0dF49IUy9bdJB5P7JHJG8/kZE1NDQQN9//z2tX7/e7k6abamsrLR6TKY9dXV1tG3btg7LaE9OTo7DILxtcdZePdHfiKT3OTnnlejSxjL+Mch50PtLwR33CDnt9XL3O6l9Licnxy33CHeMZa5M9L3xHuGpeRmRvLFs06ZNkscyqXS6OFAtLS3Q6/UICgqym24ymVBYWHjZ47o0NTXBaDRe8aBfRITy8nKYzWaEh4eLe+VfKu4IBpybmwsfHx+7ATvb23UUBLm2thYHDhywCvI2aNAgh23AEXl5edBoNIiJibGbfuHCBasgb8nJyXbt9Ho9duzYgebmZlx77bU2MVnacqWCLDOXxrlz55CYmOgw3klHSG2vl7ttXK7+dqk4CzxuQWp/Y7yDy9FeO2obnuhzzujoHnEp7dXdfY5xD5d7LJMzdwCu3D0iJycHjY2NHbZXT83LriSdTkA5o6CgAAsXLsSKFSvE7xobG3HgwAGEhoYiPT3dyr6pqQmff/65VUA1S1TmESNGoGfPnjh9+jTefPNNNDc3Y/bs2Rg3blyHPlRVVWHVqlViULi5c+ciISFBTD906BB0Op0YDGz16tVYunSpGChswYIFuOOOO0T7Rx55BLNmzcJ1110n+Ty8/fbb2L9/P6ZOnYpZs2bho48+wt///neYzWbccsstePnll3kg91IaGhqwZs0au0EM77zzTlmBn8vKyvDee+/hhRdesPr+4sWLOHr0KPr374/Q0FBUVFTggw8+QHNzM2677Tb07t3badlSAz87C15dWFgIjUYj3kx+/vlnvPvuu2J/mD9/PoYPH25T7vr167F//35MnjwZw4cPx5YtW7BkyRKxjT/wwANW9hxc+urElf5QWFgInU6HgIAAq++NRiN27dqF0aNHW33vzv4gt33/61//wq233ir7R0DuD1cvnhjz5faJ9kgd7y1lXs4x35U+we376sUT/UESl20t6yqhfZySM2fOUFJSkrgkOWbMGKvHH9rvYvLdd9+Rj48PhYaGkkajoe+++44iIiJo/PjxdMMNN5BKpbJ5rjQmJkbcajU3N5eio6MpOjqaJkyYQPHx8RQcHCzu1kJENHDgQPElvOXLl5Ofnx89+uijtHTpUnr88ccpICCAPvjgA9G+7XLq4sWLxThWjnj55ZcpMDCQZs6cSdHR0bR48WIKCwujV199lRYtWkQRERH0wgsv2OSrr6+nZcuW0d13302TJ0+mKVOm0N13303Lly+n+vp6KaffivYBhC1IDYLsiJSUFKeB5yzlrVu3jv75z3/SRx99ZLcOcoMUL1myxG5QvY7Q6/X0wQcf0D333CPu9LNgwQLavHmzje2JEycoNjaWdDodTZ8+nR544AG6//77afr06aTT6SguLs7h4wT2sBcwcM+ePRQcHEyCIFBISAjt37+fUlJSKC0tjVJTU8nPz89qF0e5gZ/lBq+WG+eMSH68NleCS7vaH+S074qKCtqyZYv4IvGFCxdo8eLF9NJLL9mEOXDE5ewPrrRvuYHH3dkf5MYJJPJMf5DTvgWhNU7M+PHj6dNPP7V538QenugPzrgc4/2l9gdnbdwT473c/uDuMV9un5Dbvolsx/yMjIzLOubL7ROutu/LOQdy1/yH6PKN+XL7gwVvGvOdISdocns6nYByFOzM8vfvf//b6mTdfPPNdOONN9KFCxcoKyuLbrrpJkpJSRF3BWk/eAwfPpyef/55ImrdFz8kJMTqxdXnnnuOJkyYYOVT22e377jjDho7dqwYUb2pqYluvPFGq+dYtVqtePyBAwfaNLiPP/6Y0tPTrcrfvHkzPfbYYxQeHk5qtZqmTZtG69evtxuhulu3bmKAt8OHD5NSqaTVq1eL6V999ZXVy4tEl7/RWo7tyYFc7iBuyeNNA/nYsWPpjjvusFtuc3Mz3XnnnTR27FjxO7kxyIiIxo8fT/fddx/V1tbSa6+9RvHx8XTfffeJ6fPmzaObb77Zqs5yAj+37Q9SglfLjXNGJD9em9zg0q70B7nt29NCVkp/kNu+3T1xl9sf5MYJJHJ/f5DbvgVBoJUrV9L06dNJrVZTWFgYPfbYY1bhNNrj7v4ghUsd7+X2ByL3/1jj7v5A5P4x35XYmXLatyWPO8d8uX3ClfbtbUKWyP1jvjf+eOmJOZBUOp2A6ijmkuWv7cmKjIy02teeiOiPf/wjJSYmUk5Ojk2jDQoKoqysLCIiMplMpFKprAbtY8eOWW17bvHJMnikpKTYrFDt3r3bauvzsLAwcevIyMhIu/ED/Pz87JZvMBjos88+E6NEx8bG0nPPPSf6TGQ/llXbFzzz8/NtYlnJbbRE3jeQyx3EibxvIPfz8+twkD527JhN25AbgywkJET8NddgMJBCobCKrXbw4EGKi4sTP8sN/Nz2OkgJXi03zhmR/HhtcoNLu9If5LZvbxOyljxy2re7J+5y+4PcOIFE7u8Pctt32+tWVlZG//jHP6hXr16kUChoyJAhtGzZMqtdrCznyZ39gcj9473c/tD+XHnDxF1ufyBy/5gvt0/Ibd8Wn9w55svtE660b28TspZ6d7UfLz0xB5JKpxNQsbGxDnedIyI6dOiQ1ckKDAy0u/S/YMECMeaTIwFF1LpnfU5Ojvi5/T76RNZ778fGxtrsRpOXl2e1z/3s2bNp3rx5RER022230V//+lcr+0WLFlFGRoZV+fZ21zl37hwtXLiQkpKSrOqQkpJC3333HRG1NlCFQmG1ffu3335rM3jIbbQWv7xpIJc7iBN530AeGxtLmZmZNnWzsG7dOoqNjRU/uxKDrG3wPCLbNn7u3DmbNi4n8HPb/iAleLXcOGdE8uO1yQ0u7Up/kNu+vU3Its8jpX27e+Iutz/IjRNoyePO/iC3fTsa77dv305z584lf39/q0CVRO7vDxa/3Dney+0P7c+VN0zc5fYHy3ly55jvSp+Q074t58mdY77cPuFK+/Y2IUvUNX+89MQcSCqdTkDddNNN9H//938O09vHKRkyZAh9+OGHdm3nz59POp3O6uT269dPFB9EZLNF5s8//2x3+TojI4MGDhxIAQEB9NVXX1ml//TTT1YDf1FRESUnJ9Po0aPpySefJD8/Pxo1ahTdf//9NHr0aPLx8bG6+TkaPCyYzWarKO3PP/88RURE0H333UcpKSn07LPPUmJiIi1dupTeffddSkhIoCeeeMKqDLmNlsj7BnK5gziR9w3kCxcupODgYHrttdfo8OHDVFJSQqWlpXT48GF67bXXKCQkxOq5aldikPXq1ctqlfR///sf6fV68XP7FVMLUgM/C4K84NVy45wRyY/XJje4tCv9QW779jYha8kjp327e+Iutz/IjRNI5P7+ILd9O4uHVFNTI/4CbMHd/YHI/eO9K/3B2ybucvsDkfvHfFf6BJH09k3k/jFfbp9wpX17o5C1HLcr/XjpiTmQVDqdgNq+fbuVwGlPfX29VbyBRYsWicuF9nj44YetTu7SpUttVHtbnnvuOXH1yMKLL75o9bdx40ar9KeeeoruuOMOq++qqqromWeeofT0dNJoNOTj40NJSUl011130b59+6xsk5OTRbUuhZaWFnr11VfpxhtvFJdkP/nkE0pISKCwsDC6++67bV4mlNtoibxvIJc7iBN550C+ePFi8VlhhUIh/poVExNjE+TUlRhkL774In3yyScO8zz33HN0yy232E2TEvhZbvBqIvlxzuTGa5MbXNqV/iC3fXubkCWS3749MXGX0x+kxAlsP8a4uz8QyWvfzn4ws4e7+wOR+8d7V/qDt03c5fYHC+4c813pExaktm93j/ly+4Qr7dtbhSxR1/rxksj9cyCpdDoBxbgPOY2WyD0DuaNfCtw1cSfyvoHcQm5uLu3cuZN27txJubm5ko95qTQ0NFBTU1OHNs4CP3dE++DVbTGbzVRaWkrFxcVkMBhkl93Y2Gjzfkhb5ASXltsf5E5UvFHIym3fnpi4W2jbH9quTLTFaDTaDfZpCSTa0tIieVc1Sx6p/eH111932h/atm8pu+vZ80cODQ0NsvpDR8dw98Tdlf7gbRN3uf2hPe4Y8x31CQtS+sSljPdE7h3zO0LOeE/kvUKWSNqYP3fu3Kv+x8u2XKk5kIUuFweKuXTy8vKsgqNZ4lVdKpcjCPKBAwfwyy+/YM6cOQgJCZF1/IaGBiiVSmg0Grvp5KYgxQCQlZWF5uZmDqR4FSK1P1zuIN96vR5KpRK+vr4ObdzZHy4FZ4HHL7U/+Pj44MiRI5LiM7li74ljdIY6dMSV6A/t6aiNu3O8b4+z/sB4F+6YA12u/uCuMf9S+4OzNn727FkYDIarag50dXjJeBUpKSk2A4a9AMXOaJ9HpVJ1GKW6uLgYL730UofHGDRoEAYNGuSST5WVlR3aC78Ga+uoDs5wZO8o+ODlCPws194Tx+gMdWgbUHv48OE4ffo0/vnPfzoMqK1SqVBUVIQvv/wSw4cPR69evZwG4bYcw1V7f39/nD59Gn/60586tJcTFNxVn6Qeo629SqXq0P7JJ5+08Q9onWwsXrwYYWFhAIDXX3/dJXtPHKMz1MEezgLGtx/v29vffffdHU4WnZV/qXkEQYCPj49oHxsbizlz5nR4DLk+tbWPjY3F3LlzER8fb2Vz6NAh6HQ68Z67evVqLF26VAwqu2DBAtxxxx1ea++NPrlSh0ceeQSzZs3CddddZ3cO1J629lJ44oknOrRXKpU2/cHeMdrOgeT61D4AbVt7e/MfOcfQaDR2hZnc8wQAb7/9Nvbv34+pU6di1qxZ+Oijj/D3v/9dDAr+8ssvW4kwufaS8fiaF9MpcSUYmdw83mZ/JXySG/hZrr0njtEZ6uBKQG25ebzN3ht9EgSBBgwYQGPHjrX6EwSBhgwZQmPHjqXrr7/eZXtPHKMz1IFIfsB4d9t7o0+u1GHgwIG0ZcsWImp9ad/Pz48effRRWrp0KT3++OMUEBBAH3zwgdfae6NPrtTBcm9IS0ujxYsXi9t/O8Ld9l3Vp5dffpkCAwNp5syZFB0dTYsXL6awsDB69dVXadGiRRQREUEvvPCCy/ZyYAHFSEJugGJX8nibvTf6JDfws1x7TxyjM9TBlYDacvN4m703+rRo0SK7sfUcvUQt194Tx+gMdSCSHzDe3fbe6JMrddBqteI4NHDgQHrvvfes0j/++GNKT0/3Wntv9MmVOgiCQJs3b6bHHnuMwsPDSa1W07Rp02j9+vViDCNP2ndVn7p160ZffvklEbX+wKxUKmn16tVi+ldffUWpqaku28uBBRQjibaxCxz9tZ/Eys3jbfbe6JPcwM9y7T1xjM5QB1cCasvN42323urT3r17qUePHvSnP/1JfMm8o4m+XHtPHKMz1KGtOJASMN7d9t7okyt1CAsLo/379xNR6zh1+PBhq/Ts7Gyr+EPeZu+NPrlSh7bXzmAw0GeffUaTJk0ipVJJsbGx9Nxzz1nFCHW3fVf1yV6cqbaxVfPz863iTMm1l4NC/kN/TFckJiYGX375Jcxms92/gwcPXnIeb7P3Rp8aGxttntV95513MG3aNIwZMwZnz569JHtPHKMz1KEtCoUCGo0GOp1O/C4wMBA1NTWXLY+32XuTT0OGDMGBAwdw4cIFDB48GMeOHYMgCA79lmvviWN0hjoAENObm5tt3peIiorChQsXPGrvjT7JtZ8yZQqWLl0KABgzZgy++OILq/TPP/8cqampXmvvjT65Uoe2qNVqzJo1Cxs3bkRubi7uv/9+fPzxx+jZs+cVse9KPkVHR+PkyZMAWjcbMplM4mcAOHHiBCIjI122l4VLsovpcsgNUOxKHm+z90af5AZ+lmvviWN0hjq4ElBbbh5vs/dWn9ryySefUFRUFCkUig5XY1y198QxrtY6CIK8gPHutvdGn1ypQ1FRESUnJ9Po0aPpySefJD8/Pxo1ahTdf//9NHr0aPLx8bEKVOpt9t7okyt1aLtSYg+z2UybNm3ymH1X9en555+niIgIuu+++yglJYWeffZZSkxMpKVLl9K7775LCQkJ9MQTT7hsLwfehY+RxNNPP42GhgaH6ampqdi6desl5fE2e2/0acaMGfjkk0/whz/8wcb2P//5D8xmM959912X7T1xjM5Qh4cffhgmk0n83LdvX6s83333nc3ucnLzeJu9t/rUljvuuAOjRo3CgQMHJG1/LdfeE8e4WuuwcOFCq89ardbq8/r166122nK3vTf65EodYmNjcejQISxevBjr168HEWHv3r0oKCjAyJEjsWPHDgwePNhr7b3RJ1fqkJSUBKVSCUcIgoAJEyZ4zL6r+vTSSy/Bz88Pu3fvxoMPPohnnnkG/fr1w5///Gfo9XrcdNNNeOWVV1y2lwPHgWIYhmEYhmEYhpEIvwPFMAzDMAzDMAwjERZQDMMwDMMwDMMwEmEBxTAMwzAMwzAMIxEWUAzDMAzDMAzDMBJhAcUwDMN0Su6++24IgoCHHnrIJu2Pf/wjBEHA3Xff7XnHGIZhmKsaFlAMwzBMpyUhIQGffvopGhsbxe+amprwySefIDEx8Qp6xjAMw1ytsIBiGIZhOi3XXHMNEhMT8dVXX4nfffXVV0hISMDAgQOvoGcMwzDM1QoLKIZhGKZTc88992DlypXi5xUrVuDee++9gh4xDMMwVzMsoBiGYZhOzR/+8Af88ssvyM/Px7lz57Bjxw7Mnj37SrvFMAzDXKWorrQDDMMwDONOwsPDMXXqVKxatQpEhKlTpyI8PPxKu8UwDMNcpbCAYhiGYTo99957LxYsWAAAeOedd66wNwzDMMzVDAsohmEYptMzefJkGAwGAMCkSZOusDcMwzDM1QwLKIZhGKbTo1QqcerUKfH/DMMwDOMqLKAYhmGYLkFQUNCVdoFhGIbpBAhERFfaCYZhGIZhGIZhmKsB3sacYRiGYRiGYRhGIiygGIZhGIZhGIZhJMICimEYhmEYhmEYRiIsoBiGYRiGYRiGYSTCAophGIZhGIZhGEYiLKAYhmEYhmEYhmEkwgKKYRiGYRiGYRhGIiygGIZhGIZhGIZhJMICimEYhmEYhmEYRiIsoBiGYRiGYRiGYSTCAophGIZhGIZhGEYiLKAYhmEYhmEYhmEk8v8BrEUSf7uAUiEAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 1000x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from collections import defaultdict\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "def parse_line(line):\n",
    "    \"\"\"Parse a line into a dictionary of key-value pairs.\"\"\"\n",
    "    line_data = {}\n",
    "    parts = line.split(',')\n",
    "    for part in parts:\n",
    "        key, value = part.split('=')\n",
    "        key = key.strip()\n",
    "        value = value.strip()\n",
    "        if key == \"time\" or \"time\" in key:\n",
    "            value = float(value.split()[0])  # Remove \"ms\" if present\n",
    "        elif key == \"N\" or \"dim\" in key:\n",
    "            value = int(value)\n",
    "        elif key == \"max_iter\":\n",
    "            value = float(value)\n",
    "        line_data[key] = value\n",
    "    return line_data\n",
    "\n",
    "def compute_acceleration(file1_lines, file2_lines, exclude_dim_origin):\n",
    "    \"\"\"Compute acceleration factors, excluding specified dim_origin values.\"\"\"\n",
    "    acceleration_factors = []\n",
    "    file2_dict = {\n",
    "        (line[\"N\"], line[\"dim_origin\"], line[\"dim_k\"]): line\n",
    "        for line in map(parse_line, file2_lines)\n",
    "    }\n",
    "    for line1 in file1_lines:\n",
    "        parsed_line1 = parse_line(line1)\n",
    "        if parsed_line1[\"dim_origin\"] in exclude_dim_origin:\n",
    "            continue  # Skip excluded dim_origin values\n",
    "        key = (parsed_line1[\"N\"], parsed_line1[\"dim_origin\"], parsed_line1[\"dim_k\"])\n",
    "        if key in file2_dict:\n",
    "            file2_line = file2_dict[key]\n",
    "            acceleration = file2_line[\"time\"] / parsed_line1[\"topk time\"]\n",
    "            acceleration_factors.append({\n",
    "                \"dim_origin\": parsed_line1[\"dim_origin\"],\n",
    "                \"max_iter\": parsed_line1[\"max_iter\"],\n",
    "                \"acceleration_factor\": acceleration\n",
    "            })\n",
    "    return acceleration_factors\n",
    "\n",
    "def compute_average_acceleration_by_dim_origin(acceleration_factors):\n",
    "    \"\"\"Compute the average acceleration factor grouped by dim_origin and max_iter.\"\"\"\n",
    "    grouped_dict = defaultdict(lambda: defaultdict(list))\n",
    "    for entry in acceleration_factors:\n",
    "        grouped_dict[entry[\"dim_origin\"]][entry[\"max_iter\"]].append(entry[\"acceleration_factor\"])\n",
    "    \n",
    "    # Compute the average acceleration for each group\n",
    "    average_acceleration_by_group = {\n",
    "        dim_origin: {\n",
    "            max_iter: sum(values) / len(values)\n",
    "            for max_iter, values in max_iter_dict.items()\n",
    "        }\n",
    "        for dim_origin, max_iter_dict in grouped_dict.items()\n",
    "    }\n",
    "    return average_acceleration_by_group\n",
    "\n",
    "def read_multiple_files(file_list):\n",
    "    \"\"\"Read and combine lines from multiple files.\"\"\"\n",
    "    combined_lines = []\n",
    "    for file_path in file_list:\n",
    "        if file_path:  # Skip empty or undefined file paths\n",
    "            with open(file_path, 'r') as file:\n",
    "                combined_lines += file.readlines()\n",
    "    return combined_lines\n",
    "\n",
    "# File lists\n",
    "# file1_list = [\"output_all_shared_early_stop_template_8192_e0_new_0313_30.txt\"]\n",
    "file1_list = [\"output1000.txt\"]\n",
    "file1new_list = [\"output3000.txt\"]  # Replace with actual new file\n",
    "file2_list = [\"output_torch_template_8192.txt\"]\n",
    "\n",
    "# Exclude specific dim_origin values\n",
    "exclude_dim_origin = []  # Adjust as needed\n",
    "\n",
    "# Read and combine lines from all parts\n",
    "file1_lines = read_multiple_files(file1_list)\n",
    "file1new_lines = read_multiple_files(file1new_list)\n",
    "file2_lines = read_multiple_files(file2_list)\n",
    "\n",
    "# Compute the acceleration factors\n",
    "acceleration_results = compute_acceleration(file1_lines, file2_lines, exclude_dim_origin)\n",
    "acceleration_results_new = compute_acceleration(file1new_lines, file2_lines, exclude_dim_origin)\n",
    "\n",
    "# Compute the average acceleration factors by dim_origin and max_iter\n",
    "average_acceleration_by_dim_origin = compute_average_acceleration_by_dim_origin(acceleration_results)\n",
    "average_acceleration_by_dim_origin_new = compute_average_acceleration_by_dim_origin(acceleration_results_new)\n",
    "\n",
    "# Specify the max_iter values to include in the plot\n",
    "max_iter_list = [2, 5, 8, 200]\n",
    "\n",
    "# Filter data to include only specified max_iter values\n",
    "filtered_acceleration_by_dim_origin = {\n",
    "    dim_origin: {max_iter: value for max_iter, value in max_iter_dict.items() if max_iter in max_iter_list}\n",
    "    for dim_origin, max_iter_dict in average_acceleration_by_dim_origin.items()\n",
    "}\n",
    "\n",
    "filtered_acceleration_by_dim_origin_new = {\n",
    "    dim_origin: {max_iter: value for max_iter, value in max_iter_dict.items() if max_iter in max_iter_list}\n",
    "    for dim_origin, max_iter_dict in average_acceleration_by_dim_origin_new.items()\n",
    "}\n",
    "\n",
    "# Prepare data for plotting\n",
    "dim_origins = sorted(set(filtered_acceleration_by_dim_origin.keys()) | set(filtered_acceleration_by_dim_origin_new.keys()))\n",
    "max_iters = sorted(max_iter_list)\n",
    "\n",
    "# Plot each max_iter as a separate line\n",
    "plt.figure(figsize=(10, 6))\n",
    "for max_iter in max_iters:\n",
    "    y_values = [filtered_acceleration_by_dim_origin.get(dim_origin, {}).get(max_iter, 0) for dim_origin in dim_origins]\n",
    "    plt.plot(dim_origins, y_values, marker='o', linestyle='-', label=f\"Original max_iter = {max_iter}\")\n",
    "    \n",
    "    y_values_new = [filtered_acceleration_by_dim_origin_new.get(dim_origin, {}).get(max_iter, 0) for dim_origin in dim_origins]\n",
    "    plt.plot(dim_origins, y_values_new, marker='s', linestyle='--', label=f\"New max_iter = {max_iter}\")\n",
    "\n",
    "# Add a horizontal dashed line at y = 1\n",
    "plt.axhline(y=1, color='black', linestyle='--', linewidth=1)\n",
    "\n",
    "# Configure the plot\n",
    "plt.title(\"Speedup Comparison for Different max_iter Values\")\n",
    "plt.xlabel(\"M\")\n",
    "plt.ylabel(\"Speedup\")\n",
    "plt.xticks(dim_origins, rotation=90)  # Rotate x-ticks for better readability\n",
    "plt.xlim([120, 8200])  # Set x-axis range\n",
    "# plt.ylim([0, 50])      # Set y-axis range\n",
    "plt.yscale('log')\n",
    "plt.yticks([1, 2, 5, 10, 20, 50], labels=[\"1\", \"2\", \"5\", \"10\", \"20\", \"50\"])\n",
    "plt.legend()\n",
    "plt.grid(True)\n",
    "\n",
    "plt.savefig(\"speedup_comparison.pdf\", bbox_inches=\"tight\")\n",
    "\n",
    "# Show the plot\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from collections import defaultdict\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "def parse_line(line):\n",
    "    \"\"\"Parse a line into a dictionary of key-value pairs.\"\"\"\n",
    "    line_data = {}\n",
    "    parts = line.split(',')\n",
    "    for part in parts:\n",
    "        key, value = part.split('=')\n",
    "        key = key.strip()\n",
    "        value = value.strip()\n",
    "        if key == \"time\" or \"time\" in key:\n",
    "            value = float(value.split()[0])  # Remove \"ms\" if present\n",
    "        elif key == \"N\" or \"dim\" in key:\n",
    "            value = int(value)\n",
    "        elif key == \"max_iter\":\n",
    "            value = float(value)\n",
    "        line_data[key] = value\n",
    "    return line_data\n",
    "\n",
    "def compute_acceleration(file1_lines, file2_lines, exclude_dim_origin):\n",
    "    \"\"\"Compute acceleration factors, excluding specified dim_origin values.\"\"\"\n",
    "    acceleration_factors = []\n",
    "    file2_dict = {\n",
    "        (line[\"N\"], line[\"dim_origin\"], line[\"dim_k\"]): line\n",
    "        for line in map(parse_line, file2_lines)\n",
    "    }\n",
    "    for line1 in file1_lines:\n",
    "        parsed_line1 = parse_line(line1)\n",
    "        if parsed_line1[\"dim_origin\"] in exclude_dim_origin:\n",
    "            continue  # Skip excluded dim_origin values\n",
    "        key = (parsed_line1[\"N\"], parsed_line1[\"dim_origin\"], parsed_line1[\"dim_k\"])\n",
    "        if key in file2_dict:\n",
    "            file2_line = file2_dict[key]\n",
    "            acceleration = file2_line[\"time\"] / parsed_line1[\"topk time\"]\n",
    "            acceleration_factors.append({\n",
    "                \"dim_origin\": parsed_line1[\"dim_origin\"],\n",
    "                \"max_iter\": parsed_line1[\"max_iter\"],\n",
    "                \"acceleration_factor\": acceleration\n",
    "            })\n",
    "    return acceleration_factors\n",
    "\n",
    "def compute_average_acceleration_by_dim_origin(acceleration_factors):\n",
    "    \"\"\"Compute the average acceleration factor grouped by dim_origin and max_iter.\"\"\"\n",
    "    grouped_dict = defaultdict(lambda: defaultdict(list))\n",
    "    for entry in acceleration_factors:\n",
    "        grouped_dict[entry[\"dim_origin\"]][entry[\"max_iter\"]].append(entry[\"acceleration_factor\"])\n",
    "    \n",
    "    # Compute the average acceleration for each group\n",
    "    average_acceleration_by_group = {\n",
    "        dim_origin: {\n",
    "            max_iter: sum(values) / len(values)\n",
    "            for max_iter, values in max_iter_dict.items()\n",
    "        }\n",
    "        for dim_origin, max_iter_dict in grouped_dict.items()\n",
    "    }\n",
    "    return average_acceleration_by_group\n",
    "\n",
    "def read_multiple_files(file_list):\n",
    "    \"\"\"Read and combine lines from multiple files.\"\"\"\n",
    "    combined_lines = []\n",
    "    for file_path in file_list:\n",
    "        if file_path:  # Skip empty or undefined file paths\n",
    "            with open(file_path, 'r') as file:\n",
    "                combined_lines += file.readlines()\n",
    "    return combined_lines\n",
    "\n",
    "# File lists\n",
    "file1_list = [\"output1100.txt\",]\n",
    "file2_list = [\"output_torch_template_8192.txt\"]\n",
    "\n",
    "# Exclude specific dim_origin values\n",
    "exclude_dim_origin = []  # Example values, adjust as needed\n",
    "\n",
    "# Read and combine lines from all parts\n",
    "file1_lines = read_multiple_files(file1_list)\n",
    "file2_lines = read_multiple_files(file2_list)\n",
    "\n",
    "# Compute the acceleration factors\n",
    "acceleration_results = compute_acceleration(file1_lines, file2_lines, exclude_dim_origin)\n",
    "\n",
    "# Compute the average acceleration factors by dim_origin and max_iter\n",
    "average_acceleration_by_dim_origin = compute_average_acceleration_by_dim_origin(acceleration_results)\n",
    "\n",
    "# Specify the max_iter values to include in the plot\n",
    "max_iter_list = [1e-4, 0, 1e-16]\n",
    "\n",
    "# Filter data to include only specified max_iter values\n",
    "filtered_acceleration_by_dim_origin = {\n",
    "    dim_origin: {max_iter: value for max_iter, value in max_iter_dict.items() if max_iter in max_iter_list}\n",
    "    for dim_origin, max_iter_dict in average_acceleration_by_dim_origin.items()\n",
    "}\n",
    "\n",
    "# Prepare data for plotting\n",
    "dim_origins = sorted(filtered_acceleration_by_dim_origin.keys())\n",
    "max_iters = sorted(max_iter_list, reverse=True)\n",
    "\n",
    "\n",
    "\n",
    "# Plot each max_iter as a separate line\n",
    "plt.figure(figsize=(10, 6))\n",
    "for max_iter in max_iters:\n",
    "    y_values = [filtered_acceleration_by_dim_origin[dim_origin].get(max_iter, 0) for dim_origin in dim_origins]\n",
    "    # if max_iter == 50:\n",
    "    #     _label=\"No Early Stopping\"\n",
    "    # else:\n",
    "    _label=f\"$\\epsilon = {max_iter}$\"\n",
    "\n",
    "        \n",
    "    plt.plot(dim_origins, y_values, marker='o', label = _label)\n",
    "\n",
    "# Add a horizontal dashed line at y = 1\n",
    "plt.axhline(y=1, color='black', linestyle='--', linewidth=1)\n",
    "\n",
    "# Configure the plot\n",
    "plt.title(\"Speedup by M and Selected Precision, No Early Stopping\")\n",
    "plt.xlabel(\"M\")\n",
    "plt.ylabel(\"Speedup\")\n",
    "plt.xticks(dim_origins, rotation=90)  # Rotate x-ticks for better readability\n",
    "plt.xlim([120, 8200])  # Set x-axis range\n",
    "plt.yscale('log')\n",
    "plt.yticks([1, 2, 5, 10, 20], labels=[\"1\", \"2\", \"5\", \"10\", \"20\"])\n",
    "plt.legend()\n",
    "plt.grid(True)\n",
    "\n",
    "plt.savefig(\"speedup_for_precision_new.pdf\", bbox_inches='tight')\n",
    "\n",
    "# Show the plot\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

